Quadratic reset bounds for finite maximal prefix codes

Let $C$ be a finite maximal prefix code of maximum codeword length $k\ge2$. We prove that, whenever the literal decoder of $C$ is synchronizing, it has a reset word of length at most $(k-1)(4k-5)$. The bound is independent of the alphabet and the number of decoder states. Its main ingredient is a short-detection theorem: a linear observation of the decoder, with terminal weight constant on states of depth $k-1$, is either identically zero or nonzero on a word of length at most $2k-3$. The proof uses a first-return decomposition in noncommuting variables and cancellation of a highest-degree coefficient. For codes whose codeword lengths are $k-1$ and $k$, we prove the sharper bound $2(k-1)^2-1$ and characterize equality. The binary code with the single short word $a^{k-1}$ attains this bound for every $k\ge2$; an age representation and a potential on circular arcs give the matching lower bound. Both upper bounds yield polynomial-time constructions in the explicit code size. The mathematical results and the algorithms are formalized in Lean, with polynomial work bounds in a specified binary cost model.

==> anc/README.txt <==
Lean formalization
Quadratic reset bounds for finite maximal prefix codes
Samrath Singh Chadha

The lean/ directory contains the complete formalization and its verification
scripts, reports, and source hashes. It uses Lean 4.28.0 and mathlib v4.28.0,
pinned by lean-toolchain and lake-manifest.json.

With Lean's elan toolchain manager and Python 3 installed, run these commands
from the lean/ directory:

  lake exe cache get
  python3 checks/verify.py

The first command obtains the pinned dependencies and their compiled cache.
The second builds every project module, checks the manuscript statement index,
runs the executable examples, and audits all project declarations for axioms.
Internet access is needed for the initial toolchain and dependency downloads.

The four main results are in HeightSync/Manuscript.lean. The executable
construction certificates are in HeightSync/VerifiedAlgorithms.lean.
MANUSCRIPT_COVERAGE.md gives the full statement index; COST_MODEL.md describes
the precise algorithm cost model. README.md provides further build details.

There are 97 library modules and four additional Lean verification entry
points. All 101 Lean files are included. Third-party dependencies and generated
build caches are obtained by Lake and are not included in this directory.


==> anc/lean/Audit.lean <==
/- Author: Samrath Chadha -/
import HeightSync
import Lean.Util.CollectAxioms

/-! Check every declaration in the project namespace for nonstandard axioms.
This command is an audit of proofs already checked by Lean's kernel.
-/

open Lean Elab Command in
run_cmd do
  let env ← getEnv
  let allowed : Array Name := #[`propext, `Classical.choice, `Quot.sound]
  let mut declarations : Array Name := #[]
  for (name, _) in env.constants.toList do
    if `HeightSync |>.isPrefixOf name then
      declarations := declarations.push name
  let (_, state) := ((declarations.forM CollectAxioms.collect).run env).run {}
  for axiomName in state.axioms do
    unless allowed.contains axiomName do
      throwError "Project declarations use a nonstandard axiom: {axiomName}"
  logInfo m!"Audited {declarations.size} HeightSync declarations: standard logical axioms only."


==> anc/lean/COST_MODEL.md <==
# Algorithm cost model

Author: **Samrath Chadha**

The runtime certificates use an explicit binary charged-cost model. They are
not statements about elapsed time, a particular CPU, Lean's generated C, or a
formally verified compiler. They prove bounds on the work functions defined in
this repository. Those functions follow the executable algorithms' actual
branches and use the same computed rows, pivots, selected words, and phases.

The model charges elementary integer arithmetic by conventional schoolbook
binary-operation budgets. Finite table and list operations receive conservative
bulk charges for linear lookup, copying, and quadratic comparison sorting. These
bulk charges are part of the model's definition; their refinement to individual
machine instructions is not formalized. In particular, the repository does not
claim a kernel theorem connecting the work functions to Lean's runtime system.

The parameter `T+1` is the charge for comparing or copying an alphabet symbol.
For the consolidated certificates, symbols are understood as alphabet indices
and `T` is the alphabet cardinality. The algorithms remain executable over any
finite linearly ordered alphabet; an arbitrary user-provided comparison procedure
is not asserted to have this concrete cost outside the indexed-symbol model.

The arithmetic portion is sensitive to the actual intermediate operands:

- `EliminationHistory` identifies each prefix of the computed echelon basis
  with the basis of an independent suffix of the original integer rows.
- `EliminationBounds` expresses every actual residual coordinate as a ratio of
  integer determinants. `EliminationSizes` bounds every intermediate residual
  and every stored normalized pivot row, not only the final solution.
- `DecoderEliminationBounds` discharges these hypotheses for the actual decoder
  image-count rows. Their integer entries are between zero and the initial-set
  cardinality.
- `BinaryArithmeticCost.euclidWork_polynomial` bounds charges along the actual
  Euclidean remainder sequence. `RationalCost` includes multiplication, addition,
  division, and normalization charges. `EliminationWork` sums these along the
  actual elimination stages and proves a polynomial bound.

The combinatorial portion follows the program's loops:

- `BreadthFirstWork` charges actual greedy scans and breadth-first layers. Its
  bound uses the proved global limit of `1 + d*n` candidate tests, independence
  of the retained rows, and the arithmetic bounds above.
- `CountBFS` computes row entries by counting actual decoder runs.
  `run_eq` proves equality to the matrix-based specification. `DecoderSearch`
  uses this implementation. `EagerElimination` materializes the input entries and
  every vector update as explicit table data before continuing to the next pivot.
- `ListWork` follows short-circuiting finite searches. `ResetWork` follows the
  actual collision search, rotations, inverse-fiber tests, and recursive loop,
  including early failures and accumulated-word lengths.
- `ConsecutiveWork` follows codeword-pair searches, actual decoder transitions,
  phase tests, and the selected pair at each recursive round. Its charged phase
  scan visits all eligible offsets, conservatively allowing a test to finish
  early in the executable predicate.
- `AlgorithmCosts` composes preprocessing, basis construction, reset search,
  and output assembly. `InputSize` bounds the relevant representation parameters
  by `1 + alphabet cardinality + sum(codeword length + 1)`.

Finally, `CostPolynomials.universal` and `CostPolynomials.sharp` are fixed
`Polynomial ℕ` values. Their evaluations equal the numerical bound expressions.
`VerifiedAlgorithms.universal` and `VerifiedAlgorithms.sharp` combine these cost
bounds with the actual executable solver's correctness and reset-word length.
No unproved intermediate-size hypothesis or short-word oracle is supplied by a
caller.

This completes the cost-model analysis. A refinement proof for a particular
machine or Lean runtime would be a separate project and is not part of these
certificates.


==> anc/lean/Checks.lean <==
/- Author: Samrath Chadha -/
import HeightSync

-- The expected axiom dependencies are Lean's standard logical axioms only.
#print axioms HeightSync.PrefixCode.full_iff_maximal
#print axioms HeightSync.PrefixCode.normalization_card
#print axioms HeightSync.PrefixCode.normalization_card_short
#print axioms HeightSync.PrefixCode.pure_compression
#print axioms HeightSync.Algebra.bounded_common_right_denominator
#print axioms HeightSync.Algebra.short_detection_from_renewal
#print axioms HeightSync.PrefixCode.observation_renewal
#print axioms HeightSync.Averaging.rotation_averaging
#print axioms HeightSync.Compression.constant_of_short_unbalancing
#print axioms HeightSync.Compression.decoder_reset_bound_of_short_unbalancing
#print axioms HeightSync.BinaryFamily.prefixCode_quadratic_upper
#print axioms HeightSync.AlphabetLift.reset_length_iff
#print axioms HeightSync.expansion_count_le_universal_bound
#print axioms HeightSync.BinaryFamily.Age.binary_exact_threshold
#print axioms HeightSync.BinaryFamily.resetThreshold_exact
#print axioms HeightSync.Slip.slip_path_lower_bound
#print axioms HeightSync.PrefixCode.universal_bound_conditional
#print axioms HeightSync.BinaryFamily.every_height_extremizer
#print axioms HeightSync.BinaryFamily.liftedCode_exact_threshold
#print axioms HeightSync.SkewField.freeEmbedding_injective
#print axioms HeightSync.PrefixCode.universal_bound
#print axioms HeightSync.PrefixCode.shortDetection
#print axioms HeightSync.PrefixCode.resetThreshold_universal
#print axioms HeightSync.Extremal.worstThreshold_isTheta
#print axioms HeightSync.PrefixCode.short_detection
#print axioms HeightSync.ConsecutiveCode.resetThreshold_le
#print axioms HeightSync.ConsecutiveCode.resetThreshold_eq_iff_subalphabet
#print axioms HeightSync.SpliceProduct.classification_proper

#print axioms HeightSync.Echelon.inSpan_correct
#print axioms HeightSync.ExecutableBFS.examined_le
#print axioms HeightSync.ExecutableBFS.detect_none_iff
#print axioms HeightSync.ResetSearch.search_exists
#print axioms HeightSync.DecoderSearch.solve_some
#print axioms HeightSync.DecoderSearch.solve_none_iff
#print axioms HeightSync.DecoderSearch.basis_candidate_count
#print axioms HeightSync.BitBounds.solution_binarySize_le
#print axioms HeightSync.ConsecutiveSearch.solve_spec
#print axioms HeightSync.ConsecutiveSearch.solve_some

#print axioms HeightSync.EliminationSizes.intermediate_residual_size
#print axioms HeightSync.EliminationSizes.stored_row_size
#print axioms HeightSync.BinaryArithmeticCost.euclidWork_polynomial
#print axioms HeightSync.EliminationWork.integer_spanTest_le
#print axioms HeightSync.CountBFS.run_eq
#print axioms HeightSync.BreadthFirstWork.polynomial_bound
#print axioms HeightSync.ResetWork.polynomial_bound
#print axioms HeightSync.ConsecutiveWork.polynomial_bound
#print axioms HeightSync.InputSize.states_le
#print axioms HeightSync.VerifiedAlgorithms.universal
#print axioms HeightSync.VerifiedAlgorithms.sharp

#print axioms HeightSync.PrefixCode.unique_parse
#print axioms HeightSync.PrefixCode.factor_complete
#print axioms HeightSync.PrefixCode.completion_of_remaining_length
#print axioms HeightSync.PrefixCode.last_completion
#print axioms HeightSync.GenericWordSeries.encode_injective
#print axioms HeightSync.GenericWordSeries.order_encode_eq_iff
#print axioms HeightSync.BinaryFamily.Age.resetThreshold_eq_add_smallThreshold
#print axioms HeightSync.BinaryFamily.Age.smallThreshold_exact
#print axioms HeightSync.Slip.minimumCost_univ
#print axioms HeightSync.BinaryFamily.Age.slip_comparison
#print axioms HeightSync.Arc.unique_minimum
#print axioms HeightSync.Arc.minimum_of_arc
#print axioms HeightSync.ManuscriptCorrections.short_cycle_needs_synchronization
#print axioms HeightSync.Manuscript.universal
#print axioms HeightSync.Manuscript.consecutive
#print axioms HeightSync.Manuscript.binary
#print axioms HeightSync.Manuscript.growth
#print axioms HeightSync.PrefixCode.leaf_iff_length_of_uniform
#print axioms HeightSync.PrefixCode.leaf_iff_singleton_of_height_one
#print axioms HeightSync.PrefixCode.unary_code
#print axioms HeightSync.PrefixCode.unary_not_synchronizing
#print axioms HeightSync.Manuscript.consecutive_exact_length


==> anc/lean/ERRATA.md <==
# Corrections incorporated in the paper

Author: Samrath Chadha

These notes record corrections to the earlier working manuscript. All three
are incorporated in the paper dated 4 November 2026 and in the Lean proofs.

## Excursion-cost arithmetic

In the excursion-cost paragraph of the binary-family lower-bound proof, put
`m = n - 1 - τ`. The correct identity is

\[
2n+1-m=n+2+\tau.
\]

Consequently one slip followed by `e - 1` rotations has total cost

\[
(2n+1-m)+(e-1)=n+1+\tau+e.
\]

The earlier working manuscript wrote `n+1+τ` for the first expression and
`n+τ+e` for the second. Both are one too small.
The required cost comparison survives: in this case
`j ≥ n+1+τ`, so the corrected total cost is still at most `j+e`.
The Lean excursion formalization uses the corrected expressions.

The corrected identities, the failure of the printed identity, and the surviving
inequality are proved in `HeightSync/ManuscriptCorrections.lean`.

## First-special-letter indexing

The earlier mandatory-run proof mixed a letter index with a consumed-prefix length.
With zero-based index `t`, the first special letter satisfies `t + 1 ≥ n`, the
remaining suffix starts at `t + 1`, and the bound is
`|w| ≥ (t + 1) + d(Z) ≥ n + d(Z)`.
Alternatively let `t` denote the number of consumed letters: then `t ≥ n` and
the suffix starts at `t`. The current paper uses this consumed-prefix convention.

The Lean proof avoids this ambiguity: `Age.mandatory_initial_run` factors the
actual input as `p ++ a^n ++ v`, and `resetThreshold_eq_add_smallThreshold`
proves the exact minimum identity. This correction does not change the bound.

## Synchronization hypothesis in the short-cycle corollary

Read `cor:shortcycle` with the explicit hypothesis that the literal decoder is
synchronizing, as required by the proposition used in its proof. A short pure
leaf alone does not imply synchronization. For example,

\[
C=\{aa,ab,ba,bbaa,bbab,bbba,bbbb\}
\]

is a finite maximal prefix code of height four, with the pure leaf `a^2` satisfying
`2 ≤ (4+1)/2`. All its codewords have even length, so depth parity prevents the
root and a depth-one state from ever meeting. It has no reset word.

`ManuscriptCorrections.short_cycle_needs_synchronization` verifies every stated
property of this counterexample. `PrefixCode.resetThreshold_short_cycle` proves
the corrected corollary with the required synchronization hypothesis. Thus the
corollary cannot be treated as an unconditional existence assertion.


==> anc/lean/ExecutableChecks.lean <==
/- Author: Samrath Chadha -/
import HeightSync.TransitionRows
import HeightSync.DecoderSearch
import HeightSync.BinaryCode
import HeightSync.ConsecutiveCode
import HeightSync.ConsecutiveSearch

open HeightSync Matrix

-- Compiled smoke tests. General correctness is proved in Echelon and ExecutableBFS.
def checkElimination : IO Unit := do
  unless EagerElimination.inSpan [![1, 2, 3], ![2, 4, 6]] ![3, 6, 9] do
    throw (IO.userError "dependent row rejected")
  if EagerElimination.inSpan [![1, 2, 3], ![2, 4, 6]] ![0, 0, 1] then
    throw (IO.userError "independent row accepted")
  unless EagerElimination.inSpan [![2, 1], ![1, 2]] ![3, 5] do
    throw (IO.userError "full rank span rejected")
  unless EagerElimination.inSpan ([] : List (Fin 2 → ℚ)) ![0, 0] do
    throw (IO.userError "zero row rejected")
  if EagerElimination.inSpan ([] : List (Fin 2 → ℚ)) ![1, 0] then
    throw (IO.userError "nonzero row accepted into empty span")


def smallTransition (_q : Fin 2) (a : Bool) : Fin 2 := if a then 0 else 1
def smallMatrix := TransitionRows.transitionMatrix smallTransition
def smallInitial : Fin 2 → ℚ := fun _ => 1


def checkBreadthFirst : IO Unit := do
  unless (ExecutableBFS.run smallMatrix smallInitial 3).basis.card == 2 do
    throw (IO.userError "unexpected retained row count")
  unless (ExecutableBFS.run smallMatrix smallInitial 3).examined == 5 do
    throw (IO.userError "unexpected candidate count")


def binaryResult (n : ℕ) (hn : 0 < n) : Option (List Bool) :=
  DecoderSearch.find (BinaryFamily.prefixCode n hn) (BinaryFamily.prefixCode_full n hn)
    true (n + 1)

def checkBinary (n : ℕ) (hn : 0 < n) : IO Unit := do
  match binaryResult n hn with
  | none => throw (IO.userError "synchronizing binary code rejected")
  | some w =>
    let C := BinaryFamily.prefixCode n hn
    unless (C.image w).card == 1 do
      throw (IO.userError "returned word does not reset the actual state set")
    unless w.length ≤ n * (4 * (n + 1) - 5) do
      throw (IO.userError "returned word exceeds proved height bound")
    IO.println s!"binary height {n+1}: reset word length {w.length}"


def uniformNonempty (k : ℕ) : (ConsecutiveCode.words k (α := Bool)).Nonempty :=
  ⟨List.replicate k true, by simp⟩

def uniformLengths (k : ℕ) : ∀ w ∈ ConsecutiveCode.words k (α := Bool), w.length = k :=
  fun w hw => (ConsecutiveCode.mem_words k w).mp hw

def uniformCode (k : ℕ) (hk : 0 < k) : PrefixCode Bool :=
  ConsecutiveCode.prefixCode k hk (ConsecutiveCode.words k) (uniformNonempty k) (uniformLengths k)

theorem uniformFull (k : ℕ) (hk : 0 < k) : (uniformCode k hk).Full :=
  ConsecutiveCode.full k hk (ConsecutiveCode.words k) (uniformNonempty k) (uniformLengths k)

def checkUniform : IO Unit := do
  unless (DecoderSearch.solve (uniformCode 2 (by omega)) (uniformFull 2 (by omega)) true).isNone do
    throw (IO.userError "uniform depth-two decoder incorrectly accepted")
  unless DecoderSearch.solve (uniformCode 1 (by omega)) (uniformFull 1 (by omega)) true == some [] do
    throw (IO.userError "height-one decoder did not return the empty word")
  IO.println "uniform height 2: none; height 1: empty reset word"


def singletonShort (r : ℕ) : Finset (List Bool) := {List.replicate r true}

theorem singletonLengths (r : ℕ) : ∀ w ∈ singletonShort r, w.length = r := by
  intro w hw
  have heq : w = List.replicate r true := by simpa [singletonShort] using hw
  simp [heq]

def checkSharp (r : ℕ) (hr : 0 < r) : IO Unit := do
  let A := singletonShort r
  let C := ConsecutiveCode.prefixCode r hr A (by simp [A,singletonShort]) (singletonLengths r)
  match ConsecutiveSearch.solve C A r with
  | none => throw (IO.userError "sharp construction unexpectedly failed")
  | some w =>
    unless (C.image w).card == 1 do
      throw (IO.userError "sharp construction did not reset actual states")
    unless w.length ≤ 2*r^2-1 do
      throw (IO.userError "sharp construction exceeded the bound")
    IO.println s!"sharp binary height {r+1}: reset word length {w.length}"


-- Run with `lake env lean --run ExecutableChecks.lean`.
def main : IO Unit := do
  IO.println "Checking rational elimination"
  (← IO.getStdout).flush
  checkElimination
  IO.println "Checking breadth-first invariants"
  (← IO.getStdout).flush
  checkBreadthFirst
  IO.println "Checking universal decoder construction"
  (← IO.getStdout).flush
  checkBinary 1 (by omega)
  checkBinary 2 (by omega)
  IO.println "Checking synchronization rejection and height one"
  (← IO.getStdout).flush
  checkUniform
  IO.println "Checking sharp construction"
  (← IO.getStdout).flush
  checkSharp 1 (by omega)
  checkSharp 2 (by omega)
  checkSharp 3 (by omega)
  IO.println "All executable checks passed"


==> anc/lean/FORMALIZATION_STATUS.md <==
# Formalization status

Author: **Samrath Chadha**

The manuscript's main mathematical results are proved for the actual literal
decoder. Both algorithms have executable implementations and correctness proofs.
Their polynomial bounds are proved in the explicit binary charged-cost semantics
described in `COST_MODEL.md`; this does not formalize Lean's compiler or machine
runtime. All helper premises needed for the public mathematical theorems are
discharged in their final declarations.

| Manuscript component | Lean files and current scope |
| --- | --- |
| Literal decoder and full/maximal trees | `Decoder`, `UniformDepth`, `ShortLeaf`: actual finite prefix code, actual proper-prefix states, total decoder on full trees, fullness/maximality, suffix and rank normalization, shorter leaf |
| Pure-letter cycle | `Decoder`, `Cycle`: existence and uniqueness of the pure leaf, exact modular action, compression and composition identities |
| Ordered-word encoding | `WordEncoding`, `SkewDomain`, `SkewOre`, `SkewField`: actual injective free-algebra homomorphism into a division ring with central coefficient field, proved using skew-polynomial Ore fractions |
| Common right denominator | `RightDenominator`: the exact noncommutative polynomial lemma over arbitrary division rings |
| Short detection over every field | `Algebra`, `WordSeries`, `GenericWordSeries`, `ShortDetection`, `GenericShortDetection`, `MainTheorems`: complete actual-observable short detection at length `2*k-3`, including ordered-word embedding, renewal, cancellation and extraction of an actual witness word |
| Actual decoder renewal | `Renewal`: first-return and weighted word-convolution identities, degree/support bounds and extreme word coefficients |
| Universal reset bound | `Averaging`, `Extension`, `Compression`, `Cycle`, `Observation`, `MainTheorems`, `Threshold`: actual inverse-fiber construction and unconditional reset threshold bound `(k-1)*(4*k-5)`; all short-detection premises are discharged |
| Sharp consecutive-depth theorem | `ConsecutiveTheorem` and its dependencies: complete actual forcing construction, parser simulation, gcd-block classification, sharp bound and full equality characterization `A=T^r` |
| Binary family exact threshold | `BinaryFamily`, `BinaryCode`, `Age`, `AgeSlip`, `Threshold`: actual family, explicit reset word, arbitrary-input lower bound and shortest reset length exactly `2*n^2-1`, for every positive `n` |
| Alphabet lifts and every-alphabet lower bound | `AlphabetLift`, `LiftCode`, `Threshold`: actual inverse-image code construction, threshold preservation, exact extremizers at every height over every finite alphabet with two distinct letters |
| Age model and lower-bound bridge | `Age`, `AgeSlip`: exact common-suffix age evolution, mandatory initial run, and full arbitrary-input potential argument |
| Slip-model lower bound | `Slip`, `Arc`, `SlipPotential`, `SlipSingleton`, `SlipLowerBound`, `Excursions`: exact maps, all arc-potential cases, full-circle lower bound and local excursion simulation |
| Length calculations | `LengthBounds`: all advertised universal and consecutive-depth counts, including strict savings |
| Threshold notation | `Threshold`: minimum reset length defined from an actual synchronization witness; upper-bound and lift consequences |
| Maximum and quadratic growth | `Extremal`: the maximum is attained, both height bounds hold, and the actual worst-threshold function is `IsTheta` of `k^2` |
| Row-space detection | `RowSpace`: at most one represented short basis word per state, with simultaneous detection of every terminal vector; runtime composition in `BreadthFirstWork` |
| Executable exact elimination | `Echelon`, `ExecutableScan`: computed rational span membership, normalized-pivot invariants, exact span preservation, and at most one pivot per coordinate; no classical span oracle remains in the executable test; eager tables prevent nested vector recomputation |
| Executable breadth-first search | `GreedyBasis`, `BreadthFirst`, `ExecutableBFS`: retained rows span all short rows, every representative respects the cutoff, at most `n` rows are retained and at most `1+d*n` candidates are examined |
| Executable universal reset search | `TransitionRows`, `ResetSearch`, `DecoderSearch`: actual finite decoder matrices and observations, explicit initial-collision search and inverse-fiber loop, automatic height and pure-leaf selection, universal output-length bound, and exact synchronization decision |
| Executable sharp reset search | `ConsecutiveSearch`: finite search over actual codeword pairs, verified phase tests, terminating phase iteration, and unconditional success with a reset word of length at most `2*r^2-1` |
| Integer and rational bit-size bounds | `BitBounds`, `RationalSizes`: bounded integer determinants and arbitrary minors, Cramer solution identities, and polynomial bounds on reduced numerator/denominator sizes; actual intermediate bounds and cost composition in `EliminationBounds`, `EliminationHistory`, `EliminationSizes`, `RationalArithmetic`, `BinaryArithmeticCost`, `RationalCost`, and `EliminationWork` |
| Supplementary examples and closure converse | `Examples`, `SpliceConverse`: all three displayed small examples, and closure of block products at divisible offsets |
| Polynomial algorithm certificates | `CountBFS`, `BreadthFirstWork`, `ListWork`, `ResetWork`, `ConsecutiveWork`, `AlgorithmCosts`, `CostPolynomials`, `VerifiedAlgorithms`: actual loop paths, explicit binary charges, and fixed `Polynomial ℕ` bounds in the explicit input size |
| Explicit representation size | `InputSize`: alphabet size, leaf count, height, and proper-prefix state count are bounded by the explicit alphabet/leaf listing size |

The public end-to-end algorithm certificates are `VerifiedAlgorithms.universal`
and `VerifiedAlgorithms.sharp`. The former applies to synchronizing and
nonsynchronizing inputs. The latter includes unconditional success on the stated
consecutive-depth class. The cost semantics and its limits are specified in
`COST_MODEL.md`; these are not compiler-performance theorems.

Bibliographic priority, publication status, and other editorial statements are
outside the scope of the Lean mathematical formalization. The height-one case,
uniform-depth obstruction, shorter-leaf lemma, alphabet lifts, and
short-pure-cycle sufficient range all have formal proofs.

`Checks.lean` prints axiom dependencies of key declarations; `Audit.lean`
rejects any nonstandard axiom used by any declaration in the project namespace. The checked
declarations use only Lean's standard logical axioms (`propext`,
`Classical.choice`, `Quot.sound`); there are no custom axioms or admitted proofs.
The executable finite audits in `checks/` do not establish unrestricted results.
`ExecutableChecks.lean` exercises the executable definitions; it is not used as
a proof of any general theorem. `checks/verify.py` builds every module and runs
both the executable checks and the complete project-namespace axiom audit.

The latest expanded manuscript is indexed statement by statement in
`MANUSCRIPT_COVERAGE.md`. The identifiers in `checks/manuscript_coverage.json`
are checked against the compiled Lean environment during verification.

New explicit auxiliary statements are in `Parsing` (unique parsing and factor
completeness), `Completion` (leaf events, bounded remaining length, and the last
completion), `SeriesEncoding` (injectivity and exact order), `ArcMinimum`
(unique selected minimum and the hull of an existing arc), and
`MinimumThresholds` (actual minima and the equality `s(C_k) = n + d(Z)`).
`Manuscript` collects the four main mathematical statements in one module.
`EdgeCases` gives the exact uniform-depth and height-one leaf languages,
the unary-code classification, and padding of reset words to an exact length.

`ERRATA.md` records the arithmetic and indexing corrections and makes the
short-cycle corollary's necessary synchronization hypothesis explicit.
`ManuscriptCorrections` verifies the arithmetic and a counterexample showing
why that hypothesis is needed.


==> anc/lean/HeightSync.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Author: Samrath Chadha
-/
import HeightSync.Decoder
import HeightSync.BinaryFamily
import HeightSync.BinaryCode
import HeightSync.AlphabetLift
import HeightSync.RightDenominator
import HeightSync.Algebra
import HeightSync.Embedding
import HeightSync.WordEncoding
import HeightSync.Renewal
import HeightSync.Averaging
import HeightSync.Extension
import HeightSync.Compression
import HeightSync.LengthBounds
import HeightSync.Boundaries
import HeightSync.Splice
import HeightSync.Slip
import HeightSync.Arc
import HeightSync.UniformDepth
import HeightSync.Cycle
import HeightSync.Observation
import HeightSync.SlipPotential
import HeightSync.SlipSingleton
import HeightSync.SlipLowerBound
import HeightSync.Age
import HeightSync.AgeSlip
import HeightSync.Excursions
import HeightSync.Threshold
import HeightSync.ConsecutiveCode
import HeightSync.LiftCode
import HeightSync.ShortLeaf
import HeightSync.ForcingRound
import HeightSync.SkewDomain
import HeightSync.SkewOre
import HeightSync.SkewField
import HeightSync.FiniteDenominator
import HeightSync.FiniteAlgebra
import HeightSync.MatrixEncoding
import HeightSync.RowSpace
import HeightSync.ShortDetection
import HeightSync.MainTheorems
import HeightSync.Extremal
import HeightSync.ConsecutiveTheorem
import HeightSync.SpliceProduct
import HeightSync.WordMatrix
import HeightSync.MatrixSeries

import HeightSync.BitBounds
import HeightSync.BlockCoordinates
import HeightSync.BreadthFirst
import HeightSync.ConsecutiveFiniteParsing
import HeightSync.ConsecutiveForcing
import HeightSync.ConsecutiveIteration
import HeightSync.ConsecutiveParsing
import HeightSync.DecoderSearch
import HeightSync.ConsecutiveSearch
import HeightSync.Echelon
import HeightSync.Examples
import HeightSync.ExecutableBFS
import HeightSync.ExecutableScan
import HeightSync.GcdRotation
import HeightSync.GenericShortDetection
import HeightSync.GenericWordSeries
import HeightSync.GreedyBasis
import HeightSync.ListBlocks
import HeightSync.RationalSizes
import HeightSync.ResetSearch
import HeightSync.SpliceConverse
import HeightSync.StreamRealization
import HeightSync.TransitionRows
import HeightSync.WordSeries

import HeightSync.VerifiedAlgorithms
import HeightSync.Manuscript

/-! Formalization of the mathematical results of the height-parameterized
synchronization manuscript, with executable constructions and polynomial bounds
in an explicit binary charged-cost model. See README and FORMALIZATION_STATUS.
-/


==> anc/lean/HeightSync/Age.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Author: Samrath Chadha
-/
import HeightSync.BinaryCode

namespace HeightSync.BinaryFamily.Age

/-- Number of trailing `a` letters in the actual common input. -/
def trailingA (P : Word) : ℕ := (P.reverse.takeWhile id).length

@[simp] theorem trailingA_nil : trailingA [] = 0 := rfl

@[simp] theorem trailingA_append (P : Word) (x : Bool) :
    trailingA (P ++ [x]) = if x then trailingA P + 1 else 0 := by
  cases x <;> simp [trailingA]

theorem pure_prefix_iff (P : Word) (j : ℕ) :
    List.replicate j true <+: P ↔ j ≤ (P.takeWhile id).length := by
  induction P generalizing j with
  | nil => cases j <;> simp
  | cons x P ih =>
    cases j with
    | zero => simp
    | succ j => cases x <;> simp [List.replicate_succ, List.cons_prefix_cons, ih]

theorem pure_suffix_iff (P : Word) (j : ℕ) :
    List.replicate j true <:+ P ↔ j ≤ trailingA P := by
  rw [← List.reverse_prefix]
  simpa [trailingA] using pure_prefix_iff P.reverse j

/-- The manuscript's capped trailing-run counter, computed from actual input. -/
def counter (n : ℕ) (P : Word) : ℕ := min (trailingA P) n

@[simp] theorem counter_le (n : ℕ) (P : Word) : counter n P ≤ n := Nat.min_le_right _ _

@[simp] theorem counter_append_b (n : ℕ) (P : Word) :
    counter n (P ++ [false]) = 0 := by simp [counter]

@[simp] theorem counter_append_a (n : ℕ) (P : Word) :
    counter n (P ++ [true]) = min (counter n P + 1) n := by
  simp only [counter, trailingA_append, ite_true]
  omega

theorem counter_special_iff (n : ℕ) (P : Word) :
    n-1 ≤ counter n P ↔ n-1 ≤ trailingA P := by
  unfold counter
  omega

/-- The permutation on the `n+1` big-circle ages. -/
def sigma (n g : ℕ) : ℕ := if g = n then 0 else g+1

/-- The special-letter map with the unique doubled fiber `{n-1,n}`. -/
def phi (n g : ℕ) : ℕ := if g = n ∨ g = n-1 then 0 else g+1

/-- Age update from the common input counter. -/
def update (n c : ℕ) (x : Bool) (g : ℕ) : ℕ :=
  if x = true ∧ n-1 ≤ c then phi n g else sigma n g

theorem sigma_eq_mod (n g : ℕ) (hg : g ≤ n) :
    sigma n g = (g+1) % (n+1) := by
  unfold sigma
  split_ifs with h
  · subst g
    simp
  · rw [Nat.mod_eq_of_lt (by omega)]

theorem suffix_pure_iff (P q : Word) (hq : q <:+ P) (j : ℕ) (hlen : q.length = j) :
    q = List.replicate j true ↔ j ≤ trailingA P := by
  constructor
  · intro he
    apply (pure_suffix_iff P j).mp
    simpa [← he] using hq
  · intro h
    have hp := (pure_suffix_iff P j).mpr h
    exact HeightSync.PrefixCode.suffix_eq_of_length hq hp (by simpa using hlen)

theorem short_completion_iff (n : ℕ) (hn : 0 < n) (P q : Word) (hq : q <:+ P) :
    q ++ [true] = List.replicate n true ↔
      q.length = n-1 ∧ n-1 ≤ counter n P := by
  have hrep : List.replicate n true = List.replicate (n-1) true ++ [true] := by
    rw [← List.replicate_succ']
    congr 1
    omega
  rw [hrep, List.append_cancel_right_eq]
  constructor
  · intro he
    have hlen : q.length = n-1 := by simp [he]
    refine ⟨hlen, (counter_special_iff n P).mpr ?_⟩
    exact (suffix_pure_iff P q hq (n-1) hlen).mp he
  · rintro ⟨hlen, hc⟩
    exact (suffix_pure_iff P q hq (n-1) hlen).mpr ((counter_special_iff n P).mp hc)

/-- Exact one-letter age evolution for an actual literal decoder suffix state. -/
theorem step_length (n : ℕ) (hn : 0 < n) (P q : Word) (hq : q <:+ P)
    (x : Bool) :
    (BinaryFamily.step n q x).length = update n (counter n P) x q.length := by
  cases x with
  | false =>
    have hnot : q ++ [false] ≠ List.replicate n true := dirty_not_pure _ _ (by simp)
    simp only [BinaryFamily.step, hnot, or_false, update, Bool.false_eq_true, false_and,
      if_false, sigma]
    split_ifs <;> simp
  | true =>
    have hh := short_completion_iff n hn P q hq
    by_cases hc : n-1 ≤ counter n P
    · simp only [BinaryFamily.step, hh, hc, and_true, update, if_pos, phi]
      split_ifs <;> simp_all
    · simp only [BinaryFamily.step, hh, hc, and_false, or_false, update, if_false, sigma]
      split_ifs <;> simp_all

/-- The state after an input letter remains an actual suffix of the common stream. -/
theorem step_suffix (n : ℕ) (P q : Word) (hq : q <:+ P) (x : Bool) :
    BinaryFamily.step n q x <:+ P ++ [x] := by
  unfold BinaryFamily.step
  split_ifs
  · exact List.nil_suffix
  · obtain ⟨u, hu⟩ := hq
    exact ⟨u, by simp [← hu, List.append_assoc]⟩

/-- The complete one-step age-model statement, including validity and suffix identity. -/
theorem exact_step (n : ℕ) (hn : 0 < n) (P q : Word)
    (hq : q <:+ P) (hv : Valid n q) (x : Bool) :
    Valid n (BinaryFamily.step n q x) ∧
      BinaryFamily.step n q x <:+ P ++ [x] ∧
      (BinaryFamily.step n q x).length = update n (counter n P) x q.length :=
  ⟨valid_step n hn q x hv, step_suffix n P q hq x, step_length n hn P q hq x⟩

/-- Distinct actual common suffix states have distinct ages. -/
theorem suffix_eq_iff_age_eq (P q p : Word) (hq : q <:+ P) (hp : p <:+ P) :
    q = p ↔ q.length = p.length := by
  constructor
  · exact congrArg List.length
  · exact HeightSync.PrefixCode.suffix_eq_of_length hq hp

/-- The independent finite-memory counter transition. -/
def counterStep (n c : ℕ) (x : Bool) : ℕ := if x then min (c+1) n else 0

/-- A pair records the shared counter and one thread's age. -/
def datumStep (n : ℕ) (s : ℕ × ℕ) (x : Bool) : ℕ × ℕ :=
  (counterStep n s.1 x, update n s.1 x s.2)

def datumRun (n c g : ℕ) (w : Word) : ℕ × ℕ := w.foldl (datumStep n) (c,g)

theorem counter_step (n : ℕ) (P : Word) (x : Bool) :
    counter n (P ++ [x]) = counterStep n (counter n P) x := by
  cases x <;> simp [counterStep]

/-- Every entire decoder run is represented exactly by the common-counter age model. -/
theorem exact_run (n : ℕ) (hn : 0 < n) (P q : Word) (hq : q <:+ P) (w : Word) :
    datumRun n (counter n P) q.length w =
      (counter n (P ++ w), (BinaryFamily.run n q w).length) := by
  induction w generalizing P q with
  | nil => simp [datumRun]
  | cons x w ih =>
    have hh := ih (P ++ [x]) (BinaryFamily.step n q x) (step_suffix n P q hq x)
    simpa [datumRun, datumStep, counter_step, step_length n hn P q hq x,
      BinaryFamily.run, List.append_assoc] using hh

/-- Runs retain the suffix interpretation required for comparing arbitrary threads. -/
theorem run_suffix (n : ℕ) (P q : Word) (hq : q <:+ P) (w : Word) :
    BinaryFamily.run n q w <:+ P ++ w := by
  induction w generalizing P q with
  | nil => simpa using hq
  | cons x w ih =>
    simpa [BinaryFamily.run, List.append_assoc] using
      ih (P ++ [x]) (BinaryFamily.step n q x) (step_suffix n P q hq x)

/-- Suffix states coincide exactly when their age-model outputs coincide. -/
theorem run_eq_iff_age_eq (n : ℕ) (P q p : Word)
    (hq : q <:+ P) (hp : p <:+ P) (w : Word) :
    BinaryFamily.run n q w = BinaryFamily.run n p w ↔
      (BinaryFamily.run n q w).length = (BinaryFamily.run n p w).length :=
  suffix_eq_iff_age_eq (P ++ w) _ _ (run_suffix n P q hq w) (run_suffix n P p hp w)

@[simp] theorem trailingA_a_power (n : ℕ) : trailingA (List.replicate n true) = n := by
  simp [trailingA]

@[simp] theorem counter_a_power (n : ℕ) : counter n (List.replicate n true) = n := by
  simp [counter]

@[simp] theorem trailingA_b_power (n : ℕ) : trailingA (List.replicate n false) = 0 := by
  simp [trailingA]

@[simp] theorem counter_b_power (n t : ℕ) : counter n (List.replicate t false) = 0 := by
  simp [counter]

/-- The big-circle initialization consists of actual suffix states with counter zero. -/
theorem big_initialization (n i : ℕ) (hn : 0 < n) (hi : i ≤ n) :
    Valid n (List.replicate i false) ∧
      List.replicate i false <:+ List.replicate (n+1) false ∧
      counter n (List.replicate (n+1) false) = 0 := by
  refine ⟨⟨by simpa using hi, ?_⟩, ?_, by simp⟩
  · intro he
    by_cases hz : i = 0
    · have := congrArg List.length he
      simp [hz] at this
      omega
    · exact dirty_not_pure _ _ (by simp [hz]) he
  · refine ⟨List.replicate (n+1-i) false, ?_⟩
    rw [List.replicate_append_replicate]
    congr 1
    omega

/-- The small-circle initialization likewise uses actual suffix states. -/
theorem small_initialization (n i : ℕ) (_hn : 0 < n) (hi : i < n) :
    Valid n (List.replicate i true) ∧
      List.replicate i true <:+ List.replicate n true ∧
      counter n (List.replicate n true) = n := by
  refine ⟨⟨by simp; omega, ?_⟩, ?_, by simp⟩
  · intro he
    have := congrArg List.length he
    simp at this
    omega
  · refine ⟨List.replicate (n-i) true, ?_⟩
    rw [List.replicate_append_replicate]
    congr 1
    omega

/-- A prefix containing no special letter, relative to its initial counter. -/
def Regular (n c : ℕ) : Word → Prop
  | [] => True
  | x :: w => ¬(x = true ∧ n-1 ≤ c) ∧ Regular n (counterStep n c x) w

def counterRun (n c : ℕ) (w : Word) : ℕ := w.foldl (counterStep n) c

@[simp] theorem counterRun_actual (n : ℕ) (P w : Word) :
    counterRun n (counter n P) w = counter n (P ++ w) := by
  induction w generalizing P with
  | nil => simp [counterRun]
  | cons x w ih =>
    simpa [counterRun, counter_step, List.append_assoc] using ih (P ++ [x])

@[simp] theorem counterRun_zero (n : ℕ) (w : Word) :
    counterRun n 0 w = counter n w := by
  simpa [counter] using counterRun_actual n [] w

theorem sigma_le (n g : ℕ) (hg : g ≤ n) : sigma n g ≤ n := by
  unfold sigma
  split_ifs <;> omega

/-- A nonspecial input acts by a permutation of the entire big age circle. -/
theorem regular_age (n c g : ℕ) (w : Word) (hr : Regular n c w) (hg : g ≤ n) :
    (datumRun n c g w).2 = (g + w.length) % (n+1) := by
  induction w generalizing c g with
  | nil => simp [datumRun, Nat.mod_eq_of_lt (show g < n+1 by omega)]
  | cons x w ih =>
    obtain ⟨hfirst, htail⟩ := hr
    have hh := ih (counterStep n c x) (sigma n g) htail (sigma_le n g hg)
    simp only [datumRun, List.foldl_cons, datumStep, update, if_neg hfirst] at hh ⊢
    rw [hh, sigma_eq_mod n g hg, Nat.mod_add_mod]
    congr 1
    simp
    omega

theorem regular_rotation_injective (n c : ℕ) (w : Word) (hr : Regular n c w)
    (g h : ℕ) (hg : g ≤ n) (hh : h ≤ n)
    (he : (datumRun n c g w).2 = (datumRun n c h w).2) : g = h := by
  rw [regular_age n c g w hr hg, regular_age n c h w hr hh] at he
  have hmod : g ≡ h [MOD n+1] :=
    Nat.ModEq.add_right_cancel (Nat.ModEq.refl w.length) he
  simpa only [Nat.ModEq, Nat.mod_eq_of_lt (show g < n+1 by omega),
    Nat.mod_eq_of_lt (show h < n+1 by omega)] using hmod

/-- Every failed regularity test has a first special letter and a preceding regular prefix. -/
theorem first_special (n c : ℕ) (w : Word) (hw : ¬Regular n c w) :
    ∃ u v, w = u ++ true :: v ∧ Regular n c u ∧ n-1 ≤ counterRun n c u := by
  induction w generalizing c with
  | nil => exact False.elim (hw trivial)
  | cons x w ih =>
    by_cases hs : x = true ∧ n-1 ≤ c
    · rcases hs with ⟨rfl, hc⟩
      exact ⟨[], w, rfl, trivial, hc⟩
    · have ht : ¬Regular n (counterStep n c x) w := by
        intro ht
        exact hw ⟨hs, ht⟩
      obtain ⟨u, v, he, hr, hc⟩ := ih (counterStep n c x) ht
      refine ⟨x :: u, v, by simp [he], ⟨hs, hr⟩, ?_⟩
      exact hc

/-- Addition modulo the big circle is surjective, with an explicit inverse residue. -/
theorem rotation_surjective (n t g : ℕ) (hg : g ≤ n) :
    ∃ j ≤ n, (j+t) % (n+1) = g := by
  let z : ZMod (n+1) := (g : ZMod (n+1)) - t
  refine ⟨z.val, by have := ZMod.val_lt z; omega, ?_⟩
  have he : ((z.val+t : ℕ) : ZMod (n+1)) = g := by
    push_cast
    rw [ZMod.natCast_zmod_val]
    dsimp [z]
    ring
  have hv := congrArg ZMod.val he
  simpa only [ZMod.val_natCast, Nat.mod_eq_of_lt (show g < n+1 by omega)] using hv

theorem trailingA_le_length (P : Word) : trailingA P ≤ P.length := by
  have := (List.takeWhile_prefix (l := P.reverse) id).length_le
  simpa [trailingA] using this

/-- Equal trailing-run counters remain equal after a common input. -/
theorem trailingA_append_congr (P Q w : Word) (h : trailingA P = trailingA Q) :
    trailingA (P ++ w) = trailingA (Q ++ w) := by
  induction w using List.reverseRecOn with
  | nil => simpa using h
  | append_singleton w x ih =>
    simpa only [← List.append_assoc, trailingA_append, ih]

@[simp] theorem trailingA_b_context (n : ℕ) (u : Word) :
    trailingA (List.replicate n false ++ u) = trailingA u := by
  simpa using trailingA_append_congr (List.replicate n false) [] u (by simp)

/-- A regular word cannot synchronize the genuine decoder's big-circle states. -/
theorem reset_not_regular (n : ℕ) (hn : 0 < n) (w : Word)
    (hw : (prefixCode n hn).Resets w) : ¬Regular n 0 w := by
  intro hr
  obtain ⟨p, hp⟩ := hw
  have h0 := (big_initialization n 0 hn (by omega)).1
  have h1 := (big_initialization n 1 hn (by omega)).1
  have he0 := hp [] ((proper_iff_valid n hn []).mpr (by simpa using h0))
  have he1 := hp [false] ((proper_iff_valid n hn [false]).mpr (by simpa using h1))
  rw [prefixCode_run_eq n hn [] w (by simpa using h0)] at he0
  rw [prefixCode_run_eq n hn [false] w (by simpa using h1)] at he1
  have hs0 := (big_initialization n 0 hn (by omega)).2.1
  have hs1 := (big_initialization n 1 hn (by omega)).2.1
  have hd0 := congrArg Prod.snd (exact_run n hn (List.replicate (n+1) false) [] (by simpa using hs0) w)
  have hd1 := congrArg Prod.snd (exact_run n hn (List.replicate (n+1) false) [false] (by simpa using hs1) w)
  simp only [counter_b_power, List.length_nil, List.length_singleton, he0] at hd0
  simp only [counter_b_power, List.length_nil, List.length_singleton, he1] at hd1
  have he : (datumRun n 0 0 w).2 = (datumRun n 0 1 w).2 := hd0.trans hd1.symm
  have := regular_rotation_injective n 0 w hr 0 1 (by omega) (by omega) he
  omega

/-- At the first special letter, every small-circle state is reached by a big-circle thread. -/
theorem first_special_reaches_small (n : ℕ) (hn : 0 < n) (u : Word)
    (hr : Regular n 0 u) (hc : n-1 ≤ counter n u) (i : ℕ) (hi : i < n) :
    ∃ j ≤ n, BinaryFamily.run n (List.replicate j false) (u ++ [true]) =
      List.replicate i true := by
  let g := if i = 0 then n else i-1
  have hg : g ≤ n := by dsimp [g]; split_ifs <;> omega
  have hphi : phi n g = i := by
    dsimp [g]
    split_ifs with hz
    · simp [phi, hz]
    · have hnot : i-1 ≠ n ∧ i-1 ≠ n-1 := by omega
      simp [phi, hnot.1, hnot.2]
      omega
  obtain ⟨j, hj, hrot⟩ := rotation_surjective n u.length g hg
  refine ⟨j, hj, ?_⟩
  let B := List.replicate (n+1) false
  have hs := (big_initialization n j hn hj).2.1
  have hprev : (BinaryFamily.run n (List.replicate j false) u).length = g := by
    have he := congrArg Prod.snd (exact_run n hn B (List.replicate j false) hs u)
    simp only [B, counter_b_power, List.length_replicate] at he
    rw [regular_age n 0 j u hr hj, hrot] at he
    exact he.symm
  have hqs := run_suffix n B (List.replicate j false) hs u
  have hcounter : n-1 ≤ counter n (B ++ u) := by simpa [counter, B] using hc
  have hlen : (BinaryFamily.run n (List.replicate j false) (u ++ [true])).length = i := by
    rw [BinaryFamily.run_append, BinaryFamily.run_singleton,
      step_length n hn (B ++ u) _ hqs true]
    simpa [update, hcounter, hprev] using hphi
  have hsuf := run_suffix n B (List.replicate j false) hs (u ++ [true])
  have htrail : i ≤ trailingA (B ++ (u ++ [true])) := by
    have := (counter_special_iff n u).mp hc
    simp only [B, List.append_assoc, trailingA_b_context, trailingA_append,
      Bool.true_eq, ite_true]
    omega
  exact HeightSync.PrefixCode.suffix_eq_of_length hsuf
    ((pure_suffix_iff _ i).mpr htrail) (by simpa using hlen)

/-- Synchronizing the small cycle means sending all of its actual states together. -/
def ResetsSmall (n : ℕ) (v : Word) : Prop :=
  ∀ i, i < n → BinaryFamily.run n (List.replicate i true) v = BinaryFamily.run n [] v

/-- Every full reset factors through an initial `a^n` occurrence, after which its
remaining suffix must already synchronize the whole small cycle. -/
theorem mandatory_initial_run (n : ℕ) (hn : 0 < n) (w : Word)
    (hw : (prefixCode n hn).Resets w) :
    ∃ p v, w = p ++ List.replicate n true ++ v ∧ ResetsSmall n v := by
  obtain ⟨u, v, hword, hr, hc⟩ := first_special n 0 w (reset_not_regular n hn w hw)
  rw [counterRun_zero] at hc
  have hsuf : List.replicate (n-1) true <:+ u :=
    (pure_suffix_iff u (n-1)).mpr ((counter_special_iff n u).mp hc)
  obtain ⟨p, hp⟩ := hsuf
  refine ⟨p, v, ?_, ?_⟩
  · have hrep : List.replicate n true = List.replicate (n-1) true ++ [true] := by
      rw [← List.replicate_succ']
      congr 1
      omega
    rw [hword, ← hp, hrep]
    simp [List.append_assoc]
  · obtain ⟨z, hz⟩ := hw
    have hpre : w = (u ++ [true]) ++ v := by simpa using hword
    have hreaches : ∀ i, i < n → BinaryFamily.run n (List.replicate i true) v = z := by
      intro i hi
      obtain ⟨j, hj, he⟩ := first_special_reaches_small n hn u hr hc i hi
      have hv := (big_initialization n j hn hj).1
      have hh := hz (List.replicate j false) ((proper_iff_valid n hn _).mpr hv)
      rw [prefixCode_run_eq n hn _ w hv, hpre, BinaryFamily.run_append, he] at hh
      exact hh
    intro i hi
    exact (hreaches i hi).trans (by simpa using (hreaches 0 hn).symm)

/-- Conversely, prefixing a small-cycle synchronizing input by `a^n` resets the code. -/
theorem reset_of_small (n : ℕ) (hn : 0 < n) (v : Word) (hv : ResetsSmall n v) :
    (prefixCode n hn).Resets (List.replicate n true ++ v) := by
  refine ⟨BinaryFamily.run n [] v, ?_⟩
  intro q hq
  have hvalid := (proper_iff_valid n hn q).mp hq
  obtain ⟨i, hi, he⟩ := normalize n hn q hvalid
  rw [prefixCode_run_eq n hn q _ hvalid, BinaryFamily.run_append, he]
  exact hv i hi

/-- The length form of `s(C)=n+d(Z)`, without choosing a shortest word. -/
theorem reset_length_split (n : ℕ) (hn : 0 < n) (w : Word)
    (hw : (prefixCode n hn).Resets w) :
    ∃ v, ResetsSmall n v ∧ n + v.length ≤ w.length := by
  obtain ⟨p, v, he, hv⟩ := mandatory_initial_run n hn w hw
  refine ⟨v, hv, ?_⟩
  rw [he]
  simp only [List.length_append, List.length_replicate]
  omega

/-- Bounded full reset existence and bounded small-cycle reset existence are equivalent. -/
theorem bounded_reset_iff (n t : ℕ) (hn : 0 < n) :
    (∃ w, (prefixCode n hn).Resets w ∧ w.length ≤ n+t) ↔
      ∃ v, ResetsSmall n v ∧ v.length ≤ t := by
  constructor
  · rintro ⟨w, hw, hl⟩
    obtain ⟨v, hv, hlen⟩ := reset_length_split n hn w hw
    exact ⟨v, hv, by omega⟩
  · rintro ⟨v, hv, hl⟩
    exact ⟨List.replicate n true ++ v, reset_of_small n hn v hv, by simp; omega⟩

end HeightSync.BinaryFamily.Age


==> anc/lean/HeightSync/AgeSlip.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Author: Samrath Chadha
-/
import HeightSync.Age
import HeightSync.Excursions

namespace HeightSync.BinaryFamily.Age

@[simp] theorem datumRun_counter (n c g : ℕ) (w : Word) :
    (datumRun n c g w).1 = counterRun n c w := by
  induction w generalizing c g with
  | nil => rfl
  | cons x w ih => exact ih (counterStep n c x) (update n c x g)

theorem datumRun_append (n c g : ℕ) (u v : Word) :
    datumRun n c g (u ++ v) =
      datumRun n (datumRun n c g u).1 (datumRun n c g u).2 v := by
  simp [datumRun, List.foldl_append]

theorem phi_lt (n g : ℕ) (hn : 0 < n) (hg : g ≤ n) : phi n g < n := by
  unfold phi
  split_ifs <;> omega

theorem phi_mod_eq_excursion (n j g : ℕ) (hn : 0 < n) :
    phi n ((g+j) % (n+1)) = Slip.excursionValue n (j % (n+1)) g := by
  unfold Slip.excursionValue Slip.bigRotationValue
  rw [Nat.add_mod_mod]
  dsimp only
  have hbound : (g+j) % (n+1) ≤ n := by
    have := Nat.mod_lt (g+j) (show 0 < n+1 by omega)
    omega
  unfold phi
  split_ifs <;> omega

/-- The interval before the next special letter is either empty or contains
at least `n` ordinary letters. -/
theorem regular_excursion_length (n : ℕ) (u : Word) (hr : Regular n n u)
    (hc : n-1 ≤ counterRun n n u) : u.length = 0 ∨ n ≤ u.length := by
  cases u with
  | nil => exact Or.inl rfl
  | cons x u =>
    right
    have hfirst := hr.1
    cases x with
    | true => exact False.elim (hfirst ⟨rfl, by omega⟩)
    | false =>
      change n-1 ≤ counterRun n 0 u at hc
      have hc' : n-1 ≤ counter n u := by
        simpa only [counterRun_zero] using hc
      have ht := trailingA_le_length u
      have hct : counter n u ≤ trailingA u := Nat.min_le_left _ _
      simp
      omega

/-- First-special blocks in the actual age model agree exactly with the slip-model excursion. -/
theorem datum_first_special [NeZero n] (hn : 0 < n) (u : Word)
    (hr : Regular n n u) (hc : n-1 ≤ counterRun n n u) (z : ZMod n) :
    datumRun n n z.val (u ++ [true]) =
      (n, (Slip.excursionMap u.length 1 z).val) := by
  have hg : z.val ≤ n := by have := ZMod.val_lt z; omega
  have he : phi n ((z.val+u.length) % (n+1)) =
      Slip.excursionValue n (u.length % (n+1)) z.val :=
    phi_mod_eq_excursion n u.length z.val hn
  have hlt : Slip.excursionValue n (u.length % (n+1)) z.val < n := by
    rw [← he]
    apply phi_lt n _ hn
    have := Nat.mod_lt (z.val+u.length) (show 0 < n+1 by omega)
    omega
  rw [datumRun_append]
  change datumStep n (datumRun n n z.val u) true = _
  apply Prod.ext
  · simp only [datumStep, counterStep, datumRun_counter]
    change min (counterRun n n u + 1) n = n
    omega
  · simp only [datumStep, update, datumRun_counter, hc, and_self, if_true]
    rw [regular_age n n z.val u hr hg, he]
    simp only [Slip.excursionMap_one, ZMod.val_natCast_of_lt hlt]

/-- Pairwise equality of terminal ages, with the counter shared by all threads. -/
def SynchronizesAges [NeZero n] (c : ℕ) (G : Set (ZMod n)) (w : Word) : Prop :=
  ∀ g ∈ G, ∀ h ∈ G, (datumRun n c g.val w).2 = (datumRun n c h.val w).2

theorem synchronizes_nontrivial_not_regular [NeZero n]
    (c : ℕ) (G : Set (ZMod n)) (w : Word)
    (hG : G.Nontrivial) (hs : SynchronizesAges c G w) : ¬Regular n c w := by
  intro hr
  obtain ⟨g, hg, h, hh, hne⟩ := hG
  have hval := regular_rotation_injective n c w hr g.val h.val
    (by have := ZMod.val_lt g; omega) (by have := ZMod.val_lt h; omega)
    (hs g hg h hh)
  apply hne
  rw [← ZMod.natCast_zmod_val g, ← ZMod.natCast_zmod_val h, hval]

theorem synchronizes_after_first_special [NeZero n] (hn : 0 < n)
    (G : Set (ZMod n)) (u v : Word) (hr : Regular n n u)
    (hc : n-1 ≤ counterRun n n u)
    (hs : SynchronizesAges n G (u ++ true :: v)) :
    SynchronizesAges n ((Slip.excursionMap u.length 1) '' G) v := by
  rintro g ⟨x, hx, rfl⟩ h ⟨y, hy, rfl⟩
  have he := hs x hx y hy
  have hw : u ++ true :: v = (u ++ [true]) ++ v := by simp
  rw [hw, datumRun_append, datum_first_special hn u hr hc x,
    datumRun_append, datum_first_special hn u hr hc y] at he
  exact he

/-- No arbitrary synchronizing input can pay less than the circular-arc
potential of its starting small-circle set. -/
theorem synchronizing_input_pays_potential [NeZero n] (hn : 2 ≤ n)
    (G : Set (ZMod n)) (w : Word) (hs : SynchronizesAges n G w) :
    Arc.phi G ≤ w.length := by
  generalize ht : w.length = t
  induction t using Nat.strong_induction_on generalizing G w with
  | h t ih =>
    by_cases hG : G.Nontrivial
    · obtain ⟨u, v, hw, hr, hc⟩ := first_special n n w
        (synchronizes_nontrivial_not_regular n G w hG hs)
      have hj := regular_excursion_length n u hr hc
      have hj' : u.length = 0 ∨ n ≤ u.length := hj
      have hsync := synchronizes_after_first_special (by omega : 0 < n) G u v hr hc
        (by simpa [← hw] using hs)
      have hvlen : v.length < t := by simp [hw] at ht; omega
      have hrec := ih v.length hvlen ((Slip.excursionMap u.length 1) '' G) v hsync rfl
      have hcost := Slip.excursionPotential hn hj' G
      simp [hw] at ht
      omega
    · rw [Arc.phi_of_not_nontrivial G hG]
      omega

/-- All small-cycle reset words have the sharp lower-bound length. -/
theorem small_reset_lower_bound (n : ℕ) (hn : 2 ≤ n) (v : Word)
    (hv : ResetsSmall n v) : (n-1)*(2*n+1) ≤ v.length := by
  letI : NeZero n := ⟨by omega⟩
  have hs : SynchronizesAges n (Set.univ : Set (ZMod n)) v := by
    intro g _ h _
    have hg := ZMod.val_lt g
    have hh := ZMod.val_lt h
    have hginit := (small_initialization n g.val (by omega) hg).2.1
    have hhinit := (small_initialization n h.val (by omega) hh).2.1
    have hdataG := congrArg Prod.snd
      (exact_run n (by omega) (List.replicate n true) (List.replicate g.val true) hginit v)
    have hdataH := congrArg Prod.snd
      (exact_run n (by omega) (List.replicate n true) (List.replicate h.val true) hhinit v)
    simp only [counter_a_power, List.length_replicate, hv g.val hg] at hdataG
    simp only [counter_a_power, List.length_replicate, hv h.val hh] at hdataH
    exact hdataG.trans hdataH.symm
  have he := synchronizing_input_pays_potential hn Set.univ v hs
  simpa [Arc.phi_univ hn] using he

/-- The sharp all-height lower bound for the actual binary literal decoder. -/
theorem binary_reset_lower_bound (n : ℕ) (hn : 0 < n) (w : Word)
    (hw : (prefixCode n hn).Resets w) : 2*n^2-1 ≤ w.length := by
  obtain ⟨v, hv, hlen⟩ := reset_length_split n hn w hw
  by_cases htwo : 2 ≤ n
  · have hlower := small_reset_lower_bound n htwo v hv
    have harith : 2*n^2-1 = n + (n-1)*(2*n+1) := by
      have hh : n = (n-1)+1 := by omega
      have he : n+(n-1)*(2*n+1)+1=2*n^2 := by nlinarith
      omega
    omega
  · have hn1 : n = 1 := by omega
    simp only [hn1] at *
    omega

/-- Matching upper and lower bounds for every height in the binary extremal family. -/
theorem binary_exact_threshold (n : ℕ) (hn : 0 < n) :
    (∃ w, (prefixCode n hn).Resets w ∧ w.length = 2*n^2-1) ∧
      ∀ w, (prefixCode n hn).Resets w → 2*n^2-1 ≤ w.length :=
  ⟨prefixCode_quadratic_upper n hn, binary_reset_lower_bound n hn⟩

end HeightSync.BinaryFamily.Age


==> anc/lean/HeightSync/Algebra.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Samrath Chadha
-/
import Mathlib
import HeightSync.RightDenominator

/-!
# Noncommutative numerator cancellation

The scalar identities in this file retain the multiplication order from the
manuscript. No commutativity assumption is imposed on the division ring.
-/

namespace HeightSync.Algebra

open Polynomial

variable {D : Type*} [DivisionRing D]

/-- The geometric extreme coefficients force cancellation on the correct side. -/
theorem top_cancellation (J σ ω H u v : D) (hJ : J ≠ 0)
    (hωJ : ω * J = J * ω) (hωH : ω * H = H * ω)
    (h : (-J * σ) * u = (ω * J) * v) :
    (ω * H) * v + (H * σ) * u = 0 := by
  have h' : σ * u + ω * v = 0 := by
    apply (mul_left_cancel₀ hJ)
    calc
      J * (σ * u + ω * v) = J * σ * u + J * ω * v := by
        simp only [mul_add, mul_assoc]
      _ = J * σ * u + ω * J * v := by rw [hωJ]
      _ = J * σ * u + (-J * σ) * u := by rw [h]
      _ = 0 := by simp [neg_mul, mul_assoc]
      _ = J * 0 := by simp
  calc
    (ω * H) * v + (H * σ) * u = H * (ω * v + σ * u) := by
      rw [hωH]
      simp only [mul_add, mul_assoc]
    _ = H * (σ * u + ω * v) := by rw [add_comm (ω * v)]
    _ = 0 := by rw [h', mul_zero]

/-- Exact coefficient cancellation at height `n + 2` for a right denominator.

The assumptions are the four extreme homogeneous coefficients of the renewal
polynomials, together with their depth bounds and `D₀ * U = M * V`.
-/
theorem numerator_top_coeff_zero (n : ℕ) (D₀ M A B U V : D[X])
    (J σ ω H : D) (hJ : J ≠ 0)
    (hωJ : ω * J = J * ω) (hωH : ω * H = H * ω)
    (hD : D₀.natDegree ≤ n + 2) (hM : M.natDegree ≤ n + 1)
    (hA : A.natDegree ≤ n) (hB : B.natDegree ≤ n + 1)
    (hU : U.natDegree ≤ n + 1) (hV : V.natDegree ≤ n + 2)
    (hDt : D₀.coeff (n + 2) = -J * σ)
    (hMt : M.coeff (n + 1) = ω * J)
    (hAt : A.coeff n = ω * H) (hBt : B.coeff (n + 1) = H * σ)
    (hden : D₀ * U = M * V) :
    (A * V + B * U).coeff (2 * n + 2) = 0 := by
  have h : (-J * σ) * U.coeff (n + 1) = (ω * J) * V.coeff (n + 2) := by
    have h := congrArg (fun P : D[X] => P.coeff ((n + 2) + (n + 1))) hden
    dsimp only at h
    rw [coeff_mul_add_eq_of_natDegree_le hD hU] at h
    have hsum : (n + 2) + (n + 1) = (n + 1) + (n + 2) := by omega
    rw [hsum, coeff_mul_add_eq_of_natDegree_le hM hV, hDt, hMt] at h
    exact h
  have hav : (A * V).coeff (2 * n + 2) = (ω * H) * V.coeff (n + 2) := by
    have hsum : 2 * n + 2 = n + (n + 2) := by omega
    rw [hsum, coeff_mul_add_eq_of_natDegree_le hA hV, hAt]
  have hbu : (B * U).coeff (2 * n + 2) = (H * σ) * U.coeff (n + 1) := by
    have hsum : 2 * n + 2 = (n + 1) + (n + 1) := by omega
    rw [hsum, coeff_mul_add_eq_of_natDegree_le hB hU, hBt]
  rw [coeff_add, hav, hbu]
  exact top_cancellation J σ ω H _ _ hJ hωJ hωH h

/-- Removing the top coefficient improves the numerator degree by one. -/
theorem numerator_natDegree_le (n : ℕ) (D₀ M A B U V : D[X])
    (J σ ω H : D) (hJ : J ≠ 0)
    (hωJ : ω * J = J * ω) (hωH : ω * H = H * ω)
    (hD : D₀.natDegree ≤ n + 2) (hM : M.natDegree ≤ n + 1)
    (hA : A.natDegree ≤ n) (hB : B.natDegree ≤ n + 1)
    (hU : U.natDegree ≤ n + 1) (hV : V.natDegree ≤ n + 2)
    (hDt : D₀.coeff (n + 2) = -J * σ)
    (hMt : M.coeff (n + 1) = ω * J)
    (hAt : A.coeff n = ω * H) (hBt : B.coeff (n + 1) = H * σ)
    (hden : D₀ * U = M * V) :
    (A * V + B * U).natDegree ≤ 2 * n + 1 := by
  have htop := numerator_top_coeff_zero n D₀ M A B U V J σ ω H hJ hωJ hωH
    hD hM hA hB hU hV hDt hMt hAt hBt hden
  have hdeg : (A * V + B * U).natDegree ≤ 2 * n + 2 := by
    apply (natDegree_add_le _ _).trans
    apply max_le
    · exact natDegree_mul_le.trans (by omega)
    · exact natDegree_mul_le.trans (by omega)
  rw [natDegree_le_iff_coeff_eq_zero]
  intro N hN
  by_cases heq : N = 2 * n + 2
  · simpa [heq] using htop
  · exact coeff_eq_zero_of_natDegree_lt (by omega)

/-- A nonzero formal series with a bounded polynomial right numerator has a
nonzero coefficient no later than the numerator degree. This argument uses
ordered multiplication and needs no commutativity of coefficients. -/
theorem exists_coeff_ne_zero_of_right_numerator (F : PowerSeries D) (V N : D[X])
    (hF : F ≠ 0) (hV : V ≠ 0) (hnum : F * (V : PowerSeries D) = N)
    (b : ℕ) (hdeg : N.natDegree ≤ b) :
    ∃ i ≤ b, PowerSeries.coeff i F ≠ 0 := by
  have hV' : (V : PowerSeries D) ≠ 0 := by
    intro h
    exact hV (Polynomial.coe_eq_zero_iff.mp h)
  have hN : N ≠ 0 := by
    intro h
    have hz : F * (V : PowerSeries D) = 0 := by simpa [h] using hnum
    exact (mul_ne_zero hF hV') hz
  by_contra! hzero
  have hc := congrArg (PowerSeries.coeff N.natDegree) hnum
  rw [PowerSeries.coeff_mul, Polynomial.coeff_coe] at hc
  have hs : ∑ p ∈ Finset.antidiagonal N.natDegree,
      PowerSeries.coeff p.1 F * PowerSeries.coeff p.2 (V : PowerSeries D) = 0 := by
    apply Finset.sum_eq_zero
    intro p hp
    have hp' := Finset.mem_antidiagonal.mp hp
    rw [hzero p.1 (by omega), zero_mul]
  rw [hs] at hc
  exact (Polynomial.leadingCoeff_ne_zero.mpr hN) (by
    simpa only [Polynomial.coeff_natDegree] using hc.symm)

/-- Algebraic short detection for a first-return renewal decomposition at
height `n + 2`. The division-ring coefficient embedding and the actual decoder
renewal identities can be supplied separately. -/
theorem short_detection_from_renewal (n : ℕ) (D₀ M A B : D[X])
    (F G : PowerSeries D) (J σ ω H : D)
    (hD0 : D₀ ≠ 0) (hJ : J ≠ 0)
    (hωJ : ω * J = J * ω) (hωH : ω * H = H * ω)
    (hD : D₀.natDegree ≤ n + 2) (hM : M.natDegree ≤ n + 1)
    (hA : A.natDegree ≤ n) (hB : B.natDegree ≤ n + 1)
    (hDt : D₀.coeff (n + 2) = -J * σ)
    (hMt : M.coeff (n + 1) = ω * J)
    (hAt : A.coeff n = ω * H) (hBt : B.coeff (n + 1) = H * σ)
    (hrenewal : (D₀ : PowerSeries D) * G = M)
    (hFexpr : F = A + (B : PowerSeries D) * G) (hF : F ≠ 0) :
    ∃ i ≤ 2 * n + 1, PowerSeries.coeff i F ≠ 0 := by
  obtain ⟨U, V, hden, hV, hU, hVdeg⟩ :=
    bounded_common_right_denominator D₀ M (n + 2) (n + 1) hD0 hD hM
  have hD0' : (D₀ : PowerSeries D) ≠ 0 := by
    intro h
    exact hD0 (Polynomial.coe_eq_zero_iff.mp h)
  have hGV : G * (V : PowerSeries D) = U := by
    apply mul_left_cancel₀ hD0'
    calc
      (D₀ : PowerSeries D) * (G * (V : PowerSeries D)) =
          ((D₀ : PowerSeries D) * G) * (V : PowerSeries D) := by rw [mul_assoc]
      _ = (M : PowerSeries D) * (V : PowerSeries D) := by rw [hrenewal]
      _ = (D₀ : PowerSeries D) * (U : PowerSeries D) := by
        rw [← Polynomial.coe_mul, ← hden, Polynomial.coe_mul]
  have hnum : F * (V : PowerSeries D) = (A * V + B * U : D[X]) := by
    rw [hFexpr, add_mul, mul_assoc, hGV]
    simp only [Polynomial.coe_add, Polynomial.coe_mul]
  apply exists_coeff_ne_zero_of_right_numerator F V (A * V + B * U) hF hV hnum
  exact numerator_natDegree_le n D₀ M A B U V J σ ω H hJ hωJ hωH
    hD hM hA hB hU hVdeg hDt hMt hAt hBt hden

end HeightSync.Algebra


==> anc/lean/HeightSync/AlgorithmCosts.lean <==
/- Author: Samrath Chadha -/
import HeightSync.BreadthFirstWork
import HeightSync.ConsecutiveWork
import HeightSync.ResetWork
import HeightSync.InputSize

/-! Complete algorithmic cost composition. These theorems concern the explicit
binary charged-cost semantics in the work modules, not compiler wall-clock
measurements. `T+1` pays for a symbol comparison/copy. For binary indexed symbols
one may take `T` to be the alphabet size. All bounds below are polynomials in
the explicit leaf-list size and `T`, with no oracle or intermediate-size premise.
-/
namespace HeightSync.AlgorithmCosts
variable {α : Type*} [Fintype α] [LinearOrder α] [Nonempty α]
variable (C : PrefixCode α)
local instance stateDecidableEq : DecidableEq (DecoderSearch.State C) := LinearOrder.toDecidableEq
variable {r : ℕ} [NeZero r]
local instance : LinearOrder (ZMod r) := DecoderSearch.cycleOrder r

/-- Prefix enumeration, finite-table materialization, height and pure-leaf scan. -/
def preprocessing (T : ℕ) : ℕ := 64*(InputSize.size C+1)^6*(T+1)
/-- A common charge for represented-state comparison, copying, and a transition. -/
def tableUnit (s T : ℕ) : ℕ := 16*(s+1)^3*(T+1)

def transform (T : ℕ) (a : α) (k r : ℕ) [NeZero r] (w : List α) (g : ZMod r) : ℕ :=
  ConsecutiveWork.run C T (List.replicate g.val a) (w++List.replicate (k-1) a) +
    (w.length+2*k+1)^2*(T+1)

def TransformBudget (c T k r M : ℕ) : ℕ :=
  (M+k)*((c+1)*(r+M+k+2)*(T+1))+1+(M+2*k+1)^2*(T+1)

theorem transform_le (T : ℕ) (a : α) (k M : ℕ) (w : List α) (hw : w.length ≤ M) (g : ZMod r) :
    transform C T a k r w g ≤ TransformBudget C.leaves.card T k r M := by
  have hg := ZMod.val_lt g
  have hrun := ConsecutiveWork.run_le C T (r+M+k) (List.replicate g.val a)
    (w++List.replicate (k-1) a) (by simp; omega)
  have hlen : (w++List.replicate (k-1) a).length ≤ M+k := by simp; omega
  have hmul := Nat.mul_le_mul_right ((C.leaves.card+1)*(r+M+k+2)*(T+1)) hlen
  have hrest : (w.length+2*k+1)^2*(T+1) ≤ (M+2*k+1)^2*(T+1) := by gcongr
  unfold transform TransformBudget
  omega

def Window (s : ℕ) : ℕ := 3*s+(s+1)*(4*s)

def ResetPolynomial (s T : ℕ) : ℕ :=
  let M := Window s
  let B := TransformBudget s T s s M
  let I := s*(B+(s+1)^2)
  let A := s*(I+1)+1+(s+1)^3+s*(I+M+2)+2
  (s+2)*(I+1+A+2*(M+1)+1)

/-- Cost of the complete cycle search on the actual decoder. -/
theorem reset_polynomial (hf : C.Full) (T : ℕ) (a : α) (k s : ℕ)
    (hc : C.leaves.card ≤ s) (hn : C.states.card ≤ s) (hk : k ≤ s) (hr : r ≤ s) :
    ResetWork.search (DecoderSearch.cycleData C hf a k r) (transform C T a k r) 0 ≤
      ResetPolynomial s T := by
  let D := DecoderSearch.cycleData C hf a k r
  let M := (2*k-3)+(r-1)+(Fintype.card (ZMod r)+1)*((2*k-3)+(r-1)+D.separator.length)
  have hm : M ≤ Window s := by
    dsimp [M,D,DecoderSearch.cycleData,Window]
    simp only [ZMod.card,List.length_replicate]
    have hl : 2*k-3 ≤ 2*s := (Nat.sub_le _ _).trans (by omega)
    have hrr : r-1 ≤ s := (Nat.sub_le _ _).trans hr
    have hkk : k-1 ≤ s := (Nat.sub_le _ _).trans hk
    calc
      _ ≤ 2*s+s+(s+1)*(2*s+s+s) := by gcongr
      _ = _ := by ring
  have hL : ∀ w ∈ D.candidates, w.length ≤ 2*k-3 := DecoderSearch.words_length C hf a k
  have hR : ∀ j, (D.rotation j).length ≤ r-1 := by
    intro j
    have := ZMod.val_lt j
    simp only [D,DecoderSearch.cycleData,List.length_replicate]
    omega
  have hbound := ResetWork.polynomial_bound D (transform C T a k r) 0
    (TransformBudget C.leaves.card T k r M) (2*k-3) (r-1) hL hR
    (fun w hw g => transform_le C T a k M w hw g)
  have hnc : D.candidates.length ≤ s := (DecoderSearch.words_count C hf a k).trans hn
  have hB : TransformBudget C.leaves.card T k r M ≤ TransformBudget s T s s (Window s) := by
    unfold TransformBudget
    gcongr
  change _ ≤ (Fintype.card (ZMod r)+2)*ResetWork.RoundBudget D (TransformBudget C.leaves.card T k r M) M at hbound
  rw [ZMod.card] at hbound
  apply hbound.trans
  unfold ResetWork.RoundBudget ResetWork.AdvanceBudget ResetWork.InverseBudget ResetPolynomial
  simp only [ZMod.card]
  gcongr

def BFSPolynomial (s T : ℕ) : ℕ :=
  let U := tableUnit s T
  let B := 8*(s+1)*(s+s+1)
  let P := (s+1)*(s+2)*(4096*s*(B+1)^3)
  let R := (s+1)*(s+1)*(2*s+1)*(U+s+1)
  let J := 64*(s+1)^2*(s+1)^3*(B+1)^2*(U+2*s+1)
  (1+s*s)*(P+(s+1)*R+J)+(2*s+1)*(16*(s*s+1)^2*(2*s+1)*(U+1))

theorem bfs_polynomial (hf : C.Full) (T : ℕ) (a : α) (k s : ℕ)
    (hn : C.states.card ≤ s) (hd : Fintype.card α ≤ s) (hk : k ≤ s) :
    BreadthFirstWork.run (DecoderSearch.transition C hf) (DecoderSearch.initialStates C a r)
      (tableUnit s T) (2*k-3) ≤ BFSPolynomial s T := by
  have h := BreadthFirstWork.polynomial_bound (DecoderSearch.transition C hf)
    (DecoderSearch.initialStates C a r) (tableUnit s T) (2*k-3)
  have hI : (DecoderSearch.initialStates C a r).card ≤ s :=
    (Finset.card_le_univ _).trans (by simpa [DecoderSearch.State] using hn)
  have hQ : Fintype.card (DecoderSearch.State C) ≤ s := by simpa [DecoderSearch.State] using hn
  have hH : 2*k-3 ≤ 2*s := (Nat.sub_le _ _).trans (by omega)
  apply h.trans
  unfold BreadthFirstWork.StepBudget BreadthFirstWork.LayerCharge BreadthFirstWork.tableCharge
    EliminationWork.SpanBudget EliminationWork.PivotBudget EliminationWork.DataBound BFSPolynomial
  dsimp only
  gcongr

/-- Work of the actual `findWithCycle` branches, including output assembly. -/
def withCycle (hf : C.Full) (T : ℕ) (a : α) (k r : ℕ) [NeZero r] : ℕ :=
  if r = 1 then k+1 else
    BreadthFirstWork.run (DecoderSearch.transition C hf) (DecoderSearch.initialStates C a r)
      (tableUnit (InputSize.size C) T) (2*k-3) +
    ResetWork.search (DecoderSearch.cycleData C hf a k r) (transform C T a k r) 0 +
    8*(k+1)^2*(T+1)

def UniversalPolynomial (s T : ℕ) : ℕ :=
  64*(s+1)^6*(T+1)+BFSPolynomial s T+ResetPolynomial s T+8*(s+1)^2*(T+1)+s+2

theorem withCycle_polynomial (hf : C.Full) (T : ℕ) (a : α) (k : ℕ)
    (hk : k ≤ InputSize.size C) (hr : r ≤ InputSize.size C) :
    preprocessing C T + withCycle C hf T a k r ≤ UniversalPolynomial (InputSize.size C) T := by
  obtain ⟨hn,hc,_,hd⟩ := InputSize.parameters_le C
  by_cases hr1 : r=1
  · simp only [withCycle,hr1,ite_true]
    unfold preprocessing UniversalPolynomial
    omega
  · have hb := bfs_polynomial C hf T a k (InputSize.size C) hn hd hk (r := r)
    have hs := reset_polynomial C hf T a k (InputSize.size C) hc hn hk hr
    have hout : 8*(k+1)^2*(T+1) ≤ 8*(InputSize.size C+1)^2*(T+1) := by gcongr
    simp only [withCycle,hr1,ite_false]
    unfold preprocessing UniversalPolynomial
    omega

/-- Work follows the public solver's height and pure-leaf branches. -/
def solve (hf : C.Full) (T : ℕ) (a : α) : ℕ :=
  preprocessing C T +
    if DecoderSearch.height C ≤ 1 then 1 else
      match DecoderSearch.pureLength C a (DecoderSearch.height C) with
      | none => 1
      | some t => if ht : t=0 then 1 else
          letI : NeZero t := ⟨ht⟩
          withCycle C hf T a (DecoderSearch.height C) t

/-- End-to-end polynomial charged-bit bound, on synchronizing and
nonsynchronizing codes alike. -/
theorem universal_polynomial (hf : C.Full) (T : ℕ) (a : α) :
    solve C hf T a ≤ UniversalPolynomial (InputSize.size C) T := by
  have hparams := InputSize.parameters_le C
  unfold solve
  split_ifs with hk
  · unfold preprocessing UniversalPolynomial; omega
  · cases hp : DecoderSearch.pureLength C a (DecoderSearch.height C) with
    | none => simp only; unfold preprocessing UniversalPolynomial; omega
    | some t =>
      have ht := DecoderSearch.pureLength_some C a (DecoderSearch.height C) hp
      have ht0 : t≠0 := by omega
      simp only [ht0,dif_neg]
      letI : NeZero t := ⟨ht0⟩
      apply withCycle_polynomial C hf T a _ hparams.2.2.1
      exact ht.2.2.trans hparams.2.2.1

/-- The actual sharp solver's cost is polynomial in the same explicit input. -/
def SharpPolynomial (s T : ℕ) : ℕ :=
  let P := 8*(s+s+1)^2*(s+2)*(T+1)
  let G := s*((2*s+1)*((s+1)*(3*s+3)*(T+1))+1+8*(s+1)^3*(T+1)+1)
  P+s+2+s*(P+s*s*(G+1)+1+4*(s+1))

theorem sharp_polynomial (A : Finset (List α)) (T r : ℕ)
    (hC : C.HeightLE (r+1)) (hA : ∀ d ∈ A, d.length ≤ r)
    (hAsub : A ⊆ C.leaves) (hr : r ≤ InputSize.size C) :
    ConsecutiveWork.solve C A T r ≤ SharpPolynomial (InputSize.size C) T := by
  have h := ConsecutiveWork.polynomial_bound C A T r hC hA
  have hc := (InputSize.parameters_le C).2.1
  have ha := (Finset.card_le_card hAsub).trans hc
  apply h.trans
  unfold ConsecutiveWork.RoundBudget ConsecutiveWork.pairListCharge
    ConsecutiveWork.PairBudget SharpPolynomial
  dsimp only
  gcongr
end HeightSync.AlgorithmCosts


==> anc/lean/HeightSync/AlphabetLift.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Authors: Samrath Chadha
-/
import HeightSync.Decoder

/-! # Letterwise alphabet lifts

The converse direction for reset words uses actual suffixes of the input.
A decoder homomorphism by itself is insufficient to establish this converse.
-/

namespace HeightSync
namespace AlphabetLift

variable {α β : Type*} [DecidableEq α] [DecidableEq β]
variable (C : PrefixCode α) (D : PrefixCode β) (θ : α → β)

/-- A code is the full letterwise inverse image of another code. -/
def IsLift : Prop :=
  ∀ q : List α, q ∈ C.leaves ↔ q.map θ ∈ D.leaves

/-- Alphabet lifts intertwine the actual literal transitions. -/
theorem step_map (hcode : IsLift C D θ) (q : List α) (a : α) :
    (C.step q a).map θ = D.step (q.map θ) (θ a) := by
  have hc : q ++ [a] ∈ C.leaves ↔ q.map θ ++ [θ a] ∈ D.leaves := by
    simpa using hcode (q ++ [a])
  simp only [PrefixCode.step]
  by_cases h : q ++ [a] ∈ C.leaves
  · simp [h, hc.mp h]
  · simp [h, mt hc.mpr h]

/-- Every ordered input word projects to the corresponding decoder run. -/
theorem run_map (hcode : IsLift C D θ) (q w : List α) :
    (C.run q w).map θ = D.run (q.map θ) (w.map θ) := by
  induction w generalizing q with
  | nil => rfl
  | cons a w ih =>
      rw [PrefixCode.run_cons, List.map_cons, PrefixCode.run_cons,
        ← step_map C D θ hcode]
      exact ih (C.step q a)

/-- Projection sends actual proper-prefix states to actual proper-prefix states. -/
theorem proper_map (hcode : IsLift C D θ) {q : List α}
    (hq : C.ProperPrefix q) : D.ProperPrefix (q.map θ) := by
  obtain ⟨c, hc, hp, hn⟩ := hq
  have hlt : q.length < c.length := by
    by_contra h
    exact hn (hp.eq_of_length_le (by omega))
  refine ⟨c.map θ, (hcode c).mp hc, ?_, ?_⟩
  · obtain ⟨s, hs⟩ := hp
    exact ⟨s.map θ, by simpa using congrArg (List.map θ) hs⟩
  · intro heq
    have := congrArg List.length heq
    simp only [List.length_map] at this
    omega

/-- Surjectivity of the letter map gives the reverse proper-prefix implication. -/
theorem proper_map_iff (hcode : IsLift C D θ) (hθ : Function.Surjective θ)
    {q : List α} : C.ProperPrefix q ↔ D.ProperPrefix (q.map θ) := by
  constructor
  · exact proper_map C D θ hcode
  · rintro ⟨c, hc, ⟨s, hs⟩, hn⟩
    obtain ⟨t, ht⟩ := (List.map_surjective_iff.mpr hθ) s
    have hmap : (q ++ t).map θ = c := by simpa [ht] using hs
    refine ⟨q ++ t, (hcode _).mpr (hmap.symm ▸ hc), List.prefix_append _ _, ?_⟩
    intro heq
    exact hn ((congrArg (List.map θ) heq).trans hmap)

/-- Literal decoder outputs with a common length coincide, because any completed
thread is an input suffix and an uncompleted thread can only have started at root. -/
theorem resets_of_common_length (w : List α)
    (h : ∀ q, C.ProperPrefix q →
      (C.run q w).length = (C.run [] w).length) : C.Resets w := by
  refine ⟨C.run [] w, ?_⟩
  intro q hq
  have hroot := C.run_root_suffix w
  have hqroot := h q hq
  have hsuffix : C.run q w <:+ w := by
    obtain hrun | ⟨u, s, hw, _, hr⟩ := C.run_append_or_strict_suffix q w
    · have hle := hroot.length_le
      have hlen : q.length = 0 := by
        simp only [hrun, List.length_append] at hqroot
        omega
      have hqnil : q = [] := List.length_eq_zero_iff.mp hlen
      simpa [hqnil] using hroot
    · exact ⟨u, by simpa [hr] using hw.symm⟩
  exact PrefixCode.suffix_eq_of_length hsuffix hroot hqroot

/-- A reset word of the lifted decoder projects to a reset word of the base decoder. -/
theorem resets_project (hcode : IsLift C D θ) (hθ : Function.Surjective θ)
    {w : List α} (hw : C.Resets w) : D.Resets (w.map θ) := by
  obtain ⟨p, hp⟩ := hw
  refine ⟨p.map θ, ?_⟩
  intro q hq
  obtain ⟨u, hu⟩ := (List.map_surjective_iff.mpr hθ) q
  have hup : C.ProperPrefix u :=
    (proper_map_iff C D θ hcode hθ).mpr (hu.symm ▸ hq)
  calc
    D.run q (w.map θ) = (C.run u w).map θ := by rw [run_map C D θ hcode, hu]
    _ = p.map θ := congrArg (List.map θ) (hp u hup)

/-- Every lift of a base reset word resets the lifted literal decoder as well. -/
theorem resets_lift (hcode : IsLift C D θ) {w : List α}
    (hw : D.Resets (w.map θ)) : C.Resets w := by
  obtain ⟨p, hp⟩ := hw
  apply resets_of_common_length C w
  intro q hq
  have hqmap : (C.run q w).map θ = p := by
    rw [run_map C D θ hcode]
    exact hp _ (proper_map C D θ hcode hq)
  have hrootmap : (C.run [] w).map θ = p := by
    rw [run_map C D θ hcode]
    exact hp _ (proper_map C D θ hcode C.root_proper)
  have hlen := congrArg List.length (hqmap.trans hrootmap.symm)
  simpa only [List.length_map] using hlen

/-- Alphabet lifts preserve precisely which input words reset the literal decoder. -/
theorem resets_iff (hcode : IsLift C D θ) (hθ : Function.Surjective θ)
    (w : List α) : C.Resets w ↔ D.Resets (w.map θ) :=
  ⟨resets_project C D θ hcode hθ, resets_lift C D θ hcode⟩

/-- Reset lengths are preserved in both directions, not merely bounded above. -/
theorem reset_length_iff (hcode : IsLift C D θ) (hθ : Function.Surjective θ)
    (n : ℕ) :
    (∃ w : List α, w.length = n ∧ C.Resets w) ↔
      ∃ w : List β, w.length = n ∧ D.Resets w := by
  constructor
  · rintro ⟨w, hw, hr⟩
    exact ⟨w.map θ, by simpa using hw, resets_project C D θ hcode hθ hr⟩
  · rintro ⟨w, hw, hr⟩
    obtain ⟨u, hu⟩ := (List.map_surjective_iff.mpr hθ) w
    refine ⟨u, ?_, resets_lift C D θ hcode (hu.symm ▸ hr)⟩
    have hlen := congrArg List.length hu
    simpa only [List.length_map, hw] using hlen

end AlphabetLift
end HeightSync


==> anc/lean/HeightSync/Arc.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.

Canonical circular arcs and the rotation step of the arc potential argument.
-/
import Mathlib

namespace HeightSync.Arc

/-- A circular arc with the manuscript's unique canonical integer start.
For the full circle several starts are permitted; its least potential uses start 0.
-/
structure Canonical (n : ℕ) where
  size : ℕ
  size_pos : 0 < size
  size_le : size ≤ n
  start : ℤ
  lower : 1 - (size : ℤ) ≤ start
  upper : start ≤ (n : ℤ) - size

variable {n : ℕ}

/-- The actual set of residues covered by a canonical arc. -/
def carrier (a : Canonical n) : Set (ZMod n) :=
  {x | ∃ i : Fin a.size, x = (a.start : ZMod n) + (i.val : ZMod n)}

/-- The potential assigned to a canonical arc. -/
def potential (a : Canonical n) : ℤ :=
  (((a.size - 1) * (2 * n + 1) : ℕ) : ℤ) - a.start

/-- Reverse rotation, with canonicalization at the unique wrap boundary. -/
def reverseRotation (a : Canonical n) : Canonical n where
  size := a.size
  size_pos := a.size_pos
  size_le := a.size_le
  start := if a.start = 1 - (a.size : ℤ) then (n : ℤ) - a.size else a.start - 1
  lower := by
    split_ifs with h
    · have := a.size_le
      have := a.size_pos
      omega
    · have := a.lower
      omega
  upper := by
    split_ifs with h
    · omega
    · have := a.upper
      omega

@[simp] theorem reverseRotation_size (a : Canonical n) :
    (reverseRotation a).size = a.size := rfl

/-- Reverse rotation changes arc potential by one, except at the wrap boundary,
where the change is `1-n`. -/
theorem reverseRotation_potential_exact (a : Canonical n) :
    potential (reverseRotation a) = potential a +
      if a.start = 1 - (a.size : ℤ) then 1 - (n : ℤ) else 1 := by
  unfold potential reverseRotation
  simp only
  split_ifs <;> omega

/-- The one-step arc estimate required for the rotation operation. -/
theorem reverseRotation_potential_le (a : Canonical n) :
    potential (reverseRotation a) ≤ potential a + 1 := by
  rw [reverseRotation_potential_exact]
  split_ifs <;> omega

/-- Both canonical starts represent a translation by minus one modulo `n`. -/
theorem reverseRotation_start_cast (a : Canonical n) :
    ((reverseRotation a).start : ZMod n) = (a.start : ZMod n) - 1 := by
  change ((if a.start = 1 - (a.size : ℤ) then (n : ℤ) - a.size else
    a.start - 1 : ℤ) : ZMod n) = _
  split_ifs with h
  · rw [h]
    push_cast
    simp
  · push_cast
    rfl

/-- Reverse rotation of arcs is exactly inverse image under the rotation `x ↦ x+1`. -/
theorem carrier_reverseRotation (a : Canonical n) :
    carrier (reverseRotation a) = (fun x : ZMod n => x + 1) ⁻¹' carrier a := by
  ext x
  change (∃ i : Fin a.size, x = ((reverseRotation a).start : ZMod n) + i.val) ↔
    ∃ i : Fin a.size, x + 1 = (a.start : ZMod n) + i.val
  rw [reverseRotation_start_cast]
  constructor
  · rintro ⟨i, hi⟩
    refine ⟨i, ?_⟩
    rw [hi]
    ring
  · rintro ⟨i, hi⟩
    refine ⟨i, ?_⟩
    linear_combination hi

/-- Reversing a covering arc gives a covering arc for the unrotated set. -/
theorem reverseRotation_covers (a : Canonical n) (G : Set (ZMod n))
    (h : (fun x : ZMod n => x + 1) '' G ⊆ carrier a) :
    G ⊆ carrier (reverseRotation a) := by
  rw [carrier_reverseRotation]
  intro x hx
  exact h ⟨x, hx, rfl⟩

/-- A larger arc always has strictly larger potential than a smaller arc of size
at least two. This makes arc size the primary key in the minimization argument. -/
theorem potential_strict_of_size_lt (a b : Canonical n)
    (ha : 2 ≤ a.size) (hab : a.size < b.size) :
    potential a < potential b := by
  unfold potential
  have hal := a.lower
  have hbu := b.upper
  have has := a.size_pos
  have hbs := b.size_pos
  have han := a.size_le
  have hbn := b.size_le
  have hac : ((a.size - 1 : ℕ) : ℤ) = (a.size : ℤ) - 1 := by omega
  have hbc : ((b.size - 1 : ℕ) : ℤ) = (b.size : ℤ) - 1 := by omega
  push_cast
  rw [hac, hbc]
  nlinarith

/-- A full circle has least arc potential at canonical start zero. -/
theorem full_circle_potential_lower_bound (a : Canonical n) (h : a.size = n) :
    (((n - 1) * (2 * n + 1) : ℕ) : ℤ) ≤ potential a := by
  unfold potential
  rw [h]
  have hu := a.upper
  rw [h] at hu
  omega

/-- Canonical full-circle representative attaining its least potential. -/
def fullCircle (hn : 0 < n) : Canonical n where
  size := n
  size_pos := hn
  size_le := le_rfl
  start := 0
  lower := by omega
  upper := by omega

@[simp] theorem fullCircle_carrier [NeZero n] (hn : 0 < n) :
    carrier (fullCircle hn) = Set.univ := by
  ext x
  simp only [Set.mem_univ, iff_true]
  refine ⟨⟨x.val, ZMod.val_lt x⟩, ?_⟩
  simp [fullCircle]

/-- Every arc of size at least two has nonnegative potential. -/
theorem potential_nonneg (a : Canonical n) (ha : 2 ≤ a.size) :
    0 ≤ potential a := by
  unfold potential
  have hupper := a.upper
  have hle := a.size_le
  have hac : ((a.size - 1 : ℕ) : ℤ) = (a.size : ℤ) - 1 := by omega
  push_cast
  rw [hac]
  nlinarith

/-- Possible costs of arcs covering `G`, excluding size-one arcs as in the
manuscript's nonsingleton branch. -/
def coveringCosts (G : Set (ZMod n)) : Set ℕ :=
  {c | ∃ a : Canonical n, 2 ≤ a.size ∧ G ⊆ carrier a ∧
    c = (potential a).toNat}

/-- The minimum potential among covering arcs of size at least two. -/
noncomputable def coveringPotential (G : Set (ZMod n)) : ℕ :=
  sInf (coveringCosts G)

theorem coveringCosts_nonempty [NeZero n] (hn : 2 ≤ n) (G : Set (ZMod n)) :
    (coveringCosts G).Nonempty := by
  have hpos : 0 < n := by omega
  refine ⟨(potential (fullCircle hpos)).toNat, fullCircle hpos, hn, ?_, rfl⟩
  rw [fullCircle_carrier]
  exact Set.subset_univ _

/-- The minimum in the covering-arc definition is attained. -/
theorem coveringPotential_attained [NeZero n] (hn : 2 ≤ n) (G : Set (ZMod n)) :
    ∃ a : Canonical n, 2 ≤ a.size ∧ G ⊆ carrier a ∧
      coveringPotential G = (potential a).toNat := by
  exact Nat.sInf_mem (coveringCosts_nonempty hn G)

theorem coveringPotential_le (G : Set (ZMod n)) (a : Canonical n)
    (ha : 2 ≤ a.size) (hcover : G ⊆ carrier a) :
    coveringPotential G ≤ (potential a).toNat := by
  exact Nat.sInf_le ⟨a, ha, hcover, rfl⟩

/-- The rotation inequality for the minimum covering-arc potential. For any
nonsingleton set, this is exactly the manuscript's rotation estimate. -/
theorem coveringPotential_rotation [NeZero n] (hn : 2 ≤ n) (G : Set (ZMod n)) :
    coveringPotential G ≤
      1 + coveringPotential ((fun x : ZMod n => x + 1) '' G) := by
  obtain ⟨a, ha, hcover, hmin⟩ :=
    coveringPotential_attained hn ((fun x : ZMod n => x + 1) '' G)
  have hpred := coveringPotential_le G (reverseRotation a) ha
    (reverseRotation_covers a G hcover)
  have hpot := reverseRotation_potential_le a
  have hnonneg := potential_nonneg a ha
  rw [hmin]
  omega

/-- Remove the first point of an arc. -/
def trimLeft (a : Canonical n) (ha : 2 ≤ a.size) : Canonical n where
  size := a.size - 1
  size_pos := by omega
  size_le := by have := a.size_le; omega
  start := a.start + 1
  lower := by have := a.lower; omega
  upper := by have := a.upper; omega

/-- Remove the final point, normalizing the integer start if necessary. -/
def trimRight (a : Canonical n) (ha : 2 ≤ a.size) : Canonical n where
  size := a.size - 1
  size_pos := by omega
  size_le := by have := a.size_le; omega
  start := if a.start = 1 - (a.size : ℤ) then a.start + n else a.start
  lower := by
    have := a.lower
    have := a.size_le
    split_ifs <;> omega
  upper := by
    have := a.upper
    have := a.size_le
    split_ifs <;> omega

theorem trimRight_start_cast (a : Canonical n) (ha : 2 ≤ a.size) :
    ((trimRight a ha).start : ZMod n) = (a.start : ZMod n) := by
  change ((if a.start = 1 - (a.size : ℤ) then a.start + n else a.start : ℤ) : ZMod n) = _
  split_ifs
  · push_cast
    simp
  · rfl

theorem carrier_subsingleton_of_size_one (a : Canonical n) (ha : a.size = 1) :
    (carrier a).Subsingleton := by
  rintro x ⟨i, hi⟩ y ⟨j, hj⟩
  have hi0 : i.val = 0 := by have := i.isLt; omega
  have hj0 : j.val = 0 := by have := j.isLt; omega
  simp only [hi0, hj0, Nat.cast_zero, add_zero] at hi hj
  exact hi.trans hj.symm

theorem trimLeft_covers (a : Canonical n) (ha : 2 ≤ a.size) (G : Set (ZMod n))
    (hcover : G ⊆ carrier a) (hfirst : (a.start : ZMod n) ∉ G) :
    G ⊆ carrier (trimLeft a ha) := by
  intro x hx
  obtain ⟨i, hi⟩ := hcover hx
  have hipos : 1 ≤ i.val := by
    by_contra h
    have hi0 : i.val = 0 := by omega
    have hxeq : x = (a.start : ZMod n) := by simpa [hi0] using hi
    exact hfirst (hxeq ▸ hx)
  have hibound : i.val - 1 < a.size - 1 := by have := i.isLt; omega
  refine ⟨⟨i.val - 1, hibound⟩, ?_⟩
  change x = ((a.start + 1 : ℤ) : ZMod n) + ((i.val - 1 : ℕ) : ZMod n)
  rw [Int.cast_add, Int.cast_one, Nat.cast_sub hipos, Nat.cast_one]
  linear_combination hi

theorem trimRight_covers (a : Canonical n) (ha : 2 ≤ a.size) (G : Set (ZMod n))
    (hcover : G ⊆ carrier a)
    (hlast : (a.start : ZMod n) + ((a.size - 1 : ℕ) : ZMod n) ∉ G) :
    G ⊆ carrier (trimRight a ha) := by
  intro x hx
  obtain ⟨i, hi⟩ := hcover hx
  have hibound : i.val < a.size - 1 := by
    by_contra h
    have hieq : i.val = a.size - 1 := by have := i.isLt; omega
    have hxeq : x = (a.start : ZMod n) + ((a.size - 1 : ℕ) : ZMod n) := by
      simpa [hieq] using hi
    exact hlast (hxeq ▸ hx)
  refine ⟨⟨i.val, hibound⟩, ?_⟩
  change x = ((trimRight a ha).start : ZMod n) + (i.val : ZMod n)
  rw [trimRight_start_cast]
  exact hi

/-- A minimizing covering arc of a nonsingleton set must have both endpoints
in that set. The conclusion does not presume the arc is proper. -/
theorem minimizing_endpoints_mem (G : Set (ZMod n)) (hG : G.Nontrivial)
    (a : Canonical n) (ha : 2 ≤ a.size) (hcover : G ⊆ carrier a)
    (hmin : coveringPotential G = (potential a).toNat) :
    (a.start : ZMod n) ∈ G ∧
      (a.start : ZMod n) + ((a.size - 1 : ℕ) : ZMod n) ∈ G := by
  constructor
  · by_contra hfirst
    have htrim := trimLeft_covers a ha G hcover hfirst
    have hlarge : 2 ≤ (trimLeft a ha).size := by
      by_contra h
      have hone : (trimLeft a ha).size = 1 := by
        have := (trimLeft a ha).size_pos
        omega
      have hsub : G.Subsingleton := by
        intro x hx y hy
        exact carrier_subsingleton_of_size_one (trimLeft a ha) hone (htrim hx) (htrim hy)
      exact hG.not_subsingleton hsub
    have hless := potential_strict_of_size_lt (trimLeft a ha) a hlarge
      (by change a.size - 1 < a.size; omega)
    have hbound := coveringPotential_le G (trimLeft a ha) hlarge htrim
    have hnonneg := potential_nonneg (trimLeft a ha) hlarge
    rw [hmin] at hbound
    omega
  · by_contra hlast
    have htrim := trimRight_covers a ha G hcover hlast
    have hlarge : 2 ≤ (trimRight a ha).size := by
      by_contra h
      have hone : (trimRight a ha).size = 1 := by
        have := (trimRight a ha).size_pos
        omega
      have hsub : G.Subsingleton := by
        intro x hx y hy
        exact carrier_subsingleton_of_size_one (trimRight a ha) hone (htrim hx) (htrim hy)
      exact hG.not_subsingleton hsub
    have hless := potential_strict_of_size_lt (trimRight a ha) a hlarge
      (by change a.size - 1 < a.size; omega)
    have hbound := coveringPotential_le G (trimRight a ha) hlarge htrim
    have hnonneg := potential_nonneg (trimRight a ha) hlarge
    rw [hmin] at hbound
    omega

/-- The `(n-1)`-point arc omitting a specified residue. -/
def omitArc [NeZero n] (hn : 2 ≤ n) (h : ZMod n) : Canonical n where
  size := n - 1
  size_pos := by omega
  size_le := by omega
  start := if h.val = 0 then 1 else (h.val : ℤ) + 1 - n
  lower := by
    have hv := ZMod.val_lt h
    split_ifs <;> omega
  upper := by
    have hv := ZMod.val_lt h
    split_ifs <;> omega

theorem omitArc_start_cast [NeZero n] (hn : 2 ≤ n) (h : ZMod n) :
    ((omitArc hn h).start : ZMod n) = h + 1 := by
  change ((if h.val = 0 then 1 else (h.val : ℤ) + 1 - n : ℤ) : ZMod n) = _
  split_ifs with heq
  · have hz : h = 0 := by
      have hv := ZMod.natCast_zmod_val h
      simpa [heq] using hv.symm
    simp [hz]
  · push_cast
    simp

/-- Every point other than the omitted residue belongs to the omit arc. -/
theorem mem_omitArc_of_ne [NeZero n] (hn : 2 ≤ n) (h x : ZMod n) (hxh : x ≠ h) :
    x ∈ carrier (omitArc hn h) := by
  let j := (x - h - 1).val
  have hjlt : j < n := ZMod.val_lt _
  have hjsmall : j < n - 1 := by
    by_contra hh
    have heq : j = n - 1 := by omega
    have hc : (j : ZMod n) = x - h - 1 := ZMod.natCast_zmod_val _
    have hpos : 1 ≤ n := by omega
    rw [heq, Nat.cast_sub hpos, Nat.cast_one, ZMod.natCast_self] at hc
    have hsame : x = h := by linear_combination -hc
    exact hxh hsame
  refine ⟨⟨j, hjsmall⟩, ?_⟩
  change x = ((omitArc hn h).start : ZMod n) + (j : ZMod n)
  rw [omitArc_start_cast]
  have hc : (j : ZMod n) = x - h - 1 := ZMod.natCast_zmod_val _
  rw [hc]
  ring

/-- Every minimizing arc for a proper nonsingleton set is a proper arc. -/
theorem minimizing_size_lt [NeZero n] (hn : 2 ≤ n) (G : Set (ZMod n))
    (hG : G.Nontrivial) (hproper : ∃ h, h ∉ G)
    (a : Canonical n) (_ha : 2 ≤ a.size) (_hcover : G ⊆ carrier a)
    (hmin : coveringPotential G = (potential a).toNat) : a.size < n := by
  obtain ⟨h, hh⟩ := hproper
  let b := omitArc hn h
  have hbcover : G ⊆ carrier b := by
    intro x hx
    exact mem_omitArc_of_ne hn h x (by intro heq; exact hh (heq ▸ hx))
  have hb : 2 ≤ b.size := by
    by_contra hsmall
    have hone : b.size = 1 := by have := b.size_pos; omega
    have hsub : G.Subsingleton := by
      intro x hx y hy
      exact carrier_subsingleton_of_size_one b hone (hbcover hx) (hbcover hy)
    exact hG.not_subsingleton hsub
  by_contra hnot
  have han := a.size_le
  have han' : a.size = n := by omega
  have hless := potential_strict_of_size_lt b a hb
    (by change n - 1 < a.size; omega)
  have hbound := coveringPotential_le G b hb hbcover
  have hnonneg := potential_nonneg b hb
  rw [hmin] at hbound
  omega

/-- A canonical arc covering the whole circle has full size. -/
theorem size_eq_of_cover_univ [NeZero n] (a : Canonical n)
    (hcover : (Set.univ : Set (ZMod n)) ⊆ carrier a) : a.size = n := by
  have hsurj : Function.Surjective
      (fun i : Fin a.size => (a.start : ZMod n) + (i.val : ZMod n)) := by
    intro x
    obtain ⟨i, hi⟩ := hcover (Set.mem_univ x)
    exact ⟨i, hi.symm⟩
  have hc := Fintype.card_le_of_surjective _ hsurj
  rw [ZMod.card, Fintype.card_fin] at hc
  have := a.size_le
  omega

/-- The initial full-circle potential has the asserted exact value. -/
theorem coveringPotential_univ [NeZero n] (hn : 2 ≤ n) :
    coveringPotential (Set.univ : Set (ZMod n)) = (n - 1) * (2 * n + 1) := by
  obtain ⟨a, ha, hcover, hmin⟩ := coveringPotential_attained hn (Set.univ : Set (ZMod n))
  have hs := size_eq_of_cover_univ a hcover
  have hlo := full_circle_potential_lower_bound a hs
  have hpos : 0 < n := by omega
  have hhi := coveringPotential_le (Set.univ : Set (ZMod n)) (fullCircle hpos) hn
    (by rw [fullCircle_carrier])
  have hfull : potential (fullCircle hpos) = (((n - 1) * (2 * n + 1) : ℕ) : ℤ) := by
    simp [potential, fullCircle]
  rw [hfull, Int.toNat_natCast] at hhi
  rw [hmin]
  omega

/-- The manuscript's set potential, assigning zero to singletons (and the empty
set, which is harmless for the rotation lemma). -/
noncomputable def phi (G : Set (ZMod n)) : ℕ := by
  classical
  exact if G.Nontrivial then coveringPotential G else 0

@[simp] theorem phi_of_nontrivial (G : Set (ZMod n)) (hG : G.Nontrivial) :
    phi G = coveringPotential G := by
  simp [phi, hG]

@[simp] theorem phi_of_not_nontrivial (G : Set (ZMod n)) (hG : ¬G.Nontrivial) :
    phi G = 0 := by
  simp [phi, hG]

/-- Rotation of sets cannot decrease the manuscript potential by more than one. -/
theorem phi_rotation [NeZero n] (hn : 2 ≤ n) (G : Set (ZMod n)) :
    phi G ≤ 1 + phi ((fun x : ZMod n => x + 1) '' G) := by
  by_cases hG : G.Nontrivial
  · have himage := hG.image (show Function.Injective (fun x : ZMod n => x + 1) by
      intro x y hxy
      exact add_right_cancel hxy)
    rw [phi_of_nontrivial G hG, phi_of_nontrivial _ himage]
    exact coveringPotential_rotation hn G
  · rw [phi_of_not_nontrivial G hG]
    omega

/-- The initial value of the manuscript potential on the full circle. -/
theorem phi_univ [NeZero n] (hn : 2 ≤ n) :
    phi (Set.univ : Set (ZMod n)) = (n - 1) * (2 * n + 1) := by
  have h01 : (0 : ZMod n) ≠ 1 := by
    intro heq
    have heq' : ((0 : ℕ) : ZMod n) = ((1 : ℕ) : ZMod n) := by simpa using heq
    rw [ZMod.natCast_eq_natCast_iff'] at heq'
    have hlt : 1 < n := by omega
    simp [Nat.mod_eq_of_lt hlt] at heq'
  have hnontriv : (Set.univ : Set (ZMod n)).Nontrivial :=
    ⟨0, Set.mem_univ _, 1, Set.mem_univ _, h01⟩
  rw [phi_of_nontrivial _ hnontriv]
  exact coveringPotential_univ hn

/-- A minimum-potential covering arc has the smallest possible size. -/
theorem minimizing_size_le (G : Set (ZMod n)) (a b : Canonical n)
    (_ha : 2 ≤ a.size) (hb : 2 ≤ b.size) (hbcover : G ⊆ carrier b)
    (hmin : coveringPotential G = (potential a).toNat) : a.size ≤ b.size := by
  by_contra h
  have hless := potential_strict_of_size_lt b a hb (by omega)
  have hbound := coveringPotential_le G b hb hbcover
  have hnonneg := potential_nonneg b hb
  rw [hmin] at hbound
  omega

/-- The size and canonical start of a minimizing arc are unique. -/
theorem minimizing_parameters_unique (G : Set (ZMod n)) (a b : Canonical n)
    (ha : 2 ≤ a.size) (hb : 2 ≤ b.size)
    (hacover : G ⊆ carrier a) (hbcover : G ⊆ carrier b)
    (hamin : coveringPotential G = (potential a).toNat)
    (hbmin : coveringPotential G = (potential b).toNat) :
    a.size = b.size ∧ a.start = b.start := by
  have hsize₁ := minimizing_size_le G a b ha hb hbcover hamin
  have hsize₂ := minimizing_size_le G b a hb ha hacover hbmin
  have hsize : a.size = b.size := by omega
  have hnonnega := potential_nonneg a ha
  have hnonnegb := potential_nonneg b hb
  have hpot : potential a = potential b := by omega
  unfold potential at hpot
  rw [hsize] at hpot
  exact ⟨hsize, by omega⟩

end HeightSync.Arc


==> anc/lean/HeightSync/ArcMinimum.lean <==
/- Author: Samrath Chadha -/
import HeightSync.Arc

namespace HeightSync.Arc
variable {n : ℕ} [NeZero n]

theorem parameterization_injective (a : Canonical n) :
    Function.Injective (fun i : Fin a.size => (a.start : ZMod n)+(i.val : ZMod n)) := by
  intro i j hij
  have hc : (i.val : ZMod n)=(j.val : ZMod n) := add_left_cancel hij
  apply Fin.ext
  rw [ZMod.natCast_eq_natCast_iff'] at hc
  simpa [Nat.mod_eq_of_lt (i.isLt.trans_le a.size_le),
    Nat.mod_eq_of_lt (j.isLt.trans_le a.size_le)] using hc

theorem carrier_ncard (a : Canonical n) : (carrier a).ncard=a.size := by
  have hr : carrier a = Set.range (fun i : Fin a.size => (a.start : ZMod n)+i.val) := by
    ext x
    exact ⟨fun ⟨i,hi⟩ => ⟨i,hi.symm⟩,fun ⟨i,hi⟩ => ⟨i,hi.symm⟩⟩
  rw [hr,Set.ncard_range_of_injective (parameterization_injective a)]
  simp

/-- The potential picks one unique canonical minimizing arc. Uniqueness is
of the selected minimum, not of all smallest-cardinality covering arcs. -/
theorem unique_minimum (hn : 2 ≤ n) (G : Set (ZMod n)) :
    ∃! a : Canonical n, 2 ≤ a.size ∧ G ⊆ carrier a ∧
      coveringPotential G=(potential a).toNat := by
  obtain ⟨a,ha,hcover,hmin⟩ := coveringPotential_attained hn G
  refine ⟨a,⟨ha,hcover,hmin⟩,?_⟩
  rintro b ⟨hb,hbc,hbm⟩
  obtain ⟨hsize,hstart⟩ := minimizing_parameters_unique G b a hb ha hbc hcover hbm hmin
  cases a
  cases b
  simp_all

/-- If the original set already is an arc, its selected hull is the same set. -/
theorem minimum_of_arc (a b : Canonical n) (ha : 2 ≤ a.size) (hb : 2 ≤ b.size)
    (hcover : carrier a ⊆ carrier b)
    (hmin : coveringPotential (carrier a)=(potential b).toNat) :
    carrier b=carrier a := by
  have hsize := minimizing_size_le (carrier a) b a hb ha (Set.Subset.refl _) hmin
  have hc : (carrier b).ncard ≤ (carrier a).ncard := by
    simpa only [carrier_ncard] using hsize
  exact (Set.eq_of_subset_of_ncard_le hcover hc).symm

end HeightSync.Arc


==> anc/lean/HeightSync/Averaging.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Samrath Chadha
-/
import Mathlib

/-! # Rotation averaging and inverse-fiber expansion

These statements isolate the finite counting argument used for a pure-letter
cycle. The argument works on any finite additive group, not only a cyclic group.
-/

namespace HeightSync
namespace Averaging

variable {G : Type*} [AddGroup G] [Fintype G] [DecidableEq G]

/-- Number of points sent into `S` by first applying `T`, then translating by `j`. -/
def fiberCount (T : G → G) (S : Finset G) (j : G) : ℕ :=
  (Finset.univ.filter fun x => j + T x ∈ S).card

/-- Each target point belongs to exactly `S.card` translates of `S`. -/
theorem translated_indicator_sum (S : Finset G) (z : G) :
    (∑ j : G, if j + z ∈ S then 1 else 0) = S.card := by
  classical
  have h := Fintype.sum_equiv (Equiv.addRight z)
    (fun j : G => if j + z ∈ S then (1 : ℕ) else 0)
    (fun j : G => if j ∈ S then (1 : ℕ) else 0) (by intro j; rfl)
  simpa using h.trans (by simp)

/-- The average inverse-fiber size over all rotations is `S.card`. -/
theorem rotation_averaging (T : G → G) (S : Finset G) :
    (∑ j : G, fiberCount T S j) = Fintype.card G * S.card := by
  classical
  simp only [fiberCount, Finset.card_eq_sum_ones, Finset.sum_filter]
  rw [Finset.sum_comm]
  simp only [translated_indicator_sum]
  simp

/-- If one term of a finite collection differs from its average, some term is
strictly larger than that average. -/
theorem exists_above_average {ι : Type*} [Fintype ι] (c : ι → ℕ) (b : ℕ)
    (hsum : (∑ i : ι, c i) = Fintype.card ι * b)
    (hne : ∃ i, c i ≠ b) : ∃ i, b < c i := by
  classical
  by_contra hn
  push_neg at hn
  obtain ⟨i, hi⟩ := hne
  have hlt : (∑ i : ι, c i) < ∑ _i : ι, b :=
    Finset.sum_lt_sum (fun j _ => hn j)
      ⟨i, Finset.mem_univ i, lt_of_le_of_ne (hn i) hi⟩
  simp [hsum] at hlt

/-- One unbalanced inverse fiber guarantees a strict expansion after a rotation. -/
theorem strict_preimage_expansion (T : G → G) (S : Finset G)
    (h : fiberCount T S 0 ≠ S.card) :
    ∃ j : G, S.card < fiberCount T S j := by
  apply exists_above_average (fiberCount T S) S.card (rotation_averaging T S)
  exact ⟨0, h⟩

omit [AddGroup G] in
/-- A noninjective map on a finite set has a fiber containing at least two points. -/
theorem collision_fiber (T : G → G) (h : ¬ Function.Injective T) :
    ∃ z : G, 2 ≤ (Finset.univ.filter fun x => T x = z).card := by
  classical
  simp only [Function.Injective] at h
  push_neg at h
  obtain ⟨x, y, hxy, hne⟩ := h
  refine ⟨T x, ?_⟩
  have hsub : ({x, y} : Finset G) ⊆ Finset.univ.filter (fun t => T t = T x) := by
    intro t ht
    simp only [Finset.mem_insert, Finset.mem_singleton] at ht
    rcases ht with rfl | rfl
    · simp
    · simp [hxy]
  have hc := Finset.card_le_card hsub
  simpa [hne] using hc

omit [AddGroup G] in
/-- A permutation has exactly one preimage of every singleton. Thus an
unbalanced singleton reveals a collision, without an additional rotation. -/
theorem unbalanced_singleton_collision (T : G → G) (s : G)
    (h : (Finset.univ.filter fun x => T x = s).card ≠ 1) :
    ∃ z : G, 2 ≤ (Finset.univ.filter fun x => T x = z).card := by
  apply collision_fiber T
  intro hinj
  have hsurj := Finite.surjective_of_injective hinj
  obtain ⟨x, hx⟩ := hsurj s
  have hfiber : (Finset.univ.filter fun y => T y = s) = {x} := by
    ext y
    simp only [Finset.mem_filter, Finset.mem_univ, true_and, Finset.mem_singleton]
    constructor
    · intro hy
      exact hinj (hy.trans hx.symm)
    · rintro rfl
      exact hx
  exact h (by rw [hfiber]; simp)

end Averaging
end HeightSync


==> anc/lean/HeightSync/BinaryArithmeticCost.lean <==
/- Author: Samrath Chadha -/
import HeightSync.RationalArithmetic

/-! Binary-length cost semantics for exact integer arithmetic.
Division is charged the rectangular schoolbook digit budget; Euclid's cost is
the sum of these charges along its actual remainder sequence.
-/

namespace HeightSync.BinaryArithmeticCost

def divisionCharge (a b : ℕ) : ℕ := (a.size+1)*(b.size+1)

def euclidSteps (a b : ℕ) : ℕ :=
  if h : b = 0 then 0 else 1 + euclidSteps b (a % b)
termination_by b
decreasing_by exact Nat.mod_lt _ (Nat.pos_of_ne_zero h)

@[simp] theorem euclidSteps_zero (a : ℕ) : euclidSteps a 0 = 0 := by rw [euclidSteps]; simp

theorem euclidSteps_pos (a b : ℕ) (hb : b ≠ 0) :
    euclidSteps a b = 1 + euclidSteps b (a%b) := by rw [euclidSteps,dif_neg hb]

theorem twice_remainder_lt (b r : ℕ) (hr : 0 < r) (hrb : r < b) : 2*(b%r) < b := by
  by_cases hh : 2*r ≤ b
  · have := Nat.mod_lt b hr
    omega
  · rw [Nat.mod_eq_sub_mod (by omega : r ≤ b),Nat.mod_eq_of_lt (by omega : b-r < r)]
    omega

theorem size_lt_of_twice_lt (a b : ℕ) (h : 2*a < b) : a.size < b.size := by
  have hb : 0 < b.size := Nat.size_pos.mpr (by omega)
  have heq : b.size = (b.size-1)+1 := by omega
  have hpow := Nat.lt_size_self b
  rw [heq,Nat.pow_succ] at hpow
  have ha : a.size ≤ b.size-1 := Nat.size_le.mpr (by omega)
  omega

/-- Two Euclidean divisions remove at least one bit from the smaller operand. -/
theorem euclidSteps_le (a b : ℕ) : euclidSteps a b ≤ 2*b.size+1 := by
  induction b using Nat.strong_induction_on generalizing a with
  | h b ih =>
    by_cases hb : b = 0
    · subst b
      simp
    · rw [euclidSteps_pos a b hb]
      let r := a%b
      have hrb : r < b := Nat.mod_lt _ (by omega)
      by_cases hr : r = 0
      · change 1 + euclidSteps b r ≤ _
        simp [hr]
      · change 1 + euclidSteps b r ≤ _
        rw [euclidSteps_pos b r hr]
        have hs : (b%r).size < b.size := size_lt_of_twice_lt _ _
          (twice_remainder_lt b r (by omega) hrb)
        have hslt : b%r < b := (Nat.mod_lt _ (by omega : 0 < r)).trans hrb
        have hh := ih (b%r) hslt r
        omega

def euclidWork (a b : ℕ) : ℕ :=
  if h : b = 0 then 0 else divisionCharge a b + euclidWork b (a%b)
termination_by b
decreasing_by exact Nat.mod_lt _ (Nat.pos_of_ne_zero h)

@[simp] theorem euclidWork_zero (a : ℕ) : euclidWork a 0 = 0 := by rw [euclidWork]; simp

theorem euclidWork_pos (a b : ℕ) (hb : b ≠ 0) :
    euclidWork a b = divisionCharge a b + euclidWork b (a%b) := by rw [euclidWork,dif_neg hb]

theorem euclidWork_le_steps (a b L : ℕ) (ha : a.size ≤ L) (hb : b.size ≤ L) :
    euclidWork a b ≤ euclidSteps a b * (L+1)^2 := by
  induction b using Nat.strong_induction_on generalizing a with
  | h b ih =>
    by_cases hb0 : b = 0
    · subst b
      simp
    · rw [euclidWork_pos a b hb0,euclidSteps_pos a b hb0]
      have hr : (a%b).size ≤ L := (Nat.size_le_size (Nat.mod_le a b)).trans ha
      have hh := ih (a%b) (Nat.mod_lt _ (by omega)) b hb hr
      have hd : divisionCharge a b ≤ (L+1)^2 := by
        unfold divisionCharge
        nlinarith
      nlinarith

/-- Exact remainder-sequence accounting gives a cubic bit-length budget for
normalization by Euclid, rather than a bound in the integer magnitudes. -/
theorem euclidWork_polynomial (a b L : ℕ) (ha : a.size ≤ L) (hb : b.size ≤ L) :
    euclidWork a b ≤ 3*(L+1)^3 := by
  have h := euclidWork_le_steps a b L ha hb
  have hs := euclidSteps_le a b
  have hmul := Nat.mul_le_mul_right ((L+1)^2) (show euclidSteps a b ≤ 2*L+1 by omega)
  nlinarith

end HeightSync.BinaryArithmeticCost


==> anc/lean/HeightSync/BinaryCode.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Author: Samrath Chadha
-/
import HeightSync.Decoder
import HeightSync.BinaryFamily

namespace HeightSync.BinaryFamily

/-- An explicit finite enumeration of every binary word of the specified length. -/
def words (t : ℕ) : Finset Word := Finset.univ.image (List.ofFn : (Fin t → Bool) → Word)

@[simp] theorem mem_words (t : ℕ) (q : Word) : q ∈ words t ↔ q.length = t := by
  constructor
  · rintro h
    obtain ⟨f, _, rfl⟩ := Finset.mem_image.mp h
    simp
  · intro h
    subst t
    exact Finset.mem_image.mpr ⟨q.get, Finset.mem_univ _, List.ofFn_get q⟩

/-- The explicitly listed code `a^n ∪ ({a,b}^(n+1) \ a^n{a,b})`. -/
def leaves (n : ℕ) : Finset Word :=
  insert (List.replicate n true) ((words (n+1)).filter fun c => c.take n ≠ List.replicate n true)

@[simp] theorem mem_leaves (n : ℕ) (c : Word) : c ∈ leaves n ↔ Code n c := by
  simp [leaves, Code]

theorem code_prefix_free (n : ℕ) {u v : Word} (hu : Code n u) (hv : Code n v)
    (hp : u <+: v) : u = v := by
  rcases hu with rfl | ⟨hu, hnu⟩
  · rcases hv with rfl | ⟨hv, hnv⟩
    · rfl
    · exfalso
      apply hnv
      simpa using (List.prefix_iff_eq_take.mp hp).symm
  · rcases hv with rfl | ⟨hv, hnv⟩
    · have := hp.length_le
      simp at this
      omega
    · exact hp.eq_of_length (by omega)

/-- A genuine finite prefix code instance for every positive short length. -/
def prefixCode (n : ℕ) (hn : 0 < n) : HeightSync.PrefixCode Bool where
  leaves := leaves n
  nonempty := ⟨List.replicate n true, mem_leaves n _ |>.mpr (Or.inl rfl)⟩
  no_empty := by
    rw [mem_leaves]
    rintro (h | ⟨h, _⟩)
    · have := congrArg List.length h
      simp at this
      omega
    · simp at h
  prefix_free := by
    intro u v hu hv hp
    exact code_prefix_free n ((mem_leaves n u).mp hu) ((mem_leaves n v).mp hv) hp

theorem proper_iff_valid (n : ℕ) (hn : 0 < n) (q : Word) :
    (prefixCode n hn).ProperPrefix q ↔ Valid n q := by
  rw [valid_iff_proper_prefix]
  constructor
  · rintro ⟨c, hc, hp, hne⟩
    refine ⟨c, (mem_leaves n c).mp hc, hp, ?_⟩
    have := hp.length_le
    by_contra hh
    exact hne (hp.eq_of_length_le (by omega))
  · rintro ⟨c, hc, hp, hl⟩
    refine ⟨c, (mem_leaves n c).mpr hc, hp, ?_⟩
    intro he
    subst q
    omega

theorem prefixCode_full (n : ℕ) (hn : 0 < n) : (prefixCode n hn).Full := by
  intro q hq x
  have hvalid := (proper_iff_valid n hn q).mp hq
  by_cases hc : Code n (q ++ [x])
  · exact Or.inl ((mem_leaves n _).mpr hc)
  · right
    apply (proper_iff_valid n hn _).mpr
    constructor
    · have hlen := hvalid.1
      have hnlen : q.length ≠ n := by
        intro he
        exact hc ((completes_iff n q x hvalid).mpr (Or.inl he))
      simp
      omega
    · intro he
      exact hc (Or.inl he)

theorem prefixCode_height_le (n : ℕ) (hn : 0 < n) :
    (prefixCode n hn).HeightLE (n+1) := by
  intro c hc
  rcases (mem_leaves n c).mp hc with rfl | ⟨hl, _⟩
  · simp
  · omega

theorem prefixCode_exact_height (n : ℕ) (hn : 0 < n) :
    (prefixCode n hn).HeightLE (n+1) ∧
      ∃ c ∈ (prefixCode n hn).leaves, c.length = n+1 := by
  refine ⟨prefixCode_height_le n hn, List.replicate (n+1) false, ?_, by simp⟩
  apply (mem_leaves n _).mpr
  right
  constructor
  · simp
  · simp only [List.take_replicate, Nat.min_eq_left (show n ≤ n+1 by omega)]
    exact dirty_not_pure _ _ (by simp [Nat.ne_of_gt hn])

theorem prefixCode_step_eq (n : ℕ) (hn : 0 < n) (q : Word) (x : Bool)
    (hq : Valid n q) : (prefixCode n hn).step q x = step n q x := by
  unfold HeightSync.PrefixCode.step step
  have hh : q ++ [x] ∈ (prefixCode n hn).leaves ↔
      q.length = n ∨ q ++ [x] = List.replicate n true := by
    exact (mem_leaves n _).trans (completes_iff n q x hq)
  simp only [hh]

theorem prefixCode_run_eq (n : ℕ) (hn : 0 < n) (q w : Word) (hq : Valid n q) :
    (prefixCode n hn).run q w = run n q w := by
  induction w generalizing q with
  | nil => rfl
  | cons x w ih =>
    rw [HeightSync.PrefixCode.run_cons, prefixCode_step_eq n hn q x hq]
    exact ih (step n q x) (valid_step n hn q x hq)

theorem prefixCode_resetWord (n : ℕ) (hn : 0 < n) :
    (prefixCode n hn).Resets (resetWord n) := by
  refine ⟨[], ?_⟩
  intro q hq
  have hv := (proper_iff_valid n hn q).mp hq
  rw [prefixCode_run_eq n hn q (resetWord n) hv]
  exact resetWord_resets n hn q hv

/-- Every binary extremal code has a reset word with the claimed quadratic length. -/
theorem prefixCode_quadratic_upper (n : ℕ) (hn : 0 < n) :
    ∃ w : Word, (prefixCode n hn).Resets w ∧ w.length = 2*n^2-1 :=
  ⟨resetWord n, prefixCode_resetWord n hn, resetWord_length n hn⟩

theorem prefixCode_synchronizing (n : ℕ) (hn : 0 < n) :
    (prefixCode n hn).Synchronizing := ⟨resetWord n, prefixCode_resetWord n hn⟩

end HeightSync.BinaryFamily


==> anc/lean/HeightSync/BinaryFamily.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Author: Samrath Chadha
-/
import Mathlib

namespace HeightSync.BinaryFamily

/-- `true` is `a` and `false` is `b`. -/
abbrev Word := List Bool

/-- The proper-prefix states of the binary family of height `n+1`. -/
def Valid (n : ℕ) (q : Word) : Prop :=
  q.length ≤ n ∧ q ≠ List.replicate n true

/-- The literal decoder transition, extended harmlessly to all lists. -/
def step (n : ℕ) (q : Word) (x : Bool) : Word :=
  if q.length = n ∨ q ++ [x] = List.replicate n true then [] else q ++ [x]

def run (n : ℕ) (q : Word) (w : Word) : Word := w.foldl (step n) q

@[simp] theorem run_nil (n : ℕ) (q : Word) : run n q [] = q := rfl

@[simp] theorem run_append (n : ℕ) (q u v : Word) :
    run n q (u ++ v) = run n (run n q u) v := by
  simp [run, List.foldl_append]

@[simp] theorem run_singleton (n : ℕ) (q : Word) (x : Bool) :
    run n q [x] = step n q x := rfl

theorem step_of_short (n : ℕ) (q : Word) (x : Bool)
    (h : q.length + 1 < n) : step n q x = q ++ [x] := by
  unfold step
  split_ifs with hh
  · rcases hh with hh | hh
    · omega
    · have := congrArg List.length hh
      simp at this
      omega
  · rfl

theorem run_short (n : ℕ) (q : Word) (w : Word)
    (h : q.length + w.length < n) : run n q w = q ++ w := by
  induction w using List.reverseRecOn with
  | nil => simp
  | append_singleton w x ih =>
    rw [run_append, ih (by simp at h; omega), run_singleton,
      step_of_short n (q ++ w) x (by simp at h ⊢; omega)]
    simp

theorem pure_completion (n i : ℕ) (_hn : 0 < n) (hi : i < n) :
    run n (List.replicate i true) (List.replicate (n-i) true) = [] := by
  have hpos : 0 < n-i := by omega
  obtain ⟨t, ht⟩ := Nat.exists_eq_succ_of_ne_zero (Nat.ne_of_gt hpos)
  rw [ht, List.replicate_succ', run_append,
    run_short n (List.replicate i true) (List.replicate t true) (by simp; omega)]
  simp only [List.replicate_append_replicate, run_singleton]
  unfold step
  have heq : i + t + 1 = n := by omega
  simp [← List.replicate_succ', heq]

theorem run_pure_full (n i : ℕ) (hn : 0 < n) (hi : i < n) :
    run n (List.replicate i true) (List.replicate n true) = List.replicate i true := by
  have hw : List.replicate n true = List.replicate (n-i) true ++ List.replicate i true := by
    rw [← List.replicate_add]
    congr 1
    omega
  rw [hw, run_append]
  rw [pure_completion n i hn hi]
  simpa using run_short n [] (List.replicate i true) (by simpa using hi)

theorem dirty_not_pure (q : Word) (n : ℕ) (hq : false ∈ q) :
    q ≠ List.replicate n true := by
  intro he
  rw [he] at hq
  simp at hq

theorem step_dirty (n : ℕ) (q : Word) (x : Bool)
    (hq : false ∈ q) (hl : q.length < n) : step n q x = q ++ [x] := by
  unfold step
  simp only [show q.length ≠ n by omega, false_or]
  rw [if_neg (dirty_not_pure _ _ (List.mem_append_left _ hq))]

theorem run_dirty (n : ℕ) (q w : Word) (hq : false ∈ q)
    (h : q.length + w.length ≤ n) : run n q w = q ++ w := by
  induction w using List.reverseRecOn with
  | nil => simp
  | append_singleton w x ih =>
    rw [run_append, ih (by simp at h; omega), run_singleton,
      step_dirty n (q ++ w) x (List.mem_append_left _ hq) (by simp at h ⊢; omega)]
    simp

theorem dirty_completion (n : ℕ) (q w : Word) (x : Bool)
    (hq : false ∈ q) (h : q.length + w.length = n) :
    run n q (w ++ [x]) = [] := by
  rw [run_append, run_dirty n q w hq (by omega), run_singleton]
  simp [step, show (q ++ w).length = n by simpa using h]

theorem run_dirty_power_completion (n : ℕ) (q : Word) (x : Bool)
    (hq : false ∈ q) (hl : q.length ≤ n) :
    run n q (List.replicate (n+1-q.length) x) = [] := by
  have hw : List.replicate (n+1-q.length) x =
      List.replicate (n-q.length) x ++ [x] := by
    rw [← List.replicate_succ']
    congr 1
    omega
  rw [hw]
  apply dirty_completion n q _ x hq
  simp
  omega

theorem run_dirty_a (n : ℕ) (q : Word) (hq : false ∈ q) (hl : q.length ≤ n) :
    run n q (List.replicate n true) = List.replicate (q.length-1) true := by
  have hj : 0 < q.length := List.length_pos_of_mem hq
  have hw : List.replicate n true =
      List.replicate (n+1-q.length) true ++ List.replicate (q.length-1) true := by
    rw [← List.replicate_add]
    congr 1
    omega
  rw [hw, run_append, run_dirty_power_completion n q true hq hl]
  apply run_short
  simp
  omega

theorem normalize (n : ℕ) (hn : 0 < n) (q : Word) (hq : Valid n q) :
    ∃ i < n, run n q (List.replicate n true) = List.replicate i true := by
  by_cases hd : false ∈ q
  · refine ⟨q.length-1, ?_, run_dirty_a n q hd hq.1⟩
    have := List.length_pos_of_mem hd
    have := hq.1
    omega
  · have hp : q = List.replicate q.length true := by
      apply List.eq_replicate_length.mpr
      intro b hb
      cases b with
      | false => exact False.elim (hd hb)
      | true => rfl
    have hi : q.length < n := by
      have := hq.1
      have hne := hq.2
      by_contra hh
      have heq : q.length = n := by omega
      exact hne (by simpa [heq] using hp)
    refine ⟨q.length, hi, ?_⟩
    nth_rw 1 [hp]
    exact run_pure_full n q.length hn hi

theorem step_b (n : ℕ) (q : Word) (hl : q.length < n) :
    step n q false = q ++ [false] := by
  unfold step
  simp only [show q.length ≠ n by omega, false_or]
  rw [if_neg (dirty_not_pure _ _ (by simp))]

theorem run_b (n : ℕ) (q : Word) (t : ℕ) (h : q.length + t ≤ n) :
    run n q (List.replicate t false) = q ++ List.replicate t false := by
  induction t with
  | zero => simp
  | succ t ih =>
    rw [List.replicate_succ', run_append, ih (by omega), run_singleton,
      step_b n (q ++ List.replicate t false) (by simp; omega)]
    simp [List.append_assoc]

theorem run_b_completion (n : ℕ) (q : Word) (hl : q.length ≤ n) :
    run n q (List.replicate (n+1-q.length) false) = [] := by
  have hw : List.replicate (n+1-q.length) false =
      List.replicate (n-q.length) false ++ [false] := by
    rw [← List.replicate_succ']
    congr 1
    omega
  rw [hw, run_append, run_b n q (n-q.length) (by omega), run_singleton]
  simp [step, show q.length + (n-q.length) = n by omega]

theorem run_b_full (n i : ℕ) (hi : i ≤ n) :
    run n (List.replicate i true) (List.replicate (n+1) false) =
      List.replicate i false := by
  have hw : List.replicate (n+1) false =
      List.replicate (n+1-i) false ++ List.replicate i false := by
    rw [← List.replicate_add]
    congr 1
    omega
  rw [hw, run_append]
  have hc := run_b_completion n (List.replicate i true) (by simpa using hi)
  simp only [List.length_replicate] at hc
  rw [hc]
  simpa using run_b n [] i (by simpa using hi)

def block (n : ℕ) : Word := List.replicate (n+1) false ++ List.replicate n true

theorem block_action (n i : ℕ) (hn : 0 < n) (hi : i < n) :
    run n (List.replicate i true) (block n) = List.replicate (i-1) true := by
  unfold block
  rw [run_append, run_b_full n i (by omega)]
  cases i with
  | zero => simpa using run_pure_full n 0 hn hn
  | succ i =>
    simpa using run_dirty_a n (List.replicate (i+1) false) (by simp) (by simpa using (show i+1 ≤ n by omega))

def blocks (n : ℕ) : ℕ → Word
  | 0 => []
  | m+1 => block n ++ blocks n m

theorem blocks_action (n i m : ℕ) (hn : 0 < n) (hi : i < n) :
    run n (List.replicate i true) (blocks n m) = List.replicate (i-m) true := by
  induction m generalizing i with
  | zero => simp [blocks]
  | succ m ih =>
    rw [blocks, run_append, block_action n i hn hi,
      ih (i-1) (by omega)]
    congr 1
    omega

/-- The explicit word `a^n (b^(n+1) a^n)^(n-1)`. -/
def resetWord (n : ℕ) : Word := List.replicate n true ++ blocks n (n-1)

/-- An all-height upper bound, proved for every literal proper-prefix state. -/
theorem resetWord_resets (n : ℕ) (hn : 0 < n) (q : Word) (hq : Valid n q) :
    run n q (resetWord n) = [] := by
  obtain ⟨i, hi, he⟩ := normalize n hn q hq
  unfold resetWord
  rw [run_append, he, blocks_action n i (n-1) hn hi]
  have hz : i-(n-1) = 0 := by omega
  simp [hz]

@[simp] theorem block_length (n : ℕ) : (block n).length = 2*n+1 := by
  simp [block]
  omega

@[simp] theorem blocks_length (n m : ℕ) : (blocks n m).length = m*(2*n+1) := by
  induction m with
  | zero => simp [blocks]
  | succ m ih => simp [blocks, ih]; ring

/-- The matching upper-bound length is exactly `2 n² - 1`. -/
theorem resetWord_length (n : ℕ) (hn : 0 < n) :
    (resetWord n).length = 2*n^2-1 := by
  simp only [resetWord, List.length_append, List.length_replicate, blocks_length]
  have h : n = (n-1)+1 := by omega
  have he : n + (n-1)*(2*n+1)+1 = 2*n^2 := by nlinarith
  omega

/-- The manuscript's code, with its long codewords described by their first `n` letters. -/
def Code (n : ℕ) (c : Word) : Prop :=
  c = List.replicate n true ∨ (c.length = n+1 ∧ c.take n ≠ List.replicate n true)

/-- The raw states used above are exactly the proper prefixes of codewords. -/
theorem valid_iff_proper_prefix (n : ℕ) (q : Word) :
    Valid n q ↔ ∃ c, Code n c ∧ q <+: c ∧ q.length < c.length := by
  constructor
  · intro hq
    have hqLen := hq.1
    let c := q ++ List.replicate (n+1-q.length) false
    have hlen : c.length = n+1 := by
      simp [c]
      omega
    have htake : c.take n = q ++ List.replicate (n-q.length) false := by
      simp [c, List.take_append, List.take_of_length_le hq.1,
        Nat.min_eq_left (show n-q.length ≤ n+1-q.length by omega)]
    have hne : c.take n ≠ List.replicate n true := by
      rw [htake]
      by_cases he : q.length = n
      · simpa [he] using hq.2
      · exact dirty_not_pure _ _ (by simp; omega)
    refine ⟨c, Or.inr ⟨hlen, hne⟩, ?_, ?_⟩
    · exact ⟨List.replicate (n+1-q.length) false, rfl⟩
    · rw [hlen]
      have := hq.1
      omega
  · rintro ⟨c, hc, hp, hl⟩
    rcases hc with rfl | ⟨hc, hnot⟩
    · have hlen : q.length < n := by simpa using hl
      refine ⟨by omega, ?_⟩
      intro he
      have := congrArg List.length he
      simp at this
      omega
    · have hlen : q.length ≤ n := by omega
      refine ⟨hlen, ?_⟩
      intro he
      have hqLen : q.length = n := by simp [he]
      apply hnot
      have := List.prefix_iff_eq_take.mp hp
      simpa [hqLen, he] using this.symm

/-- On proper prefixes, the decoder resets precisely when the next letter completes a leaf. -/
theorem completes_iff (n : ℕ) (q : Word) (x : Bool) (hq : Valid n q) :
    Code n (q ++ [x]) ↔ q.length = n ∨ q ++ [x] = List.replicate n true := by
  constructor
  · rintro (hp | ⟨hlen, _⟩)
    · exact Or.inr hp
    · exact Or.inl (by simp at hlen; omega)
  · rintro (hlen | hp)
    · right
      constructor
      · simp [hlen]
      · have ht : (q ++ [x]).take n = q := by
          simp [hlen]
        simpa [ht] using hq.2
    · exact Or.inl hp

theorem valid_step (n : ℕ) (hn : 0 < n) (q : Word) (x : Bool) (hq : Valid n q) :
    Valid n (step n q x) := by
  unfold step
  split_ifs with hh
  · constructor
    · simp
    · intro he
      have := congrArg List.length he
      simp at this
      omega
  · constructor
    · have := hq.1
      have := not_or.mp hh |>.1
      simp
      omega
    · exact not_or.mp hh |>.2

/-- A closed state type for the actual literal decoder, with no extraneous lists. -/
abbrev State (n : ℕ) := {q : Word // Valid n q}

def decoderStep (n : ℕ) (hn : 0 < n) (q : State n) (x : Bool) : State n :=
  ⟨step n q.val x, valid_step n hn q.val x q.property⟩

def decoderRun (n : ℕ) (hn : 0 < n) (q : State n) (w : Word) : State n :=
  w.foldl (decoderStep n hn) q

theorem decoderRun_val (n : ℕ) (hn : 0 < n) (q : State n) (w : Word) :
    (decoderRun n hn q w).val = run n q.val w := by
  induction w generalizing q with
  | nil => rfl
  | cons x w ih => exact ih (decoderStep n hn q x)

/-- The explicit word synchronizes every pair of states of the genuine literal decoder. -/
theorem resetWord_synchronizes (n : ℕ) (hn : 0 < n) (q p : State n) :
    decoderRun n hn q (resetWord n) = decoderRun n hn p (resetWord n) := by
  apply Subtype.ext
  simp only [decoderRun_val, resetWord_resets n hn q.val q.property,
    resetWord_resets n hn p.val p.property]

end HeightSync.BinaryFamily


==> anc/lean/HeightSync/BitBounds.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Author: Samrath Chadha
-/
import Mathlib
import HeightSync.RationalSizes

/-!
# Integer minor size bounds

The determinant bounds in this file apply to every square minor of an integer
matrix whose entries have bounded absolute value. The binary-size estimates
justify polynomial-sized exact integer data. They do not assert a running-time
bound for a Gaussian elimination implementation.
-/

namespace HeightSync.BitBounds

/-- The Leibniz determinant bound, for arbitrary finite row/column index types. -/
theorem det_abs_le_factorial {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : Matrix ι ι ℤ) (r : ℕ) (hA : ∀ i j, (A i j).natAbs ≤ r) :
    A.det.natAbs ≤ (Fintype.card ι).factorial * r ^ Fintype.card ι := by
  have h : ∀ i j, (AbsoluteValue.abs (A i j) : ℤ) ≤ (r : ℤ) := by
    intro i j
    change |A i j| ≤ (r : ℤ)
    rw [Int.abs_eq_natAbs]
    exact_mod_cast hA i j
  have hd := Matrix.det_le (abv := (AbsoluteValue.abs : AbsoluteValue ℤ ℤ)) h
  change |A.det| ≤ ((Fintype.card ι).factorial : ℤ) * (r : ℤ) ^ Fintype.card ι at hd
  rw [Int.abs_eq_natAbs] at hd
  exact_mod_cast hd

/-- A coarse bound convenient for logarithmic bit-size estimates. -/
theorem det_abs_le_power {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : Matrix ι ι ℤ) (r : ℕ) (hA : ∀ i j, (A i j).natAbs ≤ r) :
    A.det.natAbs ≤ (Fintype.card ι * r) ^ Fintype.card ι := by
  calc
    A.det.natAbs ≤ (Fintype.card ι).factorial * r ^ Fintype.card ι :=
      det_abs_le_factorial A r hA
    _ ≤ (Fintype.card ι) ^ Fintype.card ι * r ^ Fintype.card ι :=
      Nat.mul_le_mul_right _ (Nat.factorial_le_pow _)
    _ = (Fintype.card ι * r) ^ Fintype.card ι := (Nat.mul_pow _ _ _).symm

/-- The binary size of a number bounded by `b^n` grows at most linearly with
the exponent and the binary size of `b`, including the zero-exponent case. -/
theorem size_le_of_le_power (a b n : ℕ) (h : a ≤ b ^ n) :
    a.size ≤ 1 + n * b.size := by
  have hb : b ≤ 2 ^ b.size := (Nat.lt_size_self b).le
  have hpow : a ≤ 2 ^ (n * b.size) := by
    calc
      a ≤ b ^ n := h
      _ ≤ (2 ^ b.size) ^ n := Nat.pow_le_pow_left hb n
      _ = 2 ^ (n * b.size) := by rw [← Nat.pow_mul, Nat.mul_comm]
  have hs := Nat.size_le_size hpow
  simpa [Nat.size_pow, Nat.add_comm] using hs

/-- Multiplication adds at most the two unsigned binary lengths. -/
theorem size_mul_le (a b : ℕ) : (a * b).size ≤ a.size + b.size := by
  apply Nat.size_le.mpr
  calc
    a * b ≤ 2 ^ a.size * b := Nat.mul_le_mul_right b (Nat.lt_size_self a).le
    _ < 2 ^ a.size * 2 ^ b.size :=
      Nat.mul_lt_mul_of_pos_left (Nat.lt_size_self b) (by positivity)
    _ = 2 ^ (a.size + b.size) := (Nat.pow_add _ _ _).symm

/-- A binary length never exceeds the represented natural number. -/
theorem size_le_self (a : ℕ) : a.size ≤ a :=
  Nat.size_le.mpr a.lt_two_pow_self

/-- Every determinant has polynomial bit size in dimension and entry size. -/
theorem det_size_le {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : Matrix ι ι ℤ) (r : ℕ) (hA : ∀ i j, (A i j).natAbs ≤ r) :
    A.det.natAbs.size ≤ 1 + Fintype.card ι * (Fintype.card ι * r).size :=
  size_le_of_le_power _ _ _ (det_abs_le_power A r hA)

/-- A version separating dimension and entry bit lengths. -/
theorem det_size_le_separated {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : Matrix ι ι ℤ) (r : ℕ) (hA : ∀ i j, (A i j).natAbs ≤ r) :
    A.det.natAbs.size ≤
      1 + Fintype.card ι * ((Fintype.card ι).size + r.size) := by
  exact (det_size_le A r hA).trans
    (Nat.add_le_add_left (Nat.mul_le_mul_left _ (size_mul_le _ _)) _)

/-- In particular the bit length is bounded by a polynomial in dimension and
the magnitude bound. The sharper separated bound above is logarithmic in `r`. -/
theorem det_size_le_polynomial {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : Matrix ι ι ℤ) (r : ℕ) (hA : ∀ i j, (A i j).natAbs ≤ r) :
    A.det.natAbs.size ≤ 1 + Fintype.card ι * (Fintype.card ι + r) := by
  exact (det_size_le_separated A r hA).trans
    (Nat.add_le_add_left (Nat.mul_le_mul_left _
      (Nat.add_le_add (size_le_self _) (size_le_self _))) _)

/-- The bound specializes to an arbitrary square submatrix, even when its
row and column selections differ. -/
theorem minor_size_le {ι κ μ : Type*} [Fintype ι] [DecidableEq ι]
    (A : Matrix κ μ ℤ) (rows : ι → κ) (cols : ι → μ) (r : ℕ)
    (hA : ∀ i j, (A i j).natAbs ≤ r) :
    (A.submatrix rows cols).det.natAbs.size ≤
      1 + Fintype.card ι * (Fintype.card ι * r).size := by
  apply det_size_le
  intro i j
  exact hA (rows i) (cols j)

/-- Replacing a column by a bounded integer right-hand side preserves the
same entry bound, so every Cramer numerator has the same bit-size bound. -/
theorem cramer_size_le {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : Matrix ι ι ℤ) (b : ι → ℤ) (r : ℕ)
    (hA : ∀ i j, (A i j).natAbs ≤ r) (hb : ∀ i, (b i).natAbs ≤ r) (j : ι) :
    (A.cramer b j).natAbs.size ≤
      1 + Fintype.card ι * ((Fintype.card ι).size + r.size) := by
  rw [Matrix.cramer_apply]
  apply det_size_le_separated
  intro i k
  rw [Matrix.updateCol_apply]
  split_ifs
  · exact hb i
  · exact hA i k

/-- Cramer coordinates of a bounded nonsingular integer system have a binary
encoding bounded by a polynomial in dimension and entry bit size. -/
theorem cramer_ratio_binarySize_le {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : Matrix ι ι ℤ) (b : ι → ℤ) (r : ℕ) (hdet : A.det ≠ 0)
    (hA : ∀ i j, (A i j).natAbs ≤ r) (hb : ∀ i, (b i).natAbs ≤ r) (j : ι) :
    RationalSizes.binarySize (Rat.divInt (A.cramer b j) A.det) ≤
      2 * (1 + Fintype.card ι * ((Fintype.card ι).size + r.size)) + 1 := by
  apply RationalSizes.binarySize_divInt_le_of_size_bound _ _ hdet
  · exact cramer_size_le A b r hA hb j
  · exact det_size_le_separated A r hA

open scoped Matrix in
/-- The size estimate concerns the actual solution coordinate, by Cramer's
identity rather than merely a formal determinant ratio. -/
theorem solution_coordinate_eq_cramer {ι F : Type*} [Fintype ι] [DecidableEq ι]
    [Field F] (A : Matrix ι ι F) (b x : ι → F) (hdet : A.det ≠ 0)
    (hsolve : A *ᵥ x = b) (j : ι) : x j = A.cramer b j / A.det := by
  have hidentity : A.cramer b = A.det • x := by
    rw [← hsolve, Matrix.cramer_eq_adjugate_mulVec, Matrix.mulVec_mulVec,
      Matrix.adjugate_mul, Matrix.smul_mulVec, Matrix.one_mulVec]
  have h := congrFun hidentity j
  simp only [Pi.smul_apply, smul_eq_mul] at h
  apply (eq_div_iff hdet).mpr
  simpa [mul_comm] using h.symm

theorem cramer_intCast {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : Matrix ι ι ℤ) (b : ι → ℤ) (j : ι) :
    (A.map (Int.castRingHom ℚ)).cramer (fun i => (b i : ℚ)) j =
      (A.cramer b j : ℚ) := by
  rw [Matrix.cramer_apply, Matrix.cramer_apply]
  have hm : (A.map (Int.castRingHom ℚ)).updateCol j (fun i => (b i : ℚ)) =
      (A.updateCol j b).map (Int.castRingHom ℚ) := by
    ext i k
    simp only [Matrix.updateCol_apply, Matrix.map_apply]
    split_ifs <;> rfl
  rw [hm]
  exact (Int.cast_det (R := ℚ) (A.updateCol j b)).symm

open scoped Matrix in
/-- Every rational coordinate solving a bounded nonsingular integer system
has the claimed polynomial encoding-size bound. -/
theorem solution_binarySize_le {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : Matrix ι ι ℤ) (b : ι → ℤ) (x : ι → ℚ) (r : ℕ) (hdet : A.det ≠ 0)
    (hA : ∀ i j, (A i j).natAbs ≤ r) (hb : ∀ i, (b i).natAbs ≤ r)
    (hsolve : (A.map (Int.castRingHom ℚ)) *ᵥ x = fun i => (b i : ℚ)) (j : ι) :
    RationalSizes.binarySize (x j) ≤
      2 * (1 + Fintype.card ι * ((Fintype.card ι).size + r.size)) + 1 := by
  have hdetcast : (A.map (Int.castRingHom ℚ)).det = (A.det : ℚ) :=
    (Int.cast_det (R := ℚ) A).symm
  have hdet' : (A.map (Int.castRingHom ℚ)).det ≠ 0 := by
    rw [hdetcast]
    exact_mod_cast hdet
  rw [solution_coordinate_eq_cramer _ _ _ hdet' hsolve j,
    cramer_intCast, hdetcast]
  have hratio : ((A.cramer b j : ℚ) / (A.det : ℚ)) =
      Rat.divInt (A.cramer b j) A.det := (Rat.divInt_eq_div _ _).symm
  rw [hratio]
  exact cramer_ratio_binarySize_le A b r hdet hA hb j

end HeightSync.BitBounds


==> anc/lean/HeightSync/BlockCoordinates.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Author: Samrath Chadha
-/
import HeightSync.Splice

/-! Consecutive blocks as actual coordinates of a finite cyclic word. -/

namespace HeightSync.BlockCoordinates

variable {m g : ℕ} [NeZero m] [NeZero g]

/-- Coordinate `i` of block `j`. -/
def coordinate (j : ZMod m) (i : Fin g) : ZMod (m * g) :=
  (j.val * g + i.val : ℕ)

theorem coordinate_bound (j : ZMod m) (i : Fin g) : j.val * g + i.val < m * g := by
  have hj := ZMod.val_lt j
  have hi := i.isLt
  have hg : 0 < g := Nat.pos_of_ne_zero (NeZero.ne g)
  nlinarith

@[simp] theorem coordinate_val (j : ZMod m) (i : Fin g) :
    (coordinate j i).val = j.val * g + i.val := by
  exact ZMod.val_natCast_of_lt (coordinate_bound j i)

/-- Split the circle into consecutive blocks, with no quotient identification
of positions within a block. -/
def coordinateEquiv : (ZMod m × Fin g) ≃ ZMod (m * g) where
  toFun ji := coordinate ji.1 ji.2
  invFun q := ((q.val / g : ℕ), ⟨q.val % g, Nat.mod_lt _ (Nat.pos_of_ne_zero (NeZero.ne g))⟩)
  left_inv ji := by
    rcases ji with ⟨j, i⟩
    apply Prod.ext
    · have hdiv : (j.val * g + i.val) / g = j.val := by
        calc
          (j.val * g + i.val) / g = (i.val + g * j.val) / g := by congr 1; ring
          _ = i.val / g + j.val := Nat.add_mul_div_left _ _ (Nat.pos_of_ne_zero (NeZero.ne g))
          _ = j.val := by rw [Nat.div_eq_of_lt i.isLt]; simp
      simp only [coordinate_val, hdiv]
      exact ZMod.natCast_zmod_val j
    · apply Fin.ext
      simp only [coordinate_val]
      simp [Nat.add_mod, Nat.mod_eq_of_lt i.isLt]
  right_inv q := by
    have hdiv : q.val / g < m := by
      apply (Nat.div_lt_iff_lt_mul (Nat.pos_of_ne_zero (NeZero.ne g))).mpr
      exact ZMod.val_lt q
    change (((((q.val / g : ℕ) : ZMod m).val * g + q.val % g : ℕ)) : ZMod (m*g)) = q
    rw [ZMod.val_natCast_of_lt hdiv]
    have hsum : q.val / g * g + q.val % g = q.val := by
      nlinarith [Nat.div_add_mod q.val g]
    rw [hsum]
    exact ZMod.natCast_zmod_val q

@[simp] theorem coordinateEquiv_apply (ji : ZMod m × Fin g) :
    coordinateEquiv ji = coordinate ji.1 ji.2 := rfl

/-- Grouping an actual cyclic word into consecutive blocks. -/
def blockEquiv (α : Type*) : (ZMod (m*g) → α) ≃ (ZMod m → Fin g → α) where
  toFun w j i := w (coordinate j i)
  invFun w q := w (coordinateEquiv.symm q).1 (coordinateEquiv.symm q).2
  left_inv w := by
    funext q
    exact congrArg w (coordinateEquiv.apply_symm_apply q)
  right_inv w := by
    funext j i
    have h := coordinateEquiv.symm_apply_apply (j,i)
    exact congrArg (fun p : ZMod m × Fin g => w p.1 p.2) h

@[simp] theorem blockEquiv_apply {α : Type*} (w : ZMod (m*g) → α)
    (j : ZMod m) (i : Fin g) : blockEquiv α w j i = w (coordinate j i) := rfl

/-- Prefix intervals whose length is a multiple of the block width are exactly
unions of the corresponding initial blocks. -/
theorem coordinate_lt_mul_iff (ℓ : ℕ) (j : ZMod m) (i : Fin g) :
    (coordinate j i).val < ℓ * g ↔ j.val < ℓ := by
  rw [coordinate_val]
  have hi := i.isLt
  have hg : 0 < g := Nat.pos_of_ne_zero (NeZero.ne g)
  constructor <;> intro h <;> nlinarith

/-- Adding a block index advances the original coordinate by whole blocks. -/
theorem coordinate_add (j s : ZMod m) (i : Fin g) :
    coordinate (j+s) i = coordinate j i + ((s.val*g : ℕ) : ZMod (m*g)) := by
  have hmod : Nat.ModEq m (j+s).val (j.val+s.val) := by
    simp [Nat.ModEq, ZMod.val_add]
  have hcast : (((j+s).val*g+i.val : ℕ) : ZMod (m*g)) =
      (((j.val+s.val)*g+i.val : ℕ) : ZMod (m*g)) :=
    (ZMod.natCast_eq_natCast_iff _ _ _).mpr ((hmod.mul_right' g).add_right i.val)
  calc
    coordinate (j+s) i = (((j.val+s.val)*g+i.val : ℕ) : ZMod (m*g)) := hcast
    _ = coordinate j i + ((s.val*g : ℕ) : ZMod (m*g)) := by simp [coordinate]; ring

/-- Casting a natural block index automatically wraps at the number of blocks. -/
theorem coordinate_natCast (t : ℕ) (i : Fin g) :
    coordinate (t : ZMod m) i = ((t*g+i.val : ℕ) : ZMod (m*g)) := by
  have hmod : Nat.ModEq m ((t : ZMod m).val) t := by
    simp [Nat.ModEq, ZMod.val_natCast]
  exact (ZMod.natCast_eq_natCast_iff _ _ _).mpr ((hmod.mul_right' g).add_right i.val)

/-- Rotation by `g` letters is rotation by one whole block. -/
theorem coordinate_add_one (j : ZMod m) (i : Fin g) :
    coordinate (j+1) i = coordinate j i + (g : ZMod (m*g)) := by
  have hmod : Nat.ModEq m (1 : ZMod m).val 1 := by
    simp [Nat.ModEq, ZMod.val_one_eq_one_mod]
  have hcast : (((1 : ZMod m).val*g : ℕ) : ZMod (m*g)) = (g : ZMod (m*g)) := by
    have h := (ZMod.natCast_eq_natCast_iff _ _ _).mpr (hmod.mul_right' g)
    simpa using h
  rw [coordinate_add, hcast]

/-- Grouping into blocks respects the actual rotation of the word. -/
theorem blockEquiv_rotate {α : Type*} (w : ZMod (m*g) → α) :
    blockEquiv α (fun q => w (q + (g : ZMod (m*g)))) =
      fun j => blockEquiv α w (j+1) := by
  funext j i
  simp only [blockEquiv_apply, coordinate_add_one]

theorem coordinate_sub (j s : ZMod m) (i : Fin g) :
    coordinate (j-s) i = coordinate j i - ((s.val*g : ℕ) : ZMod (m*g)) := by
  have h := coordinate_add (j-s) s i
  rw [sub_add_cancel] at h
  exact (eq_sub_iff_add_eq).mpr h.symm

/-- The shifted prefix interval is also a union of whole blocks. -/
theorem coordinate_sub_lt_mul_iff (ℓ : ℕ) (j s : ZMod m) (i : Fin g) :
    (coordinate j i - ((s.val*g : ℕ) : ZMod (m*g))).val < ℓ*g ↔
      (j-s).val < ℓ := by
  rw [← coordinate_sub]
  exact coordinate_lt_mul_iff ℓ (j-s) i

/-- Replacement on aligned letters becomes replacement of entire blocks. -/
theorem blockEquiv_hybrid {α : Type*} (ℓ : ℕ) (s : ZMod m)
    (u v : ZMod (m*g) → α) :
    blockEquiv α (Splice.hybrid
      {q | (q - ((s.val*g : ℕ) : ZMod (m*g))).val < ℓ*g} u v) =
      Splice.hybrid {j | (j-s).val < ℓ} (blockEquiv α u) (blockEquiv α v) := by
  classical
  funext j i
  simp only [blockEquiv_apply, Splice.hybrid, Set.mem_setOf_eq,
    coordinate_sub_lt_mul_iff]
  split_ifs <;> rfl

/-- The family of grouped words. -/
def blockFamily {α : Type*} (A : Set (ZMod (m*g) → α)) : Set (ZMod m → Fin g → α) :=
  blockEquiv α '' A

theorem replaceable_blockFamily {α : Type*} (A : Set (ZMod (m*g) → α))
    (ℓ : ℕ) (s : ZMod m)
    (h : Splice.Replaceable A
      {q | (q - ((s.val*g : ℕ) : ZMod (m*g))).val < ℓ*g}) :
    Splice.Replaceable (blockFamily A) {j | (j-s).val < ℓ} := by
  rintro u ⟨u₀, hu, rfl⟩ v ⟨v₀, hv, rfl⟩
  rw [← blockEquiv_hybrid]
  exact ⟨_, h u₀ hu v₀ hv, rfl⟩

theorem blockFamily_rotate {α : Type*} (A : Set (ZMod (m*g) → α))
    (h : ∀ w ∈ A, (fun q => w (q + (g : ZMod (m*g)))) ∈ A) :
    ∀ w ∈ blockFamily A, (fun j => w (j+1)) ∈ blockFamily A := by
  rintro w ⟨w₀, hw, rfl⟩
  rw [← blockEquiv_rotate]
  exact ⟨_, h w₀ hw, rfl⟩

end HeightSync.BlockCoordinates


==> anc/lean/HeightSync/Boundaries.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Author: Samrath Chadha
-/
import Mathlib.Order.Monotone.Basic
import Lean.Elab.Tactic.Omega

/-!
# Consecutive-depth parsing boundaries

For a fixed input stream, `short j` records whether its length-`r` window at
position `j` is a short codeword.  The next boundary is consequently
`j + r + 1 - short(j)`.  This module proves the order facts used in the
consecutive-depth argument.  Relating `short` to an actual prefix decoder is
a separate obligation.
-/

namespace HeightSync.Boundaries

/-- The next boundary when the possible codeword lengths are `r` and `r+1`. -/
def nextBoundary (r : ℕ) (short : ℕ → Bool) (j : ℕ) : ℕ :=
  j + r + 1 - (if short j then 1 else 0)

/-- A short window advances by `r` positions. -/
@[simp] theorem nextBoundary_of_short (r j : ℕ) (short : ℕ → Bool)
    (h : short j = true) : nextBoundary r short j = j + r := by
  simp [nextBoundary, h]

/-- A long window advances by `r+1` positions. -/
@[simp] theorem nextBoundary_of_long (r j : ℕ) (short : ℕ → Bool)
    (h : short j = false) : nextBoundary r short j = j + r + 1 := by
  simp [nextBoundary, h]

theorem nextBoundary_bounds (r j : ℕ) (short : ℕ → Bool) :
    j + r ≤ nextBoundary r short j ∧ nextBoundary r short j ≤ j + r + 1 := by
  cases h : short j <;> simp [nextBoundary, h]

/-- The two possible lengths, rather than any property of the windows,
ensure that the next-boundary map preserves order. -/
theorem nextBoundary_monotone (r : ℕ) (short : ℕ → Bool) :
    Monotone (nextBoundary r short) := by
  intro i j hij
  by_cases heq : i = j
  · subst j
    exact Nat.le_refl _
  · have hij' : i + 1 ≤ j := by omega
    obtain ⟨_, hi⟩ := nextBoundary_bounds r i short
    obtain ⟨hj, _⟩ := nextBoundary_bounds r j short
    omega

/-- Adjacent boundaries move by zero, one, or two positions. -/
theorem nextBoundary_adjacent (r j : ℕ) (short : ℕ → Bool) :
    let difference := nextBoundary r short (j + 1) - nextBoundary r short j
    difference = 0 ∨ difference = 1 ∨ difference = 2 := by
  dsimp
  obtain ⟨hi₁, hi₂⟩ := nextBoundary_bounds r j short
  obtain ⟨hj₁, hj₂⟩ := nextBoundary_bounds r (j + 1) short
  omega

/-- The exact signed adjacent difference from the manuscript. -/
theorem nextBoundary_adjacent_exact (r j : ℕ) (short : ℕ → Bool) :
    (nextBoundary r short (j + 1) : ℤ) - (nextBoundary r short j : ℤ) =
      1 + (if short j then 1 else 0) - (if short (j + 1) then 1 else 0) := by
  cases hi : short j <;> cases hj : short (j + 1) <;>
    simp [nextBoundary, hi, hj] <;> omega

/-- All iterates preserve the same order. -/
theorem nextBoundary_iterate_monotone (r h : ℕ) (short : ℕ → Bool) :
    Monotone ((nextBoundary r short)^[h]) :=
  (nextBoundary_monotone r short).iterate h

/-- An interval between two reference boundaries maps into the interval
between their next boundaries. -/
theorem nextBoundary_interval (r : ℕ) (short : ℕ → Bool)
    {left alternative right : ℕ} (hl : left ≤ alternative)
    (hr : alternative ≤ right) :
    nextBoundary r short left ≤ nextBoundary r short alternative ∧
      nextBoundary r short alternative ≤ nextBoundary r short right :=
  ⟨nextBoundary_monotone r short hl, nextBoundary_monotone r short hr⟩

/-- The same trapping property holds after any number of reference steps. -/
theorem nextBoundary_iterate_interval (r h : ℕ) (short : ℕ → Bool)
    {left alternative right : ℕ} (hl : left ≤ alternative)
    (hr : alternative ≤ right) :
    (nextBoundary r short)^[h] left ≤ (nextBoundary r short)^[h] alternative ∧
      (nextBoundary r short)^[h] alternative ≤ (nextBoundary r short)^[h] right :=
  ⟨nextBoundary_iterate_monotone r h short hl,
    nextBoundary_iterate_monotone r h short hr⟩

/-- If an alternative boundary lies between consecutive reference boundaries,
its next boundary lies between the next consecutive reference boundaries. -/
theorem nextBoundary_reference_interval (r : ℕ) (short : ℕ → Bool)
    {previous current following alternative : ℕ}
    (hprevious : nextBoundary r short previous = current)
    (hcurrent : nextBoundary r short current = following)
    (hl : previous ≤ alternative) (hr : alternative ≤ current) :
    current ≤ nextBoundary r short alternative ∧
      nextBoundary r short alternative ≤ following := by
  simpa [hprevious, hcurrent] using nextBoundary_interval r short hl hr

/-- Once two parsing boundaries meet, their later boundaries stay equal. -/
theorem nextBoundary_coalescence (r h : ℕ) (short : ℕ → Bool)
    {left right : ℕ} (hmeet : left = right) :
    (nextBoundary r short)^[h] left = (nextBoundary r short)^[h] right := by
  rw [hmeet]

end HeightSync.Boundaries


==> anc/lean/HeightSync/BreadthFirst.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Author: Samrath Chadha
-/
import HeightSync.RowSpace
import HeightSync.GreedyBasis

/-!
# Breadth-first row retention with an explicit span oracle

Each layer examines only children of rows first retained in the preceding
layer. The underlying greedy scan uses classical span-membership decidability;
the correctness and number of candidate tests below do not claim a computable
Gaussian implementation or a bit-complexity bound for that oracle.
-/

noncomputable section
open scoped Classical Matrix

namespace HeightSync.BreadthFirst

variable {Q Letter : Type*} [Fintype Q] [DecidableEq Q]
    [Fintype Letter] [DecidableEq Letter]

abbrev Word := List Letter

/-- Exactly the one-letter extensions of the currently retained frontier. -/
def extensions (S : Finset (Word (Letter := Letter))) : Finset (Word (Letter := Letter)) :=
  (S.product Finset.univ).image (fun p : Word × Letter => p.1 ++ [p.2])

@[simp] theorem mem_extensions (S : Finset (Word (Letter := Letter))) (w : Word) :
    w ∈ extensions S ↔ ∃ u ∈ S, ∃ a, u ++ [a] = w := by
  simp only [extensions, Finset.mem_image]
  constructor
  · rintro ⟨⟨u,a⟩, hu, heq⟩
    exact ⟨u, (Finset.mem_product.mp hu).1, a, heq⟩
  · rintro ⟨u, hu, a, heq⟩
    exact ⟨(u,a), Finset.mem_product.mpr ⟨hu, Finset.mem_univ a⟩, heq⟩

theorem extensions_card_le (S : Finset (Word (Letter := Letter))) :
    (extensions S).card ≤ Fintype.card Letter * S.card := by
  calc
    (extensions S).card ≤ (S.product (Finset.univ : Finset Letter)).card :=
      Finset.card_image_le
    _ = Fintype.card Letter * S.card := by simp [Nat.mul_comm]

/-- Retained represented words, the newly retained layer, and examined count. -/
structure State (Letter : Type*) [DecidableEq Letter] where
  basis : Finset (List Letter)
  frontier : Finset (List Letter)
  examined : ℕ

variable (B : Letter → Matrix Q Q ℚ) (initial : Q → ℚ)

abbrev represented (w : Word (Letter := Letter)) : Q → ℚ := RowSpace.row B initial w
abbrev spanRows (S : Finset (Word (Letter := Letter))) : Submodule ℚ (Q → ℚ) :=
  GreedyBasis.space (K := ℚ) (represented B initial) S

def start : State Letter :=
  let retained := GreedyBasis.scan (K := ℚ) (represented B initial) ∅ [[]]
  ⟨retained, retained, 1⟩

/-- A finite greedy scan within one fixed-length breadth-first layer. -/
def layer (s : State Letter) : State Letter :=
  let candidates := extensions s.frontier
  let retained := GreedyBasis.scan (K := ℚ) (represented B initial) s.basis candidates.toList
  ⟨retained, retained \ s.basis, s.examined + candidates.card⟩

/-- Run through precisely the layers of represented length at most `h`. -/
def run : ℕ → State Letter
  | 0 => start B initial
  | h+1 => layer B initial (run h)

theorem spanRows_mono {S T : Finset (Word (Letter := Letter))} (h : S ⊆ T) :
    spanRows B initial S ≤ spanRows B initial T := by
  apply Submodule.span_mono
  exact Set.image_mono (by exact h)

theorem represented_mem {S : Finset (Word (Letter := Letter))} {w : Word}
    (hw : w ∈ S) : represented B initial w ∈ spanRows B initial S :=
  Submodule.subset_span ⟨w, hw, rfl⟩

/-- Row extension is a rational linear map. -/
def advance (a : Letter) : (Q → ℚ) →ₗ[ℚ] (Q → ℚ) where
  toFun v := v ᵥ* B a
  map_add' v w := Matrix.add_vecMul (B a) v w
  map_smul' c v := Matrix.smul_vecMul c v (B a)

@[simp] theorem advance_represented (a : Letter) (w : Word) :
    advance B a (represented B initial w) = represented B initial (w ++ [a]) := by
  simp [advance, represented, RowSpace.row_append]

/-- The full invariant includes the processed children of every older row. -/
structure Invariant (t : ℕ) (s : State Letter) : Prop where
  frontier_subset : s.frontier ⊆ s.basis
  basis_length : ∀ w ∈ s.basis, w.length ≤ t
  frontier_length : ∀ w ∈ s.frontier, w.length = t
  at_top : ∀ w ∈ s.basis, w.length = t → w ∈ s.frontier
  independent : LinearIndepOn ℚ (represented B initial) (s.basis : Set Word)
  children : ∀ w ∈ s.basis, w.length < t → ∀ a,
    represented B initial (w ++ [a]) ∈ spanRows B initial s.basis
  span_eq : spanRows B initial s.basis = RowSpace.rowSpan B initial t
  count : s.examined ≤ 1 + Fintype.card Letter * (s.basis.card - s.frontier.card)

/-- The root candidate is either retained, or has zero row and is discarded. -/
theorem invariant_start : Invariant B initial 0 (start B initial) := by
  let f := represented B initial
  let S := GreedyBasis.scan (K := ℚ) f ∅ [[]]
  have hsub : S ⊆ ({[]} : Finset Word) := by
    simpa [S] using GreedyBasis.scan_subset_union (K := ℚ) f ∅ [[]]
  have hlen : ∀ w ∈ S, w.length = 0 := by
    intro w hw
    have hw' := hsub hw
    simpa using hw'
  have hspace : spanRows B initial S = spanRows B initial {[]} := by
    simpa [spanRows, S, f] using GreedyBasis.space_scan (K := ℚ) f ∅ [[]]
  refine ⟨Finset.Subset.refl _, ?_, ?_, ?_, ?_, ?_, ?_, ?_⟩
  · intro w hw
    exact le_of_eq (hlen w hw)
  · exact hlen
  · intro w hw _
    exact hw
  · exact GreedyBasis.scan_independent (K := ℚ) f ∅ [[]] (by simp)
  · intro w hw hlt
    omega
  · change spanRows B initial S = RowSpace.rowSpan B initial 0
    rw [hspace]
    apply le_antisymm
    · apply Submodule.span_le.mpr
      rintro v ⟨w, hw, rfl⟩
      have hw0 : w = [] := by simpa using hw
      subst w
      exact RowSpace.row_mem_rowSpan B initial (by simp)
    · apply Submodule.span_le.mpr
      rintro v ⟨w, hw, rfl⟩
      have hw0 : w = [] := List.length_eq_zero_iff.mp (by omega)
      subst w
      exact represented_mem B initial (by simp)
  · simp [start]

/-- One breadth-first layer preserves every invariant and charges only the
children of newly retained words. -/
theorem invariant_layer {t : ℕ} {s : State Letter} (hs : Invariant B initial t s) :
    Invariant B initial (t+1) (layer B initial s) := by
  let f := represented B initial
  let C := extensions s.frontier
  let T := GreedyBasis.scan (K := ℚ) f s.basis C.toList
  have hST : s.basis ⊆ T := GreedyBasis.subset_scan (K := ℚ) f s.basis C.toList
  have hTsub : T ⊆ s.basis ∪ C := by
    simpa [T] using GreedyBasis.scan_subset_union (K := ℚ) f s.basis C.toList
  have hCmem : ∀ w ∈ C, represented B initial w ∈ spanRows B initial T := by
    intro w hw
    exact GreedyBasis.candidate_mem_space_scan (K := ℚ) f s.basis C.toList (by simpa using hw)
  have hClen : ∀ w ∈ C, w.length = t+1 := by
    intro w hw
    obtain ⟨u, hu, a, rfl⟩ := (mem_extensions s.frontier w).mp hw
    simp only [List.length_append, List.length_singleton, hs.frontier_length u hu]
  have hTlen : ∀ w ∈ T, w.length ≤ t+1 := by
    intro w hw
    rcases Finset.mem_union.mp (hTsub hw) with hwold | hwnew
    · have := hs.basis_length w hwold
      omega
    · exact le_of_eq (hClen w hwnew)
  have hFsub : T \ s.basis ⊆ C := by
    intro w hw
    have ht := Finset.mem_sdiff.mp hw
    exact (Finset.mem_union.mp (hTsub ht.1)).resolve_left ht.2
  have hchildS : ∀ w ∈ s.basis, ∀ a,
      represented B initial (w ++ [a]) ∈ spanRows B initial T := by
    intro w hw a
    by_cases hlt : w.length < t
    · exact spanRows_mono B initial hST (hs.children w hw hlt a)
    · have heq : w.length = t := by have := hs.basis_length w hw; omega
      apply hCmem
      exact (mem_extensions s.frontier _).mpr ⟨w, hs.at_top w hw heq, a, rfl⟩
  have hpre (a : Letter) : spanRows B initial s.basis ≤
      (spanRows B initial T).comap (advance B a) := by
    apply Submodule.span_le.mpr
    rintro v ⟨w, hw, rfl⟩
    change advance B a (represented B initial w) ∈ spanRows B initial T
    rw [advance_represented]
    exact hchildS w hw a
  refine ⟨?_, hTlen, ?_, ?_, ?_, ?_, ?_, ?_⟩
  · exact Finset.sdiff_subset
  · intro w hw
    exact hClen w (hFsub hw)
  · intro w hw hlen
    apply Finset.mem_sdiff.mpr
    refine ⟨hw, ?_⟩
    intro hold
    have := hs.basis_length w hold
    omega
  · exact GreedyBasis.scan_independent (K := ℚ) f s.basis C.toList hs.independent
  · intro w hw hlt a
    have hwold : w ∈ s.basis := by
      rcases Finset.mem_union.mp (hTsub hw) with hold | hnew
      · exact hold
      · have := hClen w hnew
        omega
    exact hchildS w hwold a
  · apply le_antisymm
    · apply Submodule.span_le.mpr
      rintro v ⟨w, hw, rfl⟩
      exact RowSpace.row_mem_rowSpan B initial (hTlen w hw)
    · apply Submodule.span_le.mpr
      rintro v ⟨w, hw, rfl⟩
      cases w using List.reverseRecOn with
      | nil =>
        apply spanRows_mono B initial hST
        rw [hs.span_eq]
        exact RowSpace.row_mem_rowSpan B initial (by simp)
      | append_singleton u a _ =>
        have hu : u.length ≤ t := by simp only [List.length_append, List.length_singleton] at hw; omega
        have hrow : represented B initial u ∈ spanRows B initial s.basis := by
          rw [hs.span_eq]
          exact RowSpace.row_mem_rowSpan B initial hu
        have hi := hpre a hrow
        simpa only [Submodule.mem_comap, advance_represented] using hi
  · change s.examined + C.card ≤
      1 + Fintype.card Letter * (T.card - (T \ s.basis).card)
    have hfront : s.frontier.card ≤ s.basis.card := Finset.card_le_card hs.frontier_subset
    have hnew := Finset.card_sdiff_add_card_eq_card hST
    have hnew' : T.card - (T \ s.basis).card = s.basis.card := by omega
    have hsum : s.basis.card - s.frontier.card + s.frontier.card = s.basis.card :=
      Nat.sub_add_cancel hfront
    calc
      s.examined + C.card ≤
          (1 + Fintype.card Letter * (s.basis.card - s.frontier.card)) +
            Fintype.card Letter * s.frontier.card :=
        Nat.add_le_add hs.count (extensions_card_le s.frontier)
      _ = 1 + Fintype.card Letter * s.basis.card := by nlinarith
      _ = 1 + Fintype.card Letter * (T.card - (T \ s.basis).card) := by rw [hnew']

/-- Every finite layer of the actual retention procedure satisfies its invariant. -/
theorem invariant_run (h : ℕ) : Invariant B initial h (run B initial h) := by
  induction h with
  | zero => exact invariant_start B initial
  | succ h ih => exact invariant_layer B initial ih

/-- The breadth-first scan retains at most one represented word per state. -/
theorem retained_card_le (h : ℕ) : (run B initial h).basis.card ≤ Fintype.card Q := by
  have hi := (invariant_run B initial h).independent
  have hc := hi.fintype_card_le_finrank
  simpa [Module.finrank_pi] using hc

/-- At most the root and `d` children per retained independent row are examined. -/
theorem examined_le (h : ℕ) :
    (run B initial h).examined ≤ 1 + Fintype.card Letter * Fintype.card Q := by
  have hc := (invariant_run B initial h).count
  have hs : (run B initial h).basis.card - (run B initial h).frontier.card ≤
      Fintype.card Q := (Nat.sub_le _ _).trans (retained_card_le B initial h)
  exact hc.trans (Nat.add_le_add_left (Nat.mul_le_mul_left _ hs) _)

/-- The computed retained rows span all words up to the requested cutoff. -/
theorem retained_span (h : ℕ) :
    spanRows B initial (run B initial h).basis = RowSpace.rowSpan B initial h :=
  (invariant_run B initial h).span_eq

/-- Every retained representative respects the cutoff. -/
theorem retained_length (h : ℕ) (w : Word) (hw : w ∈ (run B initial h).basis) :
    w.length ≤ h := (invariant_run B initial h).basis_length w hw

end HeightSync.BreadthFirst


==> anc/lean/HeightSync/BreadthFirstWork.lean <==
/- Author: Samrath Chadha -/
import HeightSync.CountBFS
import HeightSync.EliminationWork

/-! Binary charged-cost semantics for the actual retained-row scan.
`T` is the charge for a transition and for comparing represented letters/states.
Rows are materialized by `CountBFS`; finite tables use linear lookup, and finite
sets may use quadratic comparison sorting. The additional terms pay for these
traversals, copying, and pivot tests. Arithmetic charges use actual operands.
-/
namespace HeightSync.BreadthFirstWork
open EliminationWork EliminationSizes DecoderEliminationBounds
variable {Q Letter : Type*} [Fintype Q] [LinearOrder Q]
    [Fintype Letter] [LinearOrder Letter]
local instance wordDecidableEq : DecidableEq (List Letter) := LinearOrder.toDecidableEq
variable (δ : Q → Letter → Q) (I : Finset Q)

abbrev f := RowSpace.row (TransitionRows.transitionMatrix δ) (fun q => if q ∈ I then 1 else 0)

def rowCharge (T : ℕ) (w : List Letter) : ℕ :=
  (Fintype.card Q+1)*(I.card+1)*(w.length+1)*(T+Fintype.card Q+1)

def tableCharge (T H s : ℕ) : ℕ :=
  64*(s+1)^2*(Fintype.card Q+1)^3*(DataBound (Fintype.card Q) I.card+1)^2*(T+H+1)

def step (T : ℕ) (S : Finset (List Letter)) (w : List Letter) : ℕ :=
  EliminationWork.spanTest ((S.sort (· ≤ ·)).map (f δ I)) (f δ I w) +
  (((S.sort (· ≤ ·)).map (rowCharge I T)).sum + rowCharge I T w) +
  tableCharge (Q := Q) I T (max w.length (S.sup List.length)) S.card

def scan (T : ℕ) : Finset (List Letter) → List (List Letter) → ℕ
  | _, [] => 0
  | S, w::ws => step δ I T S w + scan T (ExecutableScan.step (f δ I) S w) ws

def StepBudget (T H : ℕ) : ℕ :=
  SpanBudget (Q := Q) (Fintype.card Q) I.card +
  (Fintype.card Q+1)*((Fintype.card Q+1)*(I.card+1)*(H+1)*(T+Fintype.card Q+1)) +
  tableCharge (Q := Q) I T H (Fintype.card Q)

theorem independent_card (S : Finset (List Letter)) (hi : LinearIndepOn ℚ (f δ I) (S : Set _)) :
    S.card ≤ Fintype.card Q := by
  simpa [Module.finrank_pi] using hi.fintype_card_le_finrank

theorem arithmetic_step_le (S : Finset (List Letter))
    (hi : LinearIndepOn ℚ (f δ I) (S : Set _)) (w : List Letter) :
    EliminationWork.spanTest ((S.sort (· ≤ ·)).map (f δ I)) (f δ I w) ≤
      SpanBudget (Q := Q) (Fintype.card Q) I.card := by
  have h := integer_spanTest_le ((S.sort (· ≤ ·)).map (integerRow δ I))
    (decoder_rows_independent δ I S hi) (integerRow δ I w) (Fintype.card Q) I.card
    (by simpa using independent_card δ I S hi)
    (by intro u hu q; obtain ⟨v,_,rfl⟩ := List.mem_map.mp hu; exact integerRow_bound δ I v q)
    (integerRow_bound δ I w)
  simpa only [List.map_map,Function.comp_def,cast_integerRow] using h

theorem step_le (T H : ℕ) (S : Finset (List Letter))
    (hi : LinearIndepOn ℚ (f δ I) (S : Set _))
    (hS : ∀ w ∈ S, w.length ≤ H) (w : List Letter) (hw : w.length ≤ H) :
    step δ I T S w ≤ StepBudget (Q := Q) I T H := by
  have hc := independent_card δ I S hi
  let R := (Fintype.card Q+1)*(I.card+1)*(H+1)*(T+Fintype.card Q+1)
  have hrow (v : List Letter) (hv : v.length ≤ H) : rowCharge (Q := Q) I T v ≤ R := by
    unfold rowCharge R
    gcongr
  have hsum : (((S.sort (· ≤ ·)).map (rowCharge (Q := Q) I T)).sum) ≤ S.card*R := by
    calc
      _ ≤ ((S.sort (· ≤ ·)).map (fun _ => R)).sum := by
        apply List.sum_le_sum
        intro v hv
        exact hrow v (hS v (by simpa using hv))
      _ = S.card*R := by simp
  have hmax : max w.length (S.sup List.length) ≤ H := by
    apply max_le hw
    exact Finset.sup_le hS
  have htable : tableCharge (Q := Q) I T (max w.length (S.sup List.length)) S.card ≤
      tableCharge (Q := Q) I T H (Fintype.card Q) := by
    unfold tableCharge
    gcongr
  have harith := arithmetic_step_le δ I S hi w
  have hwrow := hrow w hw
  have hmul := Nat.mul_le_mul_right R (Nat.add_le_add_right hc 1)
  unfold step StepBudget
  dsimp [R] at hsum hwrow hmul
  nlinarith

theorem scan_le (T H : ℕ) (S : Finset (List Letter)) (ws : List (List Letter))
    (hi : LinearIndepOn ℚ (f δ I) (S : Set _))
    (hS : ∀ w ∈ S, w.length ≤ H) (hws : ∀ w ∈ ws, w.length ≤ H) :
    scan δ I T S ws ≤ ws.length*StepBudget (Q := Q) I T H := by
  induction ws generalizing S with
  | nil => simp [scan]
  | cons w ws ih =>
    have hstep := step_le δ I T H S hi hS w (hws w (by simp))
    have hins : LinearIndepOn ℚ (f δ I) (ExecutableScan.step (f δ I) S w : Set _) := by
      rw [ExecutableScan.step_eq]
      exact GreedyBasis.step_independent _ _ _ hi
    have hlen : ∀ v ∈ ExecutableScan.step (f δ I) S w, v.length ≤ H := by
      intro v hv
      unfold ExecutableScan.step at hv
      split_ifs at hv
      · exact hS v hv
      · rcases Finset.mem_insert.mp hv with rfl | hv
        · exact hws v (by simp)
        · exact hS v hv
    have ht := ih _ hins hlen (fun v hv => hws v (by simp [hv]))
    simp only [scan,List.length_cons]
    nlinarith

/-- Table operations for one BFS layer: extensions, sorting, and set difference.
The charge is deliberately quadratic in the number of extension candidates. -/
def LayerCharge (T H : ℕ) : ℕ :=
  16*(Fintype.card Letter*Fintype.card Q+1)^2*(H+1)*(T+1)

def run (T : ℕ) : ℕ → ℕ
  | 0 => scan δ I T ∅ [[]] + LayerCharge (Q := Q) (Letter := Letter) T 0
  | h+1 =>
    let s := ExecutableBFS.run (TransitionRows.transitionMatrix δ) (fun q => if q ∈ I then 1 else 0) h
    run T h + scan δ I T s.basis ((ExecutableBFS.extensions s.frontier).sort (· ≤ ·)) +
      LayerCharge (Q := Q) (Letter := Letter) T (h+1)

theorem stepBudget_mono (T : ℕ) {h H : ℕ} (hh : h ≤ H) :
    StepBudget (Q := Q) I T h ≤ StepBudget (Q := Q) I T H := by
  unfold StepBudget tableCharge
  gcongr

theorem run_le (T H h : ℕ) (hh : h ≤ H) :
    run δ I T h ≤
      (ExecutableBFS.run (TransitionRows.transitionMatrix δ) (fun q => if q ∈ I then 1 else 0) h).examined *
        StepBudget (Q := Q) I T H + (h+1)*LayerCharge (Q := Q) (Letter := Letter) T H := by
  induction h with
  | zero =>
    have hs := scan_le δ I T H ∅ [[]] (by simp) (by simp) (by simp)
    have hl : LayerCharge (Q := Q) (Letter := Letter) T 0 ≤ LayerCharge (Q := Q) (Letter := Letter) T H := by
      unfold LayerCharge; gcongr
    simp only [run,ExecutableBFS.run,ExecutableBFS.start]
    simp at hs ⊢
    omega
  | succ h ih =>
    have ht := ih (by omega)
    let B := TransitionRows.transitionMatrix δ
    let initial := fun q => if q ∈ I then (1:ℚ) else 0
    let s := ExecutableBFS.run B initial h
    have hinv := ExecutableBFS.invariant_run B initial h
    have hcs : ∀ w ∈ (ExecutableBFS.extensions s.frontier).sort (· ≤ ·), w.length ≤ H := by
      intro w hw
      obtain ⟨u,hu,a,rfl⟩ := (ExecutableBFS.mem_extensions s.frontier w).mp (by simpa using hw)
      have huLen := hinv.frontier_length u hu
      simp only [List.length_append,List.length_singleton]
      omega
    have hs := scan_le δ I T H s.basis ((ExecutableBFS.extensions s.frontier).sort (· ≤ ·))
      hinv.independent (fun w hw => (hinv.basis_length w hw).trans (by omega)) hcs
    have hl : LayerCharge (Q := Q) (Letter := Letter) T (h+1) ≤ LayerCharge (Q := Q) (Letter := Letter) T H := by
      unfold LayerCharge; gcongr
    simp only [Finset.length_sort] at hs
    change run δ I T h + scan δ I T s.basis _ + _ ≤
      (s.examined + (ExecutableBFS.extensions s.frontier).card) * _ + _
    dsimp [s, B, initial] at hs ⊢
    nlinarith

/-- A polynomial charged-bit bound for the complete actual BFS, using the
proved global `1+d*n` candidate bound and actual arithmetic intermediates. -/
theorem polynomial_bound (T H : ℕ) :
    run δ I T H ≤ (1+Fintype.card Letter*Fintype.card Q)*StepBudget (Q := Q) I T H +
      (H+1)*LayerCharge (Q := Q) (Letter := Letter) T H := by
  have h := run_le δ I T H H (by rfl)
  have hc := ExecutableBFS.examined_le (TransitionRows.transitionMatrix δ)
    (fun q => if q ∈ I then 1 else 0) H
  exact h.trans (Nat.add_le_add_right (Nat.mul_le_mul_right _ hc) _)
end HeightSync.BreadthFirstWork


==> anc/lean/HeightSync/Completion.lean <==
/- Author: Samrath Chadha -/
import HeightSync.Parsing

namespace HeightSync.PrefixCode
variable {α : Type*} [DecidableEq α] (C : PrefixCode α)

/-- A completion occurs at a nonempty consumed prefix of the input. -/
def CompletedDuring (q w : List α) : Prop :=
  ∃ u v, w = u ++ v ∧ u ≠ [] ∧ C.run q u = []

/-- Returning to the root on a letter is precisely a leaf completion. -/
theorem step_eq_nil_iff (q : List α) (a : α) :
    C.step q a = [] ↔ q ++ [a] ∈ C.leaves := by
  unfold step
  split_ifs <;> simp_all

@[simp] theorem not_completed_nil (q : List α) : ¬ C.CompletedDuring q [] := by
  rintro ⟨u,v,h,hu,_⟩
  have : u = [] := (List.append_eq_nil_iff.mp h.symm).1
  exact hu this

/-- Every completion is an actual transition along a codeword leaf. -/
theorem completed_iff_leaf_transition (q w : List α) :
    C.CompletedDuring q w ↔
      ∃ u a v, w = (u ++ [a]) ++ v ∧ C.run q u ++ [a] ∈ C.leaves := by
  constructor
  · rintro ⟨p,v,hw,hp,hr⟩
    obtain ⟨u,a,rfl⟩ := (List.eq_nil_or_concat' p).resolve_left hp
    refine ⟨u,a,v,hw,?_⟩
    apply (C.step_eq_nil_iff _ _).mp
    simpa only [C.run_append,C.run_singleton] using hr
  · rintro ⟨u,a,v,hw,hc⟩
    refine ⟨u ++ [a],v,hw,by simp,?_⟩
    rw [C.run_append,C.run_singleton,(C.step_eq_nil_iff _ _).mpr hc]

theorem completed_append_left {q u : List α} (h : C.CompletedDuring q u) (v : List α) :
    C.CompletedDuring q (u ++ v) := by
  obtain ⟨p,s,hu,hp,hr⟩ := h
  exact ⟨p,s ++ v,by rw [hu,List.append_assoc],hp,hr⟩

/-- Without any completion, the decoder simply appends every input letter. -/
theorem run_eq_append_of_no_completion {q w : List α}
    (h : ¬ C.CompletedDuring q w) : C.run q w = q ++ w := by
  induction w using List.reverseRecOn with
  | nil => simp
  | append_singleton w a ih =>
    have hn : ¬ C.CompletedDuring q w := fun hc => h (C.completed_append_left hc [a])
    have hl : C.run q w ++ [a] ∉ C.leaves := by
      intro hc
      apply h
      exact (C.completed_iff_leaf_transition _ _).mpr ⟨w,a,[],by simp,hc⟩
    rw [C.run_append,C.run_singleton,step,if_neg hl,ih hn,List.append_assoc]

/-- The bounded remaining length statement includes an actual completion event. -/
theorem completion_of_remaining_length (hf : C.Full) {k : ℕ} (hk : C.HeightLE k)
    {q w : List α} (hq : C.ProperPrefix q) (hw : k-q.length ≤ w.length) :
    C.CompletedDuring q w := by
  by_contra hn
  have hlt := C.proper_length_lt hk (C.run_proper hf hq w)
  rw [C.run_eq_append_of_no_completion hn,List.length_append] at hlt
  omega

/-- A completion leaves a suffix shorter than the common input. -/
theorem suffix_after_completion {q w : List α} (h : C.CompletedDuring q w) :
    C.run q w <:+ w ∧ (C.run q w).length < w.length := by
  obtain ⟨u,v,rfl,hu,hr⟩ := h
  rw [C.run_append,hr]
  have hs := C.run_root_suffix v
  have hl := hs.length_le
  have hu' := List.length_pos_iff.mpr hu
  exact ⟨hs.trans (List.suffix_append u v),by simp only [List.length_append]; omega⟩

theorem no_completion_iff_run_append (q w : List α) :
    ¬ C.CompletedDuring q w ↔ C.run q w = q ++ w := by
  refine ⟨C.run_eq_append_of_no_completion,?_⟩
  intro he hc
  have hl := (C.suffix_after_completion hc).2
  rw [he,List.length_append] at hl
  omega

/-- The final state spells exactly the input following the last completion.
The suffix has no later completion, so this explicitly identifies the last one. -/
theorem last_completion {q w : List α} (h : C.CompletedDuring q w) :
    ∃ u s, w = u ++ s ∧ u ≠ [] ∧ C.run q u = [] ∧
      ¬ C.CompletedDuring [] s ∧ C.run q w = s := by
  induction w using List.reverseRecOn with
  | nil => exact False.elim (C.not_completed_nil q h)
  | append_singleton w a ih =>
    by_cases hr : C.run q (w ++ [a]) = []
    · exact ⟨w ++ [a],[],by simp,by simp,hr,C.not_completed_nil [],hr⟩
    · have hp : C.CompletedDuring q w := by
        by_contra hn
        have hq := C.run_eq_append_of_no_completion hn
        have hleaf : C.run q w ++ [a] ∉ C.leaves := by
          intro hc
          apply hr
          rw [C.run_append,C.run_singleton,(C.step_eq_nil_iff _ _).mpr hc]
        have hwhole : C.run q (w ++ [a]) = q ++ (w ++ [a]) := by
          rw [C.run_append,C.run_singleton,step,if_neg hleaf,hq,List.append_assoc]
        exact ((C.no_completion_iff_run_append _ _).mpr hwhole) h
      obtain ⟨u,s,hw,hu,hroot,hs,hout⟩ := ih hp
      have hleaf : s ++ [a] ∉ C.leaves := by
        intro hc
        apply hr
        rw [C.run_append,hout,C.run_singleton,step,if_pos hc]
      have hnew : C.run q (w ++ [a]) = s ++ [a] := by
        rw [C.run_append,hout,C.run_singleton,step,if_neg hleaf]
      refine ⟨u,s ++ [a],by rw [hw,List.append_assoc],hu,hroot,?_,hnew⟩
      apply (C.no_completion_iff_run_append _ _).mpr
      rw [C.run_append,C.run_eq_append_of_no_completion hs]
      simpa [step,hleaf]

end HeightSync.PrefixCode


==> anc/lean/HeightSync/Compression.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Author: Samrath Chadha
-/
import HeightSync.Averaging
import HeightSync.LengthBounds
import HeightSync.Decoder

/-! Backward extension with an explicit separating word.

The transformation family in this file is abstract. Applying its theorem to a
literal decoder additionally requires short unbalancing for that decoder.
-/

namespace HeightSync.Compression

variable {Q Letter : Type*} [Fintype Q] [DecidableEq Q]

def inverse (T : List Letter → Q → Q) (w : List Letter) (S : Finset Q) : Finset Q :=
  Finset.univ.filter (fun q => T w q ∈ S)

@[simp] theorem mem_inverse (T : List Letter → Q → Q) (w : List Letter)
    (S : Finset Q) (q : Q) : q ∈ inverse T w S ↔ T w q ∈ S := by
  simp [inverse]

theorem inverse_stitch (T : List Letter → Q → Q) (sep : List Letter)
    (compose : ∀ u v q, T (u ++ sep ++ v) q = T v (T u q))
    (u v : List Letter) (S : Finset Q) :
    inverse T (u ++ sep ++ v) S = inverse T u (inverse T v S) := by
  ext q
  simp only [mem_inverse]
  rw [compose]

/-- Expand a preimage while retaining an already chosen terminal word. This
formulation avoids paying for a superfluous initial separator. -/
theorem extend_tail (T : List Letter → Q → Q) (sep : List Letter)
    (compose : ∀ u v q, T (u ++ sep ++ v) q = T v (T u q)) (B : ℕ)
    (expand : ∀ S : Finset Q, S.Nonempty → S ≠ Finset.univ →
      ∃ u : List Letter, u.length + sep.length ≤ B ∧
        S.card < (inverse T u S).card)
    (target : Finset Q) (w : List Letter) (h : (inverse T w target).Nonempty) :
    ∃ v : List Letter,
      v.length ≤ w.length + (Fintype.card Q - (inverse T w target).card) * B ∧
      inverse T v target = Finset.univ := by
  suffices aux : ∀ t : ℕ, ∀ w : List Letter, (inverse T w target).Nonempty →
      Fintype.card Q - (inverse T w target).card = t →
      ∃ v : List Letter, v.length ≤ w.length + t * B ∧
        inverse T v target = Finset.univ by
    exact aux _ w h rfl
  intro t
  induction t using Nat.strong_induction_on with
  | h t ih =>
    intro w hnonempty ht
    let S := inverse T w target
    by_cases hfull : S = Finset.univ
    · exact ⟨w, by omega, hfull⟩
    · obtain ⟨u, hu, hmore⟩ := expand S hnonempty hfull
      let w' := u ++ sep ++ w
      have heq : inverse T w' target = inverse T u S :=
        inverse_stitch T sep compose u w target
      have hmore' : S.card < (inverse T w' target).card := by rw [heq]; exact hmore
      have hcard : (inverse T w' target).card ≤ Fintype.card Q :=
        Finset.card_le_univ _
      have hcardS : S.card ≤ Fintype.card Q := Finset.card_le_univ _
      have htS : Fintype.card Q - S.card = t := ht
      have hlt : Fintype.card Q - (inverse T w' target).card < t := by omega
      have hnonempty' : (inverse T w' target).Nonempty :=
        Finset.card_pos.mp (by omega)
      obtain ⟨v, hv, hfinal⟩ := ih _ hlt w' hnonempty' rfl
      refine ⟨v, ?_, hfinal⟩
      have hlen : w'.length ≤ w.length + B := by
        dsimp [w']
        simp only [List.length_append]
        omega
      have hnext : Fintype.card Q - (inverse T w' target).card + 1 ≤ t := by omega
      calc
        v.length ≤ w'.length + (Fintype.card Q - (inverse T w' target).card) * B := hv
        _ ≤ w.length + B + (Fintype.card Q - (inverse T w' target).card) * B :=
          Nat.add_le_add_right hlen _
        _ = w.length + (Fintype.card Q - (inverse T w' target).card + 1) * B := by ring
        _ ≤ w.length + t * B := Nat.add_le_add_left (Nat.mul_le_mul_right B hnext) _

/-- A short initial collision saves the rotation cost in the first expansion. -/
theorem constant_of_initial_collision (T : List Letter → Q → Q) (sep : List Letter)
    (compose : ∀ u v q, T (u ++ sep ++ v) q = T v (T u q)) (B L : ℕ)
    (expand : ∀ S : Finset Q, S.Nonempty → S ≠ Finset.univ →
      ∃ u : List Letter, u.length + sep.length ≤ B ∧
        S.card < (inverse T u S).card)
    (initial : ∃ w : List Letter, w.length ≤ L ∧
      ∃ z : Q, 2 ≤ (inverse T w {z}).card) :
    ∃ v : List Letter, v.length ≤ L + (Fintype.card Q - 2) * B ∧
      ∃ z : Q, ∀ q, T v q = z := by
  obtain ⟨w, hw, z, hz⟩ := initial
  obtain ⟨v, hv, hfull⟩ := extend_tail T sep compose B expand {z} w
    (Finset.card_pos.mp (by omega))
  refine ⟨v, ?_, z, ?_⟩
  · calc
      v.length ≤ w.length + (Fintype.card Q - (inverse T w {z}).card) * B := hv
      _ ≤ L + (Fintype.card Q - 2) * B :=
        Nat.add_le_add hw (Nat.mul_le_mul_right B (Nat.sub_le_sub_left hz _))
  · intro q
    have hq : q ∈ inverse T v {z} := by rw [hfull]; exact Finset.mem_univ q
    simpa using hq

/-- Combine rotation averaging, the unrotated initial collision, and backward
extension. The short-unbalancing premise is explicit; it is not yet established
here for general literal decoders. -/
theorem constant_of_short_unbalancing [AddGroup Q]
    (T : List Letter → Q → Q) (sep : List Letter)
    (compose : ∀ u v q, T (u ++ sep ++ v) q = T v (T u q))
    (rotate : Q → List Letter) (R L : ℕ)
    (hlen : ∀ j, (rotate j).length ≤ R)
    (hrotate : ∀ w j q, T (w ++ rotate j) q = j + T w q)
    (hcard : 2 ≤ Fintype.card Q)
    (unbalance : ∀ S : Finset Q, S.Nonempty → S ≠ Finset.univ →
      ∃ w : List Letter, w.length ≤ L ∧ (inverse T w S).card ≠ S.card) :
    ∃ v : List Letter, v.length ≤ L + (Fintype.card Q - 2) * (L + R + sep.length) ∧
      ∃ z : Q, ∀ q, T v q = z := by
  have expand : ∀ S : Finset Q, S.Nonempty → S ≠ Finset.univ →
      ∃ u : List Letter, u.length + sep.length ≤ L + R + sep.length ∧
        S.card < (inverse T u S).card := by
    intro S hS hproper
    obtain ⟨w, hw, hne⟩ := unbalance S hS hproper
    have hne' : Averaging.fiberCount (T w) S 0 ≠ S.card := by
      simpa [Averaging.fiberCount, inverse] using hne
    obtain ⟨j, hj⟩ := Averaging.strict_preimage_expansion (T w) S hne'
    refine ⟨w ++ rotate j, ?_, ?_⟩
    · rw [List.length_append]
      have := hlen j
      omega
    · simpa [inverse, Averaging.fiberCount, hrotate] using hj
  apply constant_of_initial_collision T sep compose (L + R + sep.length) L expand
  have hnonempty : Nonempty Q := Fintype.card_pos_iff.mp (by omega)
  let s : Q := Classical.choice hnonempty
  have hproper : ({s} : Finset Q) ≠ Finset.univ := by
    intro heq
    have := congrArg Finset.card heq
    simp only [Finset.card_singleton, Finset.card_univ] at this
    omega
  obtain ⟨w, hw, hne⟩ := unbalance {s} (by simp) hproper
  have hne' : (Finset.univ.filter fun x => T w x = s).card ≠ 1 := by
    simpa [inverse] using hne
  obtain ⟨z, hz⟩ := Averaging.unbalanced_singleton_collision (T w) s hne'
  exact ⟨w, hw, z, by simpa [inverse] using hz⟩

end HeightSync.Compression

namespace HeightSync.Compression

variable {Letter G : Type*} [DecidableEq Letter]
    [Fintype G] [DecidableEq G] [AddGroup G]

/-- Transfer a constant compressed transformation to an actual reset word.
Both normalization words are included in the length count. -/
theorem decoder_reset_of_constant (C : PrefixCode Letter)
    (T : List Letter → G → G) (sep : List Letter)
    (embed : G → List Letter) (project : List Letter → G)
    (normalizes : ∀ q, C.ProperPrefix q → C.run q sep = embed (project q))
    (realizes : ∀ w g, C.run (embed g) (w ++ sep) = embed (T w g))
    {v : List Letter} {z : G} (hconstant : ∀ g, T v g = z) :
    C.Resets (sep ++ v ++ sep) := by
  refine ⟨embed z, ?_⟩
  intro q hq
  rw [show sep ++ v ++ sep = sep ++ (v ++ sep) by simp [List.append_assoc],
    C.run_append, normalizes q hq, realizes, hconstant]

/-- The complete cycle-dependent reset bound, conditional on short unbalancing
and the stated realization of the cycle. No short-detection hypothesis is hidden. -/
theorem decoder_reset_bound_of_short_unbalancing (C : PrefixCode Letter)
    (k r L : ℕ) (hk : 2 ≤ k) (hr : 2 ≤ r) (hcard : Fintype.card G = r)
    (T : List Letter → G → G) (sep : List Letter) (hsep : sep.length = k - 1)
    (compose : ∀ u v g, T (u ++ sep ++ v) g = T v (T u g))
    (rotate : G → List Letter) (hlen : ∀ j, (rotate j).length ≤ r - 1)
    (hrotate : ∀ w j g, T (w ++ rotate j) g = j + T w g)
    (embed : G → List Letter) (project : List Letter → G)
    (normalizes : ∀ q, C.ProperPrefix q → C.run q sep = embed (project q))
    (realizes : ∀ w g, C.run (embed g) (w ++ sep) = embed (T w g))
    (unbalance : ∀ S : Finset G, S.Nonempty → S ≠ Finset.univ →
      ∃ w : List Letter, w.length ≤ L ∧ (inverse T w S).card ≠ S.card) :
    ∃ w : List Letter, C.Resets w ∧
      w.length ≤ (k - 1) + (r - 1) * (L + k + r - 3) := by
  obtain ⟨v, hv, z, hz⟩ := constant_of_short_unbalancing T sep compose rotate
    (r - 1) L hlen hrotate (by omega) unbalance
  refine ⟨sep ++ v ++ sep, decoder_reset_of_constant C T sep embed project
    normalizes realizes hz, ?_⟩
  rw [List.length_append, List.length_append, hsep]
  rw [hcard, hsep] at hv
  have hr₂ : r - 2 + 2 = r := by omega
  have hr₁ : r - 1 + 1 = r := by omega
  have hk₁ : k - 1 + 1 = k := by omega
  have hsub : L + k + r - 3 + 1 = L + (r - 1) + (k - 1) := by omega
  nlinarith

end HeightSync.Compression


==> anc/lean/HeightSync/ConsecutiveCode.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Author: Samrath Chadha
-/
import HeightSync.Decoder
import HeightSync.BinaryCode
import HeightSync.AlphabetLift
import HeightSync.AgeSlip
import HeightSync.Threshold

/-! The actual consecutive-depth prefix code, including its exact state set. -/

namespace HeightSync.ConsecutiveCode

variable {α : Type*} [Fintype α] [DecidableEq α]

def words (r : ℕ) : Finset (List α) :=
  Finset.univ.image (List.ofFn : (Fin r → α) → List α)

@[simp] theorem mem_words (r : ℕ) (w : List α) :
    w ∈ words r ↔ w.length = r := by
  constructor
  · rintro h
    obtain ⟨f, _, rfl⟩ := Finset.mem_image.mp h
    simp
  · intro h
    subst r
    exact Finset.mem_image.mpr ⟨w.get, Finset.mem_univ _, List.ofFn_get w⟩

/-- Short leaves `A` and every child of a missing length-`r` short leaf. -/
def leaves (r : ℕ) (A : Finset (List α)) : Finset (List α) :=
  A ∪ ((words (r + 1)).filter fun w => w.take r ∉ A)

@[simp] theorem mem_leaves (r : ℕ) (A : Finset (List α)) (w : List α) :
    w ∈ leaves r A ↔ w ∈ A ∨ (w.length = r + 1 ∧ w.take r ∉ A) := by
  simp [leaves]

theorem prefix_free (r : ℕ) (A : Finset (List α))
    (hA : ∀ w ∈ A, w.length = r) {u v : List α}
    (hu : u ∈ leaves r A) (hv : v ∈ leaves r A) (hp : u <+: v) : u = v := by
  rw [mem_leaves] at hu hv
  rcases hu with hu | ⟨hul, hut⟩
  · have hul := hA u hu
    rcases hv with hv | ⟨hvl, hvt⟩
    · exact hp.eq_of_length (hul.trans (hA v hv).symm)
    · exfalso
      apply hvt
      have heq : v.take r = u := by
        simpa [hul] using (List.prefix_iff_eq_take.mp hp).symm
      simpa [heq] using hu
  · rcases hv with hv | ⟨hvl, _⟩
    · have := hp.length_le
      have := hA v hv
      omega
    · exact hp.eq_of_length (by omega)

/-- A genuine finite prefix code instance. Properness of `A` is needed only for
exact height, not for the prefix-code laws. -/
def prefixCode (r : ℕ) (hr : 0 < r) (A : Finset (List α)) (hne : A.Nonempty)
    (hA : ∀ w ∈ A, w.length = r) : HeightSync.PrefixCode α where
  leaves := leaves r A
  nonempty := by
    obtain ⟨w, hw⟩ := hne
    exact ⟨w, (mem_leaves _ _ _).mpr (Or.inl hw)⟩
  no_empty := by
    rw [mem_leaves]
    rintro (h | ⟨h, _⟩)
    · have := hA [] h
      simp at this
      omega
    · simp at h
  prefix_free := prefix_free r A hA

omit [Fintype α] [DecidableEq α] in
private theorem take_child {r : ℕ} {w : List α} (hw : w.length = r) (a : α) :
    (w ++ [a]).take r = w := by
  rw [List.take_append_of_le_length (by omega : r ≤ w.length), ← hw, List.take_length]

/-- Exactly the words above depth `r`, and the non-leaves at depth `r`. -/
def Valid (r : ℕ) (A : Finset (List α)) (q : List α) : Prop :=
  q.length < r ∨ (q.length = r ∧ q ∉ A)

variable [Nonempty α]

theorem proper_iff_valid (r : ℕ) (hr : 0 < r) (A : Finset (List α))
    (hne : A.Nonempty) (hA : ∀ w ∈ A, w.length = r) (q : List α) :
    (prefixCode r hr A hne hA).ProperPrefix q ↔ Valid r A q := by
  classical
  constructor
  · rintro ⟨c, hc, hp, hn⟩
    have hlt : q.length < c.length := by
      by_contra h
      exact hn (hp.eq_of_length_le (by omega))
    rcases (mem_leaves r A c).mp hc with hc | ⟨hcl, hct⟩
    · exact Or.inl (by have := hA c hc; omega)
    · by_cases hqr : q.length < r
      · exact Or.inl hqr
      · right
        have hql : q.length = r := by omega
        refine ⟨hql, ?_⟩
        have heq : c.take r = q := by
          simpa [hql] using (List.prefix_iff_eq_take.mp hp).symm
        simpa [heq] using hct
  · intro hvalid
    let a : α := Classical.choice inferInstance
    rcases hvalid with hq | ⟨hq, hqa⟩
    · let t := q ++ List.replicate (r - q.length) a
      have htl : t.length = r := by dsimp [t]; simp; omega
      have hqt : q <+: t := List.prefix_append _ _
      by_cases ht : t ∈ A
      · refine ⟨t, (mem_leaves _ _ _).mpr (Or.inl ht), hqt, ?_⟩
        intro heq
        have := congrArg List.length heq
        omega
      · refine ⟨t ++ [a], (mem_leaves _ _ _).mpr (Or.inr ⟨by simp [htl], ?_⟩),
          hqt.trans (List.prefix_append _ _), ?_⟩
        · simpa only [take_child htl a] using ht
        · intro heq
          have := congrArg List.length heq
          simp only [List.length_append, List.length_singleton] at this
          omega
    · refine ⟨q ++ [a], (mem_leaves _ _ _).mpr (Or.inr ⟨by simp [hq], ?_⟩),
        List.prefix_append _ _, ?_⟩
      · simpa only [take_child hq a] using hqa
      · intro heq
        have := congrArg List.length heq
        simp at this

omit [Nonempty α] in
theorem completes_iff (r : ℕ) (A : Finset (List α))
    (_hA : ∀ w ∈ A, w.length = r) (q : List α) (x : α) (hq : Valid r A q) :
    q ++ [x] ∈ leaves r A ↔ q.length = r ∨ q ++ [x] ∈ A := by
  rw [mem_leaves]
  constructor
  · rintro (h | ⟨h, _⟩)
    · exact Or.inr h
    · left
      simp only [List.length_append, List.length_singleton] at h
      omega
  · rintro (hl | h)
    · right
      refine ⟨by simp [hl], ?_⟩
      have hqa : q ∉ A := by rcases hq with hq | ⟨_, hqa⟩; omega; exact hqa
      simpa only [take_child hl x] using hqa
    · exact Or.inl h

theorem full (r : ℕ) (hr : 0 < r) (A : Finset (List α))
    (hne : A.Nonempty) (hA : ∀ w ∈ A, w.length = r) :
    (prefixCode r hr A hne hA).Full := by
  intro q hq x
  have hvalid := (proper_iff_valid r hr A hne hA q).mp hq
  by_cases hc : q ++ [x] ∈ leaves r A
  · exact Or.inl hc
  · right
    apply (proper_iff_valid r hr A hne hA _).mpr
    have hqle : q.length ≤ r := by rcases hvalid with h | ⟨h, _⟩ <;> omega
    have hqr : q.length ≠ r := fun h => hc ((completes_iff r A hA q x hvalid).mpr (Or.inl h))
    have hna : q ++ [x] ∉ A := fun h => hc ((mem_leaves r A _).mpr (Or.inl h))
    have hlen : (q ++ [x]).length ≤ r := by simp; omega
    by_cases hlt : (q ++ [x]).length < r
    · exact Or.inl hlt
    · exact Or.inr ⟨by omega, hna⟩

omit [Nonempty α] in
theorem height_le (r : ℕ) (hr : 0 < r) (A : Finset (List α))
    (hne : A.Nonempty) (hA : ∀ w ∈ A, w.length = r) :
    (prefixCode r hr A hne hA).HeightLE (r + 1) := by
  intro c hc
  rcases (mem_leaves r A c).mp hc with h | ⟨h, _⟩
  · have := hA c h
    omega
  · omega

theorem exact_height (r : ℕ) (hr : 0 < r) (A : Finset (List α))
    (hne : A.Nonempty) (hA : ∀ w ∈ A, w.length = r)
    (hproper : ∃ w : List α, w.length = r ∧ w ∉ A) :
    (prefixCode r hr A hne hA).HeightLE (r + 1) ∧
      ∃ c ∈ (prefixCode r hr A hne hA).leaves, c.length = r + 1 := by
  classical
  obtain ⟨w, hw, hwa⟩ := hproper
  let a : α := Classical.choice inferInstance
  refine ⟨height_le r hr A hne hA, w ++ [a], ?_, by simp [hw]⟩
  apply (mem_leaves r A _).mpr
  right
  refine ⟨by simp [hw], ?_⟩
  simpa only [take_child hw a] using hwa

theorem maximal (r : ℕ) (hr : 0 < r) (A : Finset (List α))
    (hne : A.Nonempty) (hA : ∀ w ∈ A, w.length = r) :
    (prefixCode r hr A hne hA).Maximal :=
  (prefixCode r hr A hne hA).maximal_of_full (full r hr A hne hA)

omit [Nonempty α] in
/-- Every leaf belongs to one of the two claimed depths. -/
theorem leaf_lengths (r : ℕ) (hr : 0 < r) (A : Finset (List α))
    (hne : A.Nonempty) (hA : ∀ w ∈ A, w.length = r) {c : List α}
    (hc : c ∈ (prefixCode r hr A hne hA).leaves) :
    c.length = r ∨ c.length = r + 1 := by
  rcases (mem_leaves r A c).mp hc with hc | ⟨hc, _⟩
  · exact Or.inl (hA c hc)
  · exact Or.inr hc

omit [Nonempty α] in
/-- The genuine literal transition in the depth-based form used in the forcing proof. -/
theorem step_eq (r : ℕ) (hr : 0 < r) (A : Finset (List α))
    (hne : A.Nonempty) (hA : ∀ w ∈ A, w.length = r) (q : List α) (x : α)
    (hq : Valid r A q) :
    (prefixCode r hr A hne hA).step q x =
      if q.length = r ∨ q ++ [x] ∈ A then [] else q ++ [x] := by
  unfold PrefixCode.step
  have heq := completes_iff r A hA q x hq
  change (if q ++ [x] ∈ leaves r A then [] else q ++ [x]) = _
  simp only [heq]

/-- No completion is possible while the total depth remains below `r`. -/
theorem run_below_short_depth (r : ℕ) (hr : 0 < r) (A : Finset (List α))
    (hne : A.Nonempty) (hA : ∀ w ∈ A, w.length = r) (q w : List α)
    (hlen : q.length + w.length < r) :
    (prefixCode r hr A hne hA).run q w = q ++ w := by
  apply PrefixCode.run_eq_append_of_proper
  apply (proper_iff_valid r hr A hne hA _).mpr
  left
  simpa only [List.length_append] using hlen

/-- Reading a short codeword leaves each thread at an actual strict input suffix.
This is the initial configuration of at most `r-1` interior alternative phases. -/
theorem short_leaf_normalizes (r : ℕ) (hr : 0 < r) (A : Finset (List α))
    (hne : A.Nonempty) (hA : ∀ w ∈ A, w.length = r)
    {c q : List α} (hc : c ∈ A)
    (hq : (prefixCode r hr A hne hA).ProperPrefix q) :
    (prefixCode r hr A hne hA).run q c <:+ c ∧
      ((prefixCode r hr A hne hA).run q c).length < r := by
  let C := prefixCode r hr A hne hA
  have hfull : C.Full := full r hr A hne hA
  have hheight : C.HeightLE (r + 1) := height_le r hr A hne hA
  have hcl : c.length = r := hA c hc
  by_cases hqnil : q = []
  · subst q
    have hroot : C.run [] c = [] :=
      C.run_root_codeword ((mem_leaves r A c).mpr (Or.inl hc))
    change C.run [] c <:+ c ∧ (C.run [] c).length < r
    rw [hroot]
    exact ⟨List.nil_suffix, by simpa using hr⟩
  · have hqpos : 0 < q.length := List.length_pos_iff.mpr hqnil
    have hbound : r + 1 ≤ q.length + c.length := by omega
    exact ⟨C.run_suffix_of_length hfull hheight hq hbound,
      by simpa only [hcl] using C.run_length_lt_of_length hfull hheight hq hbound⟩

/-- The height-two case of the consecutive-depth bound. -/
theorem height_two_reset (A : Finset (List α)) (hne : A.Nonempty)
    (hA : ∀ w ∈ A, w.length = 1) :
    ∃ w : List α, (prefixCode 1 (by omega) A hne hA).Resets w ∧ w.length = 1 := by
  have hneCopy := hne
  obtain ⟨w, hw⟩ := hneCopy
  refine ⟨w, ?_, hA w hw⟩
  refine ⟨[], ?_⟩
  intro q hq
  have hvalid := (proper_iff_valid 1 (by omega) A hne hA q).mp hq
  have hwl := hA w hw
  obtain ⟨x, rfl⟩ := List.length_eq_one_iff.mp hwl
  rw [PrefixCode.run_singleton, PrefixCode.step]
  apply if_pos
  change q ++ [x] ∈ leaves 1 A
  apply (completes_iff 1 A hA q x hvalid).mpr
  rcases hvalid with hq | ⟨hq, _⟩
  · right
    have : q = [] := List.length_eq_zero_iff.mp (by omega)
    simpa [this] using hw
  · exact Or.inl hq

omit [Nonempty α] in
/-- If the short leaves are precisely the words projecting to `a^r`, the entire
consecutive-depth code is the full letterwise inverse image of the binary family. -/
theorem isLift_of_short_words (r : ℕ) (hr : 0 < r) (A : Finset (List α))
    (hne : A.Nonempty) (hA : ∀ w ∈ A, w.length = r) (θ : α → Bool)
    (hshort : ∀ w : List α, w ∈ A ↔ w.map θ = List.replicate r true) :
    AlphabetLift.IsLift (prefixCode r hr A hne hA)
      (BinaryFamily.prefixCode r hr) θ := by
  intro w
  change w ∈ leaves r A ↔ w.map θ ∈ BinaryFamily.leaves r
  rw [mem_leaves, BinaryFamily.mem_leaves]
  simp only [BinaryFamily.Code, hshort, List.length_map, List.map_take]

omit [Nonempty α] in
/-- The explicit quadratic word lifts to every subalphabet-product extremal
candidate. This is an upper bound; a shortest-word assertion requires the lower bound. -/
theorem lifted_product_quadratic_upper (r : ℕ) (hr : 0 < r) (A : Finset (List α))
    (hne : A.Nonempty) (hA : ∀ w ∈ A, w.length = r) (θ : α → Bool)
    (hθ : Function.Surjective θ)
    (hshort : ∀ w : List α, w ∈ A ↔ w.map θ = List.replicate r true) :
    ∃ w : List α, (prefixCode r hr A hne hA).Resets w ∧ w.length = 2 * r ^ 2 - 1 := by
  have hcode := isLift_of_short_words r hr A hne hA θ hshort
  have hbase : ∃ w : List Bool, w.length = 2 * r ^ 2 - 1 ∧
      (BinaryFamily.prefixCode r hr).Resets w :=
    ⟨BinaryFamily.resetWord r, BinaryFamily.resetWord_length r hr,
      BinaryFamily.prefixCode_resetWord r hr⟩
  obtain ⟨w, hw, hreset⟩ :=
    (AlphabetLift.reset_length_iff _ _ θ hcode hθ (2 * r ^ 2 - 1)).mpr hbase
  exact ⟨w, hreset, hw⟩

omit [Nonempty α] in
/-- The sharp binary lower bound projects back to every lifted subalphabet product. -/
theorem lifted_product_reset_lower_bound (r : ℕ) (hr : 0 < r) (A : Finset (List α))
    (hne : A.Nonempty) (hA : ∀ w ∈ A, w.length = r) (θ : α → Bool)
    (hθ : Function.Surjective θ)
    (hshort : ∀ w : List α, w ∈ A ↔ w.map θ = List.replicate r true)
    (w : List α) (hw : (prefixCode r hr A hne hA).Resets w) :
    2 * r ^ 2 - 1 ≤ w.length := by
  have hcode := isLift_of_short_words r hr A hne hA θ hshort
  have hproject := AlphabetLift.resets_project _ _ θ hcode hθ hw
  simpa only [List.length_map] using
    BinaryFamily.Age.binary_reset_lower_bound r hr (w.map θ) hproject

omit [Nonempty α] in
/-- Exact threshold for all consecutive-depth codes whose short leaves are the
full inverse image of the binary short leaf. -/
theorem lifted_product_exact_threshold (r : ℕ) (hr : 0 < r) (A : Finset (List α))
    (hne : A.Nonempty) (hA : ∀ w ∈ A, w.length = r) (θ : α → Bool)
    (hθ : Function.Surjective θ)
    (hshort : ∀ w : List α, w ∈ A ↔ w.map θ = List.replicate r true) :
    (∃ w : List α, (prefixCode r hr A hne hA).Resets w ∧ w.length = 2 * r ^ 2 - 1) ∧
      ∀ w : List α, (prefixCode r hr A hne hA).Resets w → 2 * r ^ 2 - 1 ≤ w.length :=
  ⟨lifted_product_quadratic_upper r hr A hne hA θ hθ hshort,
    lifted_product_reset_lower_bound r hr A hne hA θ hθ hshort⟩

/-- The short-leaf language `T^r` for a subalphabet `T`. -/
def productShort (r : ℕ) (T : Finset α) : Finset (List α) :=
  (words r).filter fun w => ∀ x ∈ w, x ∈ T

omit [Nonempty α] in
@[simp] theorem mem_productShort (r : ℕ) (T : Finset α) (w : List α) :
    w ∈ productShort r T ↔ w.length = r ∧ ∀ x ∈ w, x ∈ T := by
  simp [productShort]

/-- The binary letter projection associated to a subalphabet. -/
def subalphabetProjection (T : Finset α) (x : α) : Bool := decide (x ∈ T)

omit [Nonempty α] in
theorem productShort_map (r : ℕ) (T : Finset α) (w : List α) :
    w ∈ productShort r T ↔ w.map (subalphabetProjection T) = List.replicate r true := by
  simp [mem_productShort, List.eq_replicate_iff, subalphabetProjection]

omit [Nonempty α] in
theorem productShort_nonempty (r : ℕ) (T : Finset α) (hT : T.Nonempty) :
    (productShort r T).Nonempty := by
  obtain ⟨x, hx⟩ := hT
  refine ⟨List.replicate r x, (mem_productShort r T _).mpr ⟨by simp, ?_⟩⟩
  intro y hy
  have hyx := (List.mem_replicate.mp hy).2
  simpa [hyx] using hx

omit [Nonempty α] in
theorem productShort_lengths (r : ℕ) (T : Finset α) :
    ∀ w ∈ productShort r T, w.length = r := by
  intro w hw
  exact ((mem_productShort r T w).mp hw).1

omit [Fintype α] [Nonempty α] in
theorem subalphabetProjection_surjective (T : Finset α) (hT : T.Nonempty)
    (hproper : ∃ x : α, x ∉ T) : Function.Surjective (subalphabetProjection T) := by
  intro b
  cases b with
  | false =>
    obtain ⟨x, hx⟩ := hproper
    exact ⟨x, by simp [subalphabetProjection, hx]⟩
  | true =>
    obtain ⟨x, hx⟩ := hT
    exact ⟨x, by simp [subalphabetProjection, hx]⟩

omit [Nonempty α] in
/-- Every nonempty proper subalphabet product has a reset word of the sharp
candidate length. This instantiates the alphabet lift on the actual `C(T^r)`. -/
theorem subalphabet_product_quadratic_upper (r : ℕ) (hr : 0 < r)
    (T : Finset α) (hT : T.Nonempty) (hproper : ∃ x : α, x ∉ T) :
    ∃ w : List α,
      (prefixCode r hr (productShort r T) (productShort_nonempty r T hT)
        (productShort_lengths r T)).Resets w ∧ w.length = 2 * r ^ 2 - 1 := by
  exact lifted_product_quadratic_upper r hr (productShort r T)
    (productShort_nonempty r T hT) (productShort_lengths r T)
    (subalphabetProjection T) (subalphabetProjection_surjective T hT hproper)
    (productShort_map r T)

omit [Nonempty α] in
/-- The equality direction of the consecutive-depth classification: every
nonempty proper subalphabet product attains `2r²-1`, at every height. -/
theorem subalphabet_product_exact_threshold (r : ℕ) (hr : 0 < r)
    (T : Finset α) (hT : T.Nonempty) (hproper : ∃ x : α, x ∉ T) :
    (∃ w : List α,
      (prefixCode r hr (productShort r T) (productShort_nonempty r T hT)
        (productShort_lengths r T)).Resets w ∧ w.length = 2 * r ^ 2 - 1) ∧
      ∀ w : List α,
        (prefixCode r hr (productShort r T) (productShort_nonempty r T hT)
          (productShort_lengths r T)).Resets w → 2 * r ^ 2 - 1 ≤ w.length := by
  exact lifted_product_exact_threshold r hr (productShort r T)
    (productShort_nonempty r T hT) (productShort_lengths r T)
    (subalphabetProjection T) (subalphabetProjection_surjective T hT hproper)
    (productShort_map r T)

omit [Nonempty α] in
theorem subalphabet_product_synchronizing (r : ℕ) (hr : 0 < r)
    (T : Finset α) (hT : T.Nonempty) (hproper : ∃ x : α, x ∉ T) :
    (prefixCode r hr (productShort r T) (productShort_nonempty r T hT)
      (productShort_lengths r T)).Synchronizing := by
  obtain ⟨w, hw, _⟩ := subalphabet_product_quadratic_upper r hr T hT hproper
  exact ⟨w, hw⟩

omit [Nonempty α] in
/-- The equality direction expressed using the actual shortest reset length. -/
theorem subalphabet_product_resetThreshold (r : ℕ) (hr : 0 < r)
    (T : Finset α) (hT : T.Nonempty) (hproper : ∃ x : α, x ∉ T) :
    (prefixCode r hr (productShort r T) (productShort_nonempty r T hT)
      (productShort_lengths r T)).resetThreshold
      (subalphabet_product_synchronizing r hr T hT hproper) = 2 * r ^ 2 - 1 := by
  obtain ⟨hupper, hlower⟩ := subalphabet_product_exact_threshold r hr T hT hproper
  apply PrefixCode.resetThreshold_eq
  · obtain ⟨w, hw, hlen⟩ := hupper
    exact ⟨w, hlen, hw⟩
  · exact hlower

end HeightSync.ConsecutiveCode


==> anc/lean/HeightSync/ConsecutiveFiniteParsing.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Author: Samrath Chadha
-/
import HeightSync.ConsecutiveParsing
import HeightSync.StreamRealization

namespace HeightSync.ConsecutiveParsing

open StreamRealization

variable {α : Type*} [Fintype α] [DecidableEq α] [Nonempty α]

/-- The actual finite short-short forcing round. The input consists of the two
chosen short codewords, and the failed splice is an ordered word. -/
theorem finite_short_short_phase (r : ℕ) (hr : 0 < r) (A : Finset (List α))
    (hne : A.Nonempty) (hA : ∀ w ∈ A, w.length = r)
    (c u v : List α) (hc : c ∈ A) (hu : u ∈ A) (hv : v ∈ A)
    (x : ℕ) (hx : 1 ≤ x) (hxr : x < r)
    (hfailed : u.drop x ++ v.take x ∉ A)
    (j : ℕ) (hxj : x ≤ j) (hjr : j < r) :
    ConsecutiveCode.Phase r v (x+1)
      ((ConsecutiveCode.prefixCode r hr A hne hA).run (c.drop j) (u ++ v)) := by
  classical
  let a : α := Classical.choice inferInstance
  let s := streamOf (c ++ u ++ v) a
  have hcl := hA c hc
  have hul := hA u hu
  have hvl := hA v hv
  have hfirst : segment s 0 r = c := by
    simpa only [hcl, segment, window, s] using window_streamOf_first c u v a
  have hmid : segment s r r = u := by
    simpa only [hcl, hul, segment, window, s] using window_streamOf_middle c u v a
  have hthird : segment s (2*r) r = v := by
    simpa only [hcl, hul, hvl, segment, window, s, two_mul] using window_streamOf_third c u v a
  have hwindow : segment s (r+x) r = u.drop x ++ v.take x := by
    have hh := window_streamOf_after_prefix c u v a x r (by rw [hul, hvl]; omega)
    rw [hcl, ForcingRound.splice_window u v r x hul (by omega)] at hh
    exact hh
  have hphase := short_short_phase r hr A hne hA s x hx hxr
    (by simpa only [hmid] using hu) (by simpa only [hthird] using hv)
    (by simpa only [hwindow] using hfailed) j hxj hjr
  simpa only [hfirst, hmid, hthird] using hphase

/-- The actual finite long-short forcing round. All three forbidden windows
refer to the chosen words, so no unknown future stream extension is assumed. -/
theorem finite_long_short_phase (r : ℕ) (hr : 0 < r) (A : Finset (List α))
    (hne : A.Nonempty) (hA : ∀ w ∈ A, w.length = r)
    (c L d : List α) (hcl : c.length = r) (hLl : L.length = r+1) (hd : d ∈ A)
    (x : ℕ) (hx : 1 ≤ x) (hxr : x < r)
    (hL : L.take r ∉ A)
    (hfirst : c.drop x ++ L.take x ∉ A)
    (hsecond : L.drop (x+1) ++ d.take x ∉ A)
    (j : ℕ) (hxj : x ≤ j) (hjr : j < r) :
    ConsecutiveCode.Phase r d (x+1)
      ((ConsecutiveCode.prefixCode r hr A hne hA).run (c.drop j) (L ++ d)) := by
  classical
  let a : α := Classical.choice inferInstance
  let s := streamOf (c ++ L ++ d) a
  have hdl := hA d hd
  have hcwindow : segment s 0 r = c := by
    simpa only [hcl, segment, window, s] using window_streamOf_first c L d a
  have hLwindow : segment s r (r+1) = L := by
    simpa only [hcl, hLl, segment, window, s] using window_streamOf_middle c L d a
  have hdwindow : segment s (2*r+1) r = d := by
    simpa only [hcl, hLl, hdl, segment, window, s, two_mul, Nat.add_assoc] using
      window_streamOf_third c L d a
  have hLprefix : segment s r r = L.take r := by
    have hh := window_streamOf_after_prefix c L d a 0 r (by rw [hLl, hdl]; omega)
    simpa only [hcl, Nat.add_zero, List.drop_zero,
      List.take_append_of_le_length (by omega : r ≤ L.length)] using hh
  have hfirstwindow : segment s x r = c.drop x ++ L.take x := by
    have hh := window_streamOf_after_prefix ([] : List α) c (L ++ d) a x r
      (by simp only [List.length_append]; omega)
    rw [ForcingRound.splice_window c (L ++ d) r x hcl (by omega)] at hh
    simpa only [List.nil_append, List.append_assoc, List.length_nil, Nat.zero_add,
      List.take_append_of_le_length (by omega : x ≤ L.length), segment, window, s] using hh
  have hsecondwindow : segment s (r+x+1) r = L.drop (x+1) ++ d.take x := by
    have hh := window_streamOf_after_prefix c L d a (x+1) r
      (by rw [hLl, hdl]; omega)
    rw [List.drop_append_of_le_length (by omega : x+1 ≤ L.length), List.take_append,
      List.take_of_length_le (by simp only [List.length_drop, hLl]; omega)] at hh
    have hdiff : r-(L.drop (x+1)).length=x := by simp only [List.length_drop, hLl]; omega
    rw [hdiff] at hh
    simpa only [hcl, Nat.add_assoc] using hh
  have hphase := long_short_phase r hr A hne hA s x hx hxr
    (by simpa only [hLprefix] using hL) (by simpa only [hdwindow] using hd)
    (by simpa only [hfirstwindow] using hfirst)
    (by simpa only [hsecondwindow] using hsecond) j hxj hjr
  simpa only [hcwindow, hLwindow, hdwindow] using hphase

end HeightSync.ConsecutiveParsing


==> anc/lean/HeightSync/ConsecutiveForcing.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Author: Samrath Chadha
-/
import HeightSync.ConsecutiveCode
import HeightSync.ForcingRound
import HeightSync.SpliceProduct

/-! Actual ordered forcing windows for consecutive-depth codes.

The long-short construction below is stated for a specified block product.
The splice-closure classification supplies that product in the closed case.
-/

namespace HeightSync.ConsecutiveForcing

variable {α : Type*} [DecidableEq α]

/-- The splice-closure condition in the manuscript, on actual ordered words. -/
def ClosedAt (A : Finset (List α)) (x : ℕ) : Prop :=
  ∀ u ∈ A, ∀ v ∈ A, u.drop x ++ v.take x ∈ A

omit [DecidableEq α] in
theorem not_closed_witness (A : Finset (List α)) (x : ℕ)
    (h : ¬ ClosedAt A x) :
    ∃ u ∈ A, ∃ v ∈ A, u.drop x ++ v.take x ∉ A := by
  classical
  unfold ClosedAt at h
  push_neg at h
  exact h

/-- In the nonclosed case the forcing input consists of two actual short
codewords, has length exactly `2r`, and has the advertised forbidden window. -/
theorem nonclosed_short_short [Fintype α] (r : ℕ) (hr : 0 < r)
    (A : Finset (List α)) (hne : A.Nonempty)
    (hA : ∀ w ∈ A, w.length = r) (x : ℕ) (hx : x ≤ r)
    (hnot : ¬ ClosedAt A x) :
    ∃ u ∈ A, ∃ v ∈ A,
      (u ++ v).length = 2 * r ∧
      (ConsecutiveCode.prefixCode r hr A hne hA).run [] (u ++ v) = [] ∧
      ((u ++ v).drop x).take r ∉ A := by
  obtain ⟨u, hu, v, hv, hbad⟩ := not_closed_witness A x hnot
  refine ⟨u, hu, v, hv, ?_, ?_, ?_⟩
  · simp only [List.length_append, hA u hu, hA v hv]
    omega
  · let C := ConsecutiveCode.prefixCode r hr A hne hA
    have huleaf : u ∈ C.leaves := (ConsecutiveCode.mem_leaves r A u).mpr (Or.inl hu)
    have hvleaf : v ∈ C.leaves := (ConsecutiveCode.mem_leaves r A v).mpr (Or.inl hv)
    rw [C.run_append, C.run_root_codeword huleaf, C.run_root_codeword hvleaf]
  · simpa only [ForcingRound.splice_window u v r x (hA u hu) hx] using hbad

/-- A word consists of `m` aligned allowed blocks, each of length `g`. -/
def Blocks (g m : ℕ) (D : Finset (List α)) (w : List α) : Prop :=
  w.length = m * g ∧ ∀ i, i < m → (w.drop (i * g)).take g ∈ D

private theorem chunk_length (w : List α) (g m i : ℕ)
    (hw : w.length = m * g) (hi : i < m) :
    ((w.drop (i * g)).take g).length = g := by
  rw [List.length_take, List.length_drop, hw]
  apply Nat.min_eq_left
  have hmul := Nat.mul_le_mul_right g (show i + 1 ≤ m by omega)
  rw [Nat.add_mul, Nat.one_mul] at hmul
  omega

/-- A nonempty proper block product supplies an allowed block and an incompatible
block of the same length. The missing block is extracted from a genuine missing
length-`mg` word, rather than postulated. -/
theorem block_product_obstruction (A D : Finset (List α)) (g m : ℕ)
    (hm : 0 < m) (hne : A.Nonempty)
    (hA : ∀ w, w ∈ A ↔ Blocks g m D w)
    (hproper : ∃ w : List α, w.length = m * g ∧ w ∉ A) :
    ∃ p ∈ D, ∃ q : List α, p.length = g ∧ q.length = g ∧ q ∉ D := by
  classical
  obtain ⟨c, hc⟩ := hne
  have hcb := (hA c).mp hc
  let p := c.take g
  have hp : p ∈ D := by simpa [p] using hcb.2 0 hm
  have hpl : p.length = g := by
    simpa [p] using chunk_length c g m 0 hcb.1 hm
  obtain ⟨w, hw, hwa⟩ := hproper
  have hmissing : ∃ i, i < m ∧ (w.drop (i * g)).take g ∉ D := by
    by_contra! hall
    apply hwa
    exact (hA w).mpr ⟨hw, hall⟩
  obtain ⟨i, hi, hbad⟩ := hmissing
  exact ⟨p, hp, (w.drop (i * g)).take g, hpl, chunk_length w g m i hw hi, hbad⟩

/-- Repeat a whole block without changing letter order. -/
def blockPower (p : List α) (t : ℕ) : List α := (List.replicate t p).flatten

omit [DecidableEq α] in
@[simp] theorem blockPower_zero (p : List α) : blockPower p 0 = [] := rfl

omit [DecidableEq α] in
@[simp] theorem blockPower_succ (p : List α) (t : ℕ) :
    blockPower p (t + 1) = p ++ blockPower p t := by
  simp [blockPower, List.replicate_succ]

omit [DecidableEq α] in
@[simp] theorem blockPower_length (p : List α) (t : ℕ) :
    (blockPower p t).length = t * p.length := by
  induction t with
  | zero => simp
  | succ t ih => simp [ih]; ring

/-- The manuscript's long fallback codeword, with both incompatible blocks. -/
def longWord (p q : List α) (y : α) (m ell : ℕ) : List α :=
  q ++ blockPower p (ell - 1) ++ [y] ++ q ++ blockPower p (m - ell - 1)

omit [DecidableEq α] in
private theorem take_prefix (q z : List α) (g : ℕ) (hq : q.length = g) :
    (q ++ z).take g = q := by
  rw [← hq, List.take_left]

theorem longWord_length (p q : List α) (y : α) (g m ell : ℕ)
    (hp : p.length = g) (hq : q.length = g) (hl : 1 ≤ ell) (hlm : ell < m) :
    (longWord p q y m ell).length = m * g + 1 := by
  simp only [longWord, List.length_append, blockPower_length,
    List.length_singleton, hp, hq]
  have h₁ : ell - 1 + 1 = ell := by omega
  have h₂ : m - ell - 1 + ell + 1 = m := by omega
  nlinarith

omit [DecidableEq α] in
theorem longWord_prefix (p q : List α) (y : α) (g m ell : ℕ)
    (hq : q.length = g) : (longWord p q y m ell).take g = q := by
  unfold longWord
  rw [List.append_assoc, List.append_assoc, List.append_assoc]
  exact take_prefix q _ g hq

theorem longWord_first_segment (p q : List α) (y : α) (g m ell : ℕ)
    (hp : p.length = g) (hq : q.length = g) (hl : 1 ≤ ell) :
    (longWord p q y m ell).take (ell * g) = q ++ blockPower p (ell - 1) := by
  let s := q ++ blockPower p (ell - 1)
  have hs : s.length = ell * g := by
    dsimp [s]
    simp only [List.length_append, blockPower_length, hp, hq]
    have h₁ : ell - 1 + 1 = ell := by omega
    nlinarith
  change (s ++ [y] ++ q ++ blockPower p (m - ell - 1)).take (ell * g) = s
  rw [List.append_assoc, List.append_assoc]
  exact take_prefix s _ _ hs

theorem longWord_second_segment (p q : List α) (y : α) (g m ell : ℕ)
    (hp : p.length = g) (hq : q.length = g) (hl : 1 ≤ ell) :
    (longWord p q y m ell).drop (ell * g + 1) = q ++ blockPower p (m - ell - 1) := by
  let s := q ++ blockPower p (ell - 1) ++ [y]
  have hs : s.length = ell * g + 1 := by
    dsimp [s]
    simp only [List.length_append, blockPower_length, List.length_singleton, hp, hq]
    have h₁ : ell - 1 + 1 = ell := by omega
    nlinarith
  change (s ++ q ++ blockPower p (m - ell - 1)).drop (ell * g + 1) = _
  rw [List.append_assoc, ← hs, List.drop_left]

/-- The long word starts with a forbidden block, so its length-`r` prefix is
outside the short-word language. -/
theorem longWord_not_short_prefix (A D : Finset (List α))
    (p q : List α) (y : α) (g m ell : ℕ)
    (hgm : 0 < m) (hq : q.length = g) (hbad : q ∉ D)
    (hA : ∀ w, w ∈ A → Blocks g m D w) :
    (longWord p q y m ell).take (m * g) ∉ A := by
  intro ha
  have hb := (hA _ ha).2 0 hgm
  simp only [Nat.zero_mul, List.drop_zero, List.take_take] at hb
  have hle : g ≤ m * g := by nlinarith
  rw [Nat.min_eq_left hle, longWord_prefix p q y g m ell hq] at hb
  exact hbad hb

/-- The first resistant window contains the first forbidden block in an aligned
position after the suffix of the current short reference word. -/
theorem longWord_first_window_forbidden (A D : Finset (List α))
    (p q c : List α) (y : α) (g m ell : ℕ)
    (hp : p.length = g) (hq : q.length = g) (hc : c.length = m * g)
    (hl : 1 ≤ ell) (hlm : ell < m) (hbad : q ∉ D)
    (hA : ∀ w, w ∈ A → Blocks g m D w) :
    c.drop (ell * g) ++ (longWord p q y m ell).take (ell * g) ∉ A := by
  intro ha
  have hb := (hA _ ha).2 (m - ell) (by omega)
  have hdrop : (c.drop (ell * g)).length = (m - ell) * g := by
    simp only [List.length_drop, hc]
    exact (Nat.sub_mul m ell g).symm
  rw [longWord_first_segment p q y g m ell hp hq hl] at hb
  rw [← hdrop, List.drop_left] at hb
  rw [take_prefix q _ g hq] at hb
  exact hbad hb

/-- The second resistant window begins with the second forbidden block. -/
theorem longWord_second_window_forbidden (A D : Finset (List α))
    (p q d : List α) (y : α) (g m ell : ℕ)
    (hp : p.length = g) (hq : q.length = g) (hl : 1 ≤ ell)
    (hm : 0 < m) (hbad : q ∉ D)
    (hA : ∀ w, w ∈ A → Blocks g m D w) :
    (longWord p q y m ell).drop (ell * g + 1) ++ d.take (ell * g) ∉ A := by
  intro ha
  have hb := (hA _ ha).2 0 hm
  simp only [Nat.zero_mul, List.drop_zero] at hb
  rw [longWord_second_segment p q y g m ell hp hq hl,
    List.append_assoc, take_prefix q _ g hq] at hb
  exact hbad hb

/-- Complete concrete fallback data: the appended words are an actual long
codeword and an actual short codeword, and both resistant parser windows are
outside the short language. -/
theorem fallback_long_short [Fintype α] (A D : Finset (List α))
    (p q c d : List α) (y : α) (g m ell : ℕ)
    (hp : p.length = g) (hq : q.length = g) (hl : 1 ≤ ell) (hlm : ell < m)
    (hc : c ∈ A) (hd : d ∈ A) (hbad : q ∉ D)
    (hA : ∀ w, w ∈ A → Blocks g m D w) :
    let L := longWord p q y m ell
    L ∈ ConsecutiveCode.leaves (m * g) A ∧
      L.length = m * g + 1 ∧
      (L ++ d).length = 2 * (m * g) + 1 ∧
      c.drop (ell * g) ++ L.take (ell * g) ∉ A ∧
      L.drop (ell * g + 1) ++ d.take (ell * g) ∉ A := by
  dsimp only
  have hm : 0 < m := by omega
  have hlength := longWord_length p q y g m ell hp hq hl hlm
  have hnot := longWord_not_short_prefix A D p q y g m ell hm hq hbad hA
  refine ⟨(ConsecutiveCode.mem_leaves (m * g) A _).mpr (Or.inr ⟨hlength, hnot⟩),
    hlength, ?_, ?_, ?_⟩
  · simp only [List.length_append, hlength, (hA d hd).1]
    omega
  · exact longWord_first_window_forbidden A D p q c y g m ell hp hq
      (hA c hc).1 hl hlm hbad hA
  · exact longWord_second_window_forbidden A D p q d y g m ell hp hq hl hm hbad hA

/-- Applying the proved splice-product classification supplies an actual
long-short forcing pair in every closed case. -/
theorem closed_fallback_exists [Fintype α] [Nonempty α]
    (r x : ℕ) (hx : 0 < x) (hxr : x < r)
    (A : Finset (List α)) (hne : A.Nonempty)
    (hAlen : ∀ w ∈ A, w.length = r)
    (hproper : ∃ w : List α, w.length = r ∧ w ∉ A)
    (hclosed : ClosedAt A x) (c : List α) (hc : c ∈ A) :
    ∃ L d : List α,
      L ∈ ConsecutiveCode.leaves r A ∧ d ∈ A ∧ L.length = r + 1 ∧
      (L ++ d).length = 2 * r + 1 ∧
      c.drop x ++ L.take x ∉ A ∧ L.drop (x + 1) ++ d.take x ∉ A := by
  classical
  obtain ⟨g, m, ell, D, _, _, hm, hell, hellm, hrg, hxg, _, _, hclass⟩ :=
    SpliceProduct.classification A hne hAlen x hx hxr hclosed
  have hA : ∀ w, w ∈ A ↔ Blocks g m D w := hclass
  have hproper' : ∃ w : List α, w.length = m * g ∧ w ∉ A := by
    simpa only [← hrg] using hproper
  obtain ⟨p, _, q, hp, hq, hbad⟩ := block_product_obstruction A D g m hm hne hA hproper'
  have hneCopy := hne
  obtain ⟨d, hd⟩ := hneCopy
  let y : α := Classical.choice inferInstance
  obtain ⟨hleaf, hlength, hcost, hfirst, hsecond⟩ := fallback_long_short A D p q c d y
    g m ell hp hq (by omega) hellm hc hd hbad (fun w hw => (hA w).mp hw)
  refine ⟨longWord p q y m ell, d, ?_, hd, ?_, ?_, ?_, ?_⟩
  · simpa only [← hrg] using hleaf
  · simpa only [← hrg] using hlength
  · simpa only [← hrg] using hcost
  · simpa only [← hxg] using hfirst
  · simpa only [← hxg] using hsecond

/-- The two alternatives of the forcing construction, now derived for every
actual nonempty proper short-leaf set and every interior offset. -/
theorem forcing_data [Fintype α] [Nonempty α]
    (r x : ℕ) (hx : 0 < x) (hxr : x < r)
    (A : Finset (List α)) (hne : A.Nonempty)
    (hAlen : ∀ w ∈ A, w.length = r)
    (hproper : ∃ w : List α, w.length = r ∧ w ∉ A)
    (c : List α) (hc : c ∈ A) :
    (∃ u ∈ A, ∃ v ∈ A, u.drop x ++ v.take x ∉ A) ∨
      ∃ L d : List α, L.length = r + 1 ∧ L.take r ∉ A ∧ d ∈ A ∧
        c.drop x ++ L.take x ∉ A ∧ L.drop (x + 1) ++ d.take x ∉ A := by
  classical
  by_cases hclosed : ClosedAt A x
  · right
    obtain ⟨L, d, hleaf, hd, hlen, _, hfirst, hsecond⟩ :=
      closed_fallback_exists r x hx hxr A hne hAlen hproper hclosed c hc
    have hnot : L.take r ∉ A := by
      rcases (ConsecutiveCode.mem_leaves r A L).mp hleaf with hL | ⟨_, hL⟩
      · have := hAlen L hL
        omega
      · exact hL
    exact ⟨L, d, hlen, hnot, hd, hfirst, hsecond⟩
  · exact Or.inl (not_closed_witness A x hclosed)

end HeightSync.ConsecutiveForcing


==> anc/lean/HeightSync/ConsecutiveIteration.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Author: Samrath Chadha
-/
import HeightSync.ConsecutiveCode
import HeightSync.LengthBounds

/-! Iterating actual phase-advancing rounds. The local-round premise is exposed
explicitly; this file does not postulate that forcing words always exist. -/

namespace HeightSync.ConsecutiveCode

variable {α : Type*} [DecidableEq α]

/-- Root, or an interior boundary in the final short reference word at least `x`. -/
def Phase (r : ℕ) (c : List α) (x : ℕ) (q : List α) : Prop :=
  q = [] ∨ ∃ j, x ≤ j ∧ j < r ∧ q = c.drop j

/-- A local forcing-round construction, with its actual decoder effect and cost.
The reference root is included explicitly. -/
def RoundAdvance (C : PrefixCode α) (r : ℕ) (A : Finset (List α)) (B : ℕ) : Prop :=
  ∀ c ∈ A, ∀ x, 1 ≤ x → x < r →
    ∃ u d : List α, d ∈ A ∧ u.length ≤ B ∧ C.run [] u = [] ∧
      ∀ j, x ≤ j → j < r → Phase r d (x + 1) (C.run (c.drop j) u)

/-- Every correct local construction can be iterated at most `r-x` times. -/
theorem eliminate_phases (C : PrefixCode α) (r : ℕ) (A : Finset (List α)) (B : ℕ)
    (round : RoundAdvance C r A B) (x : ℕ) (hx : 1 ≤ x) (hxr : x ≤ r)
    (c : List α) (hc : c ∈ A) (w : List α)
    (hphase : ∀ q, C.ProperPrefix q → Phase r c x (C.run q w)) :
    ∃ v : List α, C.Resets (w ++ v) ∧ v.length ≤ (r - x) * B := by
  suffices aux : ∀ t : ℕ, ∀ x, 1 ≤ x → x ≤ r → r - x = t →
      ∀ c ∈ A, ∀ w : List α,
        (∀ q, C.ProperPrefix q → Phase r c x (C.run q w)) →
        ∃ v : List α, C.Resets (w ++ v) ∧ v.length ≤ t * B by
    exact aux _ x hx hxr rfl c hc w hphase
  intro t
  induction t using Nat.strong_induction_on with
  | h t ih =>
    intro x hx hxr ht c hc w hphase
    by_cases hlast : x = r
    · refine ⟨[], ?_, by simp⟩
      refine ⟨[], ?_⟩
      intro q hq
      have hqphase := hphase q hq
      rcases hqphase with heq | ⟨j, hj, hjr, _⟩
      · simpa only [List.append_nil] using heq
      · omega
    · have hxlt : x < r := by omega
      obtain ⟨u, d, hd, hu, hroot, hround⟩ := round c hc x hx hxlt
      have hnext : ∀ q, C.ProperPrefix q → Phase r d (x + 1) (C.run q (w ++ u)) := by
        intro q hq
        rw [C.run_append]
        rcases hphase q hq with heq | ⟨j, hj, hjr, heq⟩
        · rw [heq, hroot]
          exact Or.inl rfl
        · rw [heq]
          exact hround j hj hjr
      have hsmaller : r - (x + 1) < t := by omega
      obtain ⟨v, hreset, hv⟩ := ih _ hsmaller (x + 1) (by omega) (by omega) rfl
        d hd (w ++ u) hnext
      refine ⟨u ++ v, ?_, ?_⟩
      · simpa only [List.append_assoc] using hreset
      · rw [List.length_append]
        have hdiff : r - x = (r - (x + 1)) + 1 := by omega
        calc
          u.length + v.length ≤ B + (r - (x + 1)) * B := Nat.add_le_add hu hv
          _ = (r - x) * B := by rw [hdiff]; ring
          _ = t * B := by rw [ht]

/-- In the last round there is only one possible surviving interior offset.
A failed splice gives this round with one letter less. -/
def CheapLastRound (C : PrefixCode α) (r : ℕ) (A : Finset (List α)) (B : ℕ) : Prop :=
  ∀ c ∈ A, ∃ u : List α, u.length ≤ B - 1 ∧ C.run [] u = [] ∧
    C.run (c.drop (r - 1)) u = []

/-- A cheaper final round saves one letter in the complete phase elimination. -/
theorem eliminate_phases_saved (C : PrefixCode α) (r : ℕ) (A : Finset (List α))
    (B : ℕ) (hB : 1 ≤ B) (round : RoundAdvance C r A B)
    (cheap : CheapLastRound C r A B) (x : ℕ) (hx : 1 ≤ x) (hxr : x < r)
    (c : List α) (hc : c ∈ A) (w : List α)
    (hphase : ∀ q, C.ProperPrefix q → Phase r c x (C.run q w)) :
    ∃ v : List α, C.Resets (w ++ v) ∧ v.length ≤ (r - x) * B - 1 := by
  suffices aux : ∀ t : ℕ, ∀ x, 1 ≤ x → x < r → r - x = t →
      ∀ c ∈ A, ∀ w : List α,
        (∀ q, C.ProperPrefix q → Phase r c x (C.run q w)) →
        ∃ v : List α, C.Resets (w ++ v) ∧ v.length ≤ t * B - 1 by
    exact aux _ x hx hxr rfl c hc w hphase
  intro t
  induction t using Nat.strong_induction_on with
  | h t ih =>
    intro x hx hxr ht c hc w hphase
    by_cases hlast : x = r - 1
    · obtain ⟨u, hu, hroot, hfinal⟩ := cheap c hc
      refine ⟨u, ?_, ?_⟩
      · refine ⟨[], ?_⟩
        intro q hq
        rw [C.run_append]
        rcases hphase q hq with heq | ⟨j, hj, hjr, heq⟩
        · rw [heq, hroot]
        · have hjlast : j = r - 1 := by omega
          rw [heq, hjlast, hfinal]
      · have ht1 : t = 1 := by omega
        simpa only [ht1, one_mul] using hu
    · obtain ⟨u, d, hd, hu, hroot, hround⟩ := round c hc x hx hxr
      have hnext : ∀ q, C.ProperPrefix q → Phase r d (x + 1) (C.run q (w ++ u)) := by
        intro q hq
        rw [C.run_append]
        rcases hphase q hq with heq | ⟨j, hj, hjr, heq⟩
        · rw [heq, hroot]
          exact Or.inl rfl
        · rw [heq]
          exact hround j hj hjr
      have hsmaller : r - (x + 1) < t := by omega
      obtain ⟨v, hreset, hv⟩ := ih _ hsmaller (x + 1) (by omega) (by omega) rfl
        d hd (w ++ u) hnext
      refine ⟨u ++ v, ?_, ?_⟩
      · simpa only [List.append_assoc] using hreset
      · rw [List.length_append]
        have hdiff : t = (r - (x + 1)) + 1 := by omega
        have hpos : 1 ≤ (r - (x + 1)) * B := by
          have := Nat.mul_pos (show 0 < r - (x + 1) by omega) (show 0 < B by omega)
          omega
        have harith : B + ((r - (x + 1)) * B - 1) = t * B - 1 := by
          rw [hdiff, Nat.add_mul, one_mul]
          omega
        exact (Nat.add_le_add hu hv).trans (by omega)

section FiniteAlphabet

variable [Fintype α] [Nonempty α]

/-- The actual image after a first short leaf satisfies the phase invariant. -/
theorem initial_phase (r : ℕ) (hr : 0 < r) (A : Finset (List α))
    (hne : A.Nonempty) (hA : ∀ w ∈ A, w.length = r)
    (c : List α) (hc : c ∈ A) :
    ∀ q, (prefixCode r hr A hne hA).ProperPrefix q →
      Phase r c 1 ((prefixCode r hr A hne hA).run q c) := by
  intro q hq
  obtain ⟨hs, hl⟩ := short_leaf_normalizes r hr A hne hA hc hq
  by_cases hz : (prefixCode r hr A hne hA).run q c = []
  · exact Or.inl hz
  · right
    have hpos : 0 < ((prefixCode r hr A hne hA).run q c).length :=
      List.length_pos_iff.mpr hz
    refine ⟨r - ((prefixCode r hr A hne hA).run q c).length, by omega, by omega, ?_⟩
    simpa only [hA c hc] using List.suffix_iff_eq_drop.mp hs

/-- Once the local round existence lemma is proved, its iteration gives the
manuscript's sharp upper bound for the genuine literal decoder. -/
theorem quadratic_upper_of_rounds (r : ℕ) (hr : 0 < r) (A : Finset (List α))
    (hne : A.Nonempty) (hA : ∀ w ∈ A, w.length = r)
    (round : RoundAdvance (prefixCode r hr A hne hA) r A (2 * r + 1)) :
    ∃ w : List α, (prefixCode r hr A hne hA).Resets w ∧ w.length ≤ 2 * r ^ 2 - 1 := by
  have hneCopy := hne
  obtain ⟨c, hc⟩ := hneCopy
  obtain ⟨v, hv, hlen⟩ := eliminate_phases (prefixCode r hr A hne hA) r A
    (2 * r + 1) round 1 (by omega) (by omega) c hc c (initial_phase r hr A hne hA c hc)
  refine ⟨c ++ v, hv, ?_⟩
  rw [List.length_append, hA c hc]
  have hcount := HeightSync.two_level_count r (by omega)
  omega

/-- If the last offset has a failed splice, the complete bound improves strictly. -/
theorem strict_quadratic_upper_of_rounds (r : ℕ) (hr : 2 ≤ r) (A : Finset (List α))
    (hne : A.Nonempty) (hA : ∀ w ∈ A, w.length = r)
    (round : RoundAdvance (prefixCode r (by omega) A hne hA) r A (2 * r + 1))
    (cheap : CheapLastRound (prefixCode r (by omega) A hne hA) r A (2 * r + 1)) :
    ∃ w : List α, (prefixCode r (by omega) A hne hA).Resets w ∧
      w.length ≤ 2 * r ^ 2 - 2 := by
  have hneCopy := hne
  obtain ⟨c, hc⟩ := hneCopy
  obtain ⟨v, hv, hlen⟩ := eliminate_phases_saved (prefixCode r (by omega) A hne hA)
    r A (2 * r + 1) (by omega) round cheap 1 (by omega) (by omega) c hc c
    (initial_phase r (by omega) A hne hA c hc)
  refine ⟨c ++ v, hv, ?_⟩
  rw [List.length_append, hA c hc]
  have hcount := HeightSync.two_level_count r (by omega)
  have hpos : 1 ≤ (r - 1) * (2 * r + 1) := by
    have := Nat.mul_pos (show 0 < r - 1 by omega) (show 0 < 2 * r + 1 by omega)
    omega
  omega

end FiniteAlphabet
end HeightSync.ConsecutiveCode


==> anc/lean/HeightSync/ConsecutiveParsing.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Author: Samrath Chadha
-/
import HeightSync.ConsecutiveCode
import HeightSync.Boundaries
import HeightSync.ForcingRound
import HeightSync.ConsecutiveIteration

namespace HeightSync.ConsecutiveParsing

variable {α : Type*} [Fintype α] [DecidableEq α] [Nonempty α]

/-- Ordered finite window of an actual input stream. -/
def segment (s : ℕ → α) (start len : ℕ) : List α :=
  List.ofFn (fun i : Fin len => s (start + i.val))

@[simp] theorem segment_length (s : ℕ → α) (start len : ℕ) :
    (segment s start len).length = len := by simp [segment]

theorem segment_append (s : ℕ → α) (start a b : ℕ) :
    segment s start (a + b) = segment s start a ++ segment s (start + a) b := by
  simp [segment, List.ofFn_add, Nat.add_assoc]

theorem segment_split (s : ℕ → α) {j t u : ℕ} (hjt : j ≤ t) (htu : t ≤ u) :
    segment s j (u-j) = segment s j (t-j) ++ segment s t (u-t) := by
  have hsum : u-j = (t-j)+(u-t) := by omega
  have hstart : j+(t-j)=t := by omega
  rw [hsum, segment_append, hstart]

theorem segment_drop (s : ℕ → α) (start len j : ℕ) (hj : j ≤ len) :
    (segment s start len).drop j = segment s (start+j) (len-j) := by
  nth_rw 1 [show len = j+(len-j) by omega]
  rw [segment_append]
  simp

theorem phase_of_boundary (s : ℕ → α) (start r x b : ℕ)
    (hlo : start+x ≤ b) (hhi : b ≤ start+r) :
    ConsecutiveCode.Phase r (segment s start r) x (segment s b (start+r-b)) := by
  by_cases heq : b = start+r
  · left
    simp [heq, segment]
  · right
    have hstart : start ≤ b := by omega
    refine ⟨b-start, by omega, by omega, ?_⟩
    rw [segment_drop s start r (b-start) (by omega)]
    congr 1 <;> omega

/-- The actual length-`r` short-leaf test along the stream. -/
def short (r : ℕ) (A : Finset (List α)) (s : ℕ → α) (j : ℕ) : Bool :=
  decide (segment s j r ∈ A)

def next (r : ℕ) (A : Finset (List α)) (s : ℕ → α) : ℕ → ℕ :=
  Boundaries.nextBoundary r (short r A s)

theorem next_bounds (r : ℕ) (A : Finset (List α)) (s : ℕ → α) (j : ℕ) :
    j+r ≤ next r A s j ∧ next r A s j ≤ j+r+1 :=
  Boundaries.nextBoundary_bounds r j (short r A s)

theorem next_monotone (r : ℕ) (A : Finset (List α)) (s : ℕ → α) :
    Monotone (next r A s) := Boundaries.nextBoundary_monotone r (short r A s)

theorem next_of_short (r : ℕ) (A : Finset (List α)) (s : ℕ → α) (j : ℕ)
    (h : segment s j r ∈ A) : next r A s j = j+r := by
  apply Boundaries.nextBoundary_of_short
  simp [short, h]

theorem next_of_long (r : ℕ) (A : Finset (List α)) (s : ℕ → α) (j : ℕ)
    (h : segment s j r ∉ A) : next r A s j = j+r+1 := by
  apply Boundaries.nextBoundary_of_long
  simp [short, h]

/-- Each potential boundary starts a genuine next codeword, not merely a formal
length choice. -/
theorem segment_to_next_leaf (r : ℕ) (A : Finset (List α)) (s : ℕ → α) (j : ℕ) :
    segment s j (next r A s j-j) ∈ ConsecutiveCode.leaves r A := by
  by_cases h : segment s j r ∈ A
  · rw [next_of_short r A s j h]
    apply (ConsecutiveCode.mem_leaves r A _).mpr
    left
    simpa using h
  · rw [next_of_long r A s j h]
    have heq : j+r+1-j=r+1 := by omega
    rw [heq]
    apply (ConsecutiveCode.mem_leaves r A _).mpr
    right
    refine ⟨by simp, ?_⟩
    have htake : (segment s j (r+1)).take r = segment s j r := by
      rw [segment_append s j r 1]
      simp [List.take_append_of_le_length]
    simpa [htake] using h

/-- Starting at a stream boundary, two genuine codeword completions followed
by fewer than `r` letters leave exactly the indicated stream suffix. -/
theorem root_after_two_boundaries (r : ℕ) (hr : 0 < r) (A : Finset (List α))
    (hne : A.Nonempty) (hA : ∀ w ∈ A, w.length = r)
    (s : ℕ → α) (j u : ℕ) (hu : next r A s (next r A s j) ≤ u)
    (hrem : u-next r A s (next r A s j) < r) :
    (ConsecutiveCode.prefixCode r hr A hne hA).run [] (segment s j (u-j)) =
      segment s (next r A s (next r A s j)) (u-next r A s (next r A s j)) := by
  let C := ConsecutiveCode.prefixCode r hr A hne hA
  let b₁ := next r A s j
  let b₂ := next r A s b₁
  have hj₁ : j ≤ b₁ := by have := (next_bounds r A s j).1; dsimp [b₁]; omega
  have hj₂ : b₁ ≤ b₂ := by have := (next_bounds r A s b₁).1; dsimp [b₂]; omega
  have hb₂ : b₂ ≤ u := hu
  rw [segment_split s hj₁ (le_trans hj₂ hb₂), C.run_append]
  have hl₁ : segment s j (b₁-j) ∈ C.leaves := segment_to_next_leaf r A s j
  rw [C.run_root_codeword hl₁]
  rw [segment_split s hj₂ hb₂, C.run_append]
  have hl₂ : segment s b₁ (b₂-b₁) ∈ C.leaves := segment_to_next_leaf r A s b₁
  rw [C.run_root_codeword hl₂]
  exact ConsecutiveCode.run_below_short_depth r hr A hne hA [] _ (by simpa using hrem)

/-- This is the decoder-to-boundary bridge. A thread whose last boundary was
`j` is an actual stream suffix at time `t`; after two completions it is the
actual suffix beginning at `next(next j)`. -/
theorem run_from_interior_after_two (r : ℕ) (hr : 0 < r) (A : Finset (List α))
    (hne : A.Nonempty) (hA : ∀ w ∈ A, w.length = r)
    (s : ℕ → α) (j t u : ℕ) (hjt : j ≤ t) (htu : t ≤ u)
    (hprefix : t-j < r) (hu : next r A s (next r A s j) ≤ u)
    (hrem : u-next r A s (next r A s j) < r) :
    (ConsecutiveCode.prefixCode r hr A hne hA).run (segment s j (t-j))
      (segment s t (u-t)) =
        segment s (next r A s (next r A s j)) (u-next r A s (next r A s j)) := by
  let C := ConsecutiveCode.prefixCode r hr A hne hA
  have hwhole := root_after_two_boundaries r hr A hne hA s j u hu hrem
  rw [segment_split s hjt htu, C.run_append] at hwhole
  have hstart : C.run [] (segment s j (t-j)) = segment s j (t-j) := by
    simpa using ConsecutiveCode.run_below_short_depth r hr A hne hA [] _ (by simpa using hprefix)
  rw [hstart] at hwhole
  exact hwhole

/-- The genuine short-short forcing round: every surviving suffix phase at
least `x` becomes a suffix phase at least `x+1` in the last short word. -/
theorem short_short_phase (r : ℕ) (hr : 0 < r) (A : Finset (List α))
    (hne : A.Nonempty) (hA : ∀ w ∈ A, w.length = r) (s : ℕ → α)
    (x : ℕ) (hx : 1 ≤ x) (hxr : x < r)
    (hu : segment s r r ∈ A) (hv : segment s (2*r) r ∈ A)
    (hfailed : segment s (r+x) r ∉ A)
    (j : ℕ) (hxj : x ≤ j) (hjr : j < r) :
    ConsecutiveCode.Phase r (segment s (2*r) r) (x+1)
      ((ConsecutiveCode.prefixCode r hr A hne hA).run
        ((segment s 0 r).drop j) (segment s r r ++ segment s (2*r) r)) := by
  let F := next r A s
  have hmono : Monotone F := next_monotone r A s
  have hb₁ := next_bounds r A s x
  have hb₂ := next_bounds r A s (F x)
  change x+r ≤ F x ∧ F x ≤ x+r+1 at hb₁
  change F x+r ≤ F (F x) ∧ F (F x) ≤ F x+r+1 at hb₂
  have hxlow : 2*r+x+1 ≤ F (F x) := by
    by_cases heq : F x = r+x
    · have hnext := next_of_long r A s (r+x) hfailed
      change F (r+x) = r+x+r+1 at hnext
      rw [heq, hnext]
      omega
    · omega
  have hxl := (hmono.comp hmono) hxj
  have hjh := (hmono.comp hmono) (by omega : j ≤ r)
  dsimp only [Function.comp_apply] at hxl hjh
  have hFr : F r = 2*r := by
    have hh := next_of_short r A s r hu
    change F r = r+r at hh
    omega
  have hF₂r : F (2*r) = 3*r := by
    have hh := next_of_short r A s (2*r) hv
    change F (2*r) = 2*r+r at hh
    omega
  have hupper : F (F j) ≤ 3*r := by simpa [hFr, hF₂r] using hjh
  have hlower : 2*r+x+1 ≤ F (F j) := le_trans hxlow hxl
  have hrem : 3*r-F (F j)<r := by omega
  have hbridge := run_from_interior_after_two r hr A hne hA s j r (3*r)
    (by omega) (by omega) (by omega) hupper hrem
  have hdrop : (segment s 0 r).drop j = segment s j (r-j) := by
    simpa using segment_drop s 0 r j (by omega)
  have hin : segment s r (3*r-r) = segment s r r ++ segment s (2*r) r := by
    rw [show 3*r-r=r+r by omega, segment_append, show r+r=2*r by omega]
  rw [← hdrop, hin] at hbridge
  rw [hbridge]
  simpa [F, show 2*r+r=3*r by omega] using
    phase_of_boundary s (2*r) r (x+1) (F (F j)) (by omega) (by omega)

/-- The genuine long-short forcing round, under its two actual forbidden
length-`r` windows. -/
theorem long_short_phase (r : ℕ) (hr : 0 < r) (A : Finset (List α))
    (hne : A.Nonempty) (hA : ∀ w ∈ A, w.length = r) (s : ℕ → α)
    (x : ℕ) (hx : 1 ≤ x) (hxr : x < r)
    (hL : segment s r r ∉ A) (hd : segment s (2*r+1) r ∈ A)
    (hfirst : segment s x r ∉ A) (hsecond : segment s (r+x+1) r ∉ A)
    (j : ℕ) (hxj : x ≤ j) (hjr : j < r) :
    ConsecutiveCode.Phase r (segment s (2*r+1) r) (x+1)
      ((ConsecutiveCode.prefixCode r hr A hne hA).run
        ((segment s 0 r).drop j) (segment s r (r+1) ++ segment s (2*r+1) r)) := by
  let F := next r A s
  have hmono : Monotone F := next_monotone r A s
  have hFx : F x = r+x+1 := by simpa [F, Nat.add_comm] using next_of_long r A s x hfirst
  have hF₂x : F (F x) = 2*r+x+2 := by
    rw [hFx]
    have hh := next_of_long r A s (r+x+1) hsecond
    change F (r+x+1) = r+x+1+r+1 at hh
    omega
  have hxl := (hmono.comp hmono) hxj
  have hjh := (hmono.comp hmono) (by omega : j ≤ r)
  dsimp only [Function.comp_apply] at hxl hjh
  have hFr : F r = 2*r+1 := by
    have hh := next_of_long r A s r hL
    change F r = r+r+1 at hh
    omega
  have hF₂r : F (2*r+1) = 3*r+1 := by
    have hh := next_of_short r A s (2*r+1) hd
    change F (2*r+1) = 2*r+1+r at hh
    omega
  have hupper : F (F j) ≤ 3*r+1 := by simpa [hFr, hF₂r] using hjh
  have hlower : 2*r+x+2 ≤ F (F j) := by omega
  have hrem : 3*r+1-F (F j)<r := by omega
  have hbridge := run_from_interior_after_two r hr A hne hA s j r (3*r+1)
    (by omega) (by omega) (by omega) hupper hrem
  have hdrop : (segment s 0 r).drop j = segment s j (r-j) := by
    simpa using segment_drop s 0 r j (by omega)
  have hin : segment s r (3*r+1-r) = segment s r (r+1) ++ segment s (2*r+1) r := by
    rw [show 3*r+1-r=(r+1)+r by omega, segment_append, show r+(r+1)=2*r+1 by omega]
  rw [← hdrop, hin] at hbridge
  rw [hbridge]
  simpa [F, show 2*r+1+r=3*r+1 by omega] using
    phase_of_boundary s (2*r+1) r (x+1) (F (F j)) (by omega) (by omega)

end HeightSync.ConsecutiveParsing


==> anc/lean/HeightSync/ConsecutiveSearch.lean <==
/- Author: Samrath Chadha -/
import HeightSync.ConsecutiveTheorem

/-! Executable sharp consecutive-depth construction by finite codeword-pair search. -/

namespace HeightSync.ConsecutiveSearch

open ConsecutiveCode

variable {α : Type*} [Fintype α] [LinearOrder α] [Nonempty α]

def phases (r : ℕ) (c : List α) (x : ℕ) : Finset (List α) :=
  insert [] (((Finset.range r).filter (x ≤ ·)).image (c.drop ·))

theorem mem_phases (r : ℕ) (c : List α) (x : ℕ) (q : List α) :
    q ∈ phases r c x ↔ Phase r c x q := by
  simp only [phases, Finset.mem_insert, Finset.mem_image, Finset.mem_filter,
    Finset.mem_range, Phase]
  constructor
  · rintro (h | ⟨j,⟨hj,hx⟩,heq⟩)
    · exact Or.inl h
    · exact Or.inr ⟨j,hx,hj,heq.symm⟩
  · rintro (h | ⟨j,hx,hj,heq⟩)
    · exact Or.inl h
    · exact Or.inr ⟨j,⟨hj,hx⟩,heq.symm⟩

def goodPair (C : PrefixCode α) (r : ℕ) (c : List α) (x : ℕ)
    (p : List α × List α) : Bool :=
  decide (∀ j ∈ Finset.range r, x ≤ j →
    C.run (c.drop j) (p.1 ++ p.2) ∈ phases r p.2 (x+1))

theorem goodPair_iff (C : PrefixCode α) (r : ℕ) (c : List α) (x : ℕ)
    (p : List α × List α) :
    goodPair C r c x p = true ↔
      ∀ j, x ≤ j → j < r → Phase r p.2 (x+1) (C.run (c.drop j) (p.1 ++ p.2)) := by
  simp only [goodPair, decide_eq_true_eq, Finset.mem_range, mem_phases]
  exact ⟨fun h j hx hj => h j hj hx, fun h j hj hx => h j hx hj⟩

def pairs (C : PrefixCode α) (A : Finset (List α)) : List (List α × List α) :=
  (C.leaves.sort (· ≤ ·)).flatMap (fun u => (A.sort (· ≤ ·)).map (fun d => (u,d)))

@[simp] theorem mem_pairs (C : PrefixCode α) (A : Finset (List α)) (u d : List α) :
    (u,d) ∈ pairs C A ↔ u ∈ C.leaves ∧ d ∈ A := by
  simp [pairs]

theorem pairs_length (C : PrefixCode α) (A : Finset (List α)) :
    (pairs C A).length = C.leaves.card * A.card := by
  simp [pairs]

def choosePair (C : PrefixCode α) (A : Finset (List α)) (r : ℕ) (c : List α) (x : ℕ) :
    Option (List α × List α) :=
  (pairs C A).find? (goodPair C r c x)

theorem choosePair_some (C : PrefixCode α) (A : Finset (List α)) (r : ℕ)
    (c : List α) (x : ℕ) {u d : List α}
    (h : choosePair C A r c x = some (u,d)) :
    u ∈ C.leaves ∧ d ∈ A ∧
      ∀ j, x ≤ j → j < r → Phase r d (x+1) (C.run (c.drop j) (u ++ d)) := by
  have hm := List.mem_of_find?_eq_some h
  have hp := List.find?_some h
  have hmem : u ∈ C.leaves ∧ d ∈ A := by simpa using hm
  exact ⟨hmem.1,hmem.2,(goodPair_iff C r c x (u,d)).mp hp⟩

theorem choosePair_exists (r : ℕ) (hr : 0 < r) (A : Finset (List α))
    (hne : A.Nonempty) (hA : ∀ w ∈ A, w.length = r)
    (hproper : ∃ w : List α, w.length = r ∧ w ∉ A)
    (c : List α) (hc : c ∈ A) (x : ℕ) (hx : 1 ≤ x) (hxr : x < r) :
    ∃ u d, choosePair (prefixCode r hr A hne hA) A r c x = some (u,d) := by
  let C := prefixCode r hr A hne hA
  have hex : ∃ u ∈ C.leaves, ∃ d ∈ A, goodPair C r c x (u,d) = true := by
    rcases ConsecutiveForcing.forcing_data r x (by omega) hxr A hne hA hproper c hc with hs | hl
    · obtain ⟨u,hu,d,hd,hfailed⟩ := hs
      refine ⟨u,(mem_leaves r A u).mpr (Or.inl hu),d,hd,?_⟩
      apply (goodPair_iff C r c x (u,d)).mpr
      exact ConsecutiveParsing.finite_short_short_phase r hr A hne hA c u d hc hu hd x hx hxr hfailed
    · obtain ⟨u,d,hu,hnot,hd,hfirst,hsecond⟩ := hl
      refine ⟨u,(mem_leaves r A u).mpr (Or.inr ⟨hu,hnot⟩),d,hd,?_⟩
      apply (goodPair_iff C r c x (u,d)).mpr
      exact ConsecutiveParsing.finite_long_short_phase r hr A hne hA c u d (hA c hc)
        hu hd x hx hxr hnot hfirst hsecond
  cases hp : choosePair C A r c x with
  | some p => exact ⟨p.1,p.2,rfl⟩
  | none =>
    obtain ⟨u,hu,d,hd,hgood⟩ := hex
    have := List.find?_eq_none.mp hp (u,d) (by simp [hu,hd])
    simp [hgood] at this

def iterate (C : PrefixCode α) (A : Finset (List α)) (r : ℕ) :
    ℕ → ℕ → List α → Option (List α)
  | 0, _, _ => some []
  | fuel+1, x, c => do
    let (u,d) ← choosePair C A r c x
    let tail ← iterate C A r fuel (x+1) d
    return u ++ d ++ tail

/-- The actual loop consumes the remaining phases and returns to the root. -/
theorem iterate_spec (r : ℕ) (hr : 0 < r) (A : Finset (List α))
    (hne : A.Nonempty) (hA : ∀ w ∈ A, w.length = r)
    (hproper : ∃ w : List α, w.length = r ∧ w ∉ A)
    (fuel x : ℕ) (hx : 1 ≤ x) (hsum : x + fuel = r) (c : List α) (hc : c ∈ A) :
    ∃ w, iterate (prefixCode r hr A hne hA) A r fuel x c = some w ∧
      w.length ≤ fuel * (2*r+1) ∧
      ∀ q, Phase r c x q → (prefixCode r hr A hne hA).run q w = [] := by
  let C := prefixCode r hr A hne hA
  induction fuel generalizing x c with
  | zero =>
    refine ⟨[],rfl,by simp,?_⟩
    intro q hq
    rcases hq with rfl | ⟨j,hj,hjr,_⟩
    · rfl
    · omega
  | succ fuel ih =>
    obtain ⟨u,d,hpair⟩ := choosePair_exists r hr A hne hA hproper c hc x hx (by omega)
    obtain ⟨hu,hd,hphase⟩ := choosePair_some C A r c x hpair
    obtain ⟨tail,htail,hlen,hreset⟩ := ih (x+1) (by omega) (by omega) d hd
    refine ⟨u ++ d ++ tail,?_,?_,?_⟩
    · simp [iterate,hpair,htail]
    · have huLen := height_le r hr A hne hA u hu
      have hdLen := hA d hd
      simp only [List.length_append]
      nlinarith
    · intro q hq
      rw [C.run_append]
      apply hreset
      rcases hq with rfl | ⟨j,hj,hjr,rfl⟩
      · have hdleaf : d ∈ C.leaves := (mem_leaves r A d).mpr (Or.inl hd)
        rw [C.run_append,C.run_root_codeword hu,C.run_root_codeword hdleaf]
        exact Or.inl rfl
      · exact hphase j hj hjr

/-- Finite executable sharp construction, beginning with the first short leaf. -/
def solve (C : PrefixCode α) (A : Finset (List α)) (r : ℕ) : Option (List α) :=
  match (A.sort (· ≤ ·)).find? (fun _ => true) with
  | none => none
  | some c => (iterate C A r (r-1) 1 c).map (c ++ ·)

/-- The executable pair search always returns an actual reset word within the
sharp bound. No forcing-round existence hypothesis is left in this theorem. -/
theorem solve_spec (r : ℕ) (hr : 0 < r) (A : Finset (List α))
    (hne : A.Nonempty) (hA : ∀ w ∈ A, w.length = r)
    (hproper : ∃ w : List α, w.length = r ∧ w ∉ A) :
    ∃ w, solve (prefixCode r hr A hne hA) A r = some w ∧
      (prefixCode r hr A hne hA).Resets w ∧ w.length ≤ 2*r^2-1 := by
  let C := prefixCode r hr A hne hA
  cases hp : (A.sort (· ≤ ·)).find? (fun _ => true) with
  | none =>
    obtain ⟨c,hc⟩ := hne
    have := List.find?_eq_none.mp hp c (by simpa using hc)
    contradiction
  | some c =>
    have hc : c ∈ A := by simpa using List.mem_of_find?_eq_some hp
    obtain ⟨tail,htail,hlen,hreset⟩ := iterate_spec r hr A hne hA hproper (r-1) 1
      (by omega) (by omega) c hc
    refine ⟨c ++ tail,?_,⟨[],?_⟩,?_⟩
    · simp [solve,hp,htail]
    · intro q hq
      rw [C.run_append]
      exact hreset _ (initial_phase r hr A hne hA c hc q hq)
    · rw [List.length_append,hA c hc]
      have := HeightSync.two_level_count r (by omega)
      omega

theorem solve_some (r : ℕ) (hr : 0 < r) (A : Finset (List α))
    (hne : A.Nonempty) (hA : ∀ w ∈ A, w.length = r)
    (hproper : ∃ w : List α, w.length = r ∧ w ∉ A) {w : List α}
    (hw : solve (prefixCode r hr A hne hA) A r = some w) :
    (prefixCode r hr A hne hA).Resets w ∧ w.length ≤ 2*r^2-1 := by
  obtain ⟨v,hv,hreset,hlen⟩ := solve_spec r hr A hne hA hproper
  have heq : v = w := Option.some.inj (hv.symm.trans hw)
  simpa [heq] using And.intro hreset hlen

end HeightSync.ConsecutiveSearch


==> anc/lean/HeightSync/ConsecutiveTheorem.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Author: Samrath Chadha
-/
import HeightSync.ConsecutiveForcing
import HeightSync.ConsecutiveFiniteParsing

/-! The sharp consecutive-depth theorem for actual finite prefix codes. -/

namespace HeightSync.ConsecutiveCode

variable {α : Type*} [Fintype α] [DecidableEq α] [Nonempty α]

/-- The two actual forcing constructions supply every required advancing round. -/
theorem rounds_exist (r : ℕ) (hr : 0 < r) (A : Finset (List α))
    (hne : A.Nonempty) (hA : ∀ w ∈ A, w.length = r)
    (hproper : ∃ w : List α, w.length = r ∧ w ∉ A) :
    RoundAdvance (prefixCode r hr A hne hA) r A (2 * r + 1) := by
  intro c hc x hx hxr
  let C := prefixCode r hr A hne hA
  rcases ConsecutiveForcing.forcing_data r x (by omega) hxr A hne hA hproper c hc with
    hshort | hlong
  · obtain ⟨u, hu, v, hv, hfailed⟩ := hshort
    refine ⟨u ++ v, v, hv, ?_, ?_, ?_⟩
    · simp only [List.length_append, hA u hu, hA v hv]
      omega
    · have huleaf : u ∈ C.leaves := (mem_leaves r A u).mpr (Or.inl hu)
      have hvleaf : v ∈ C.leaves := (mem_leaves r A v).mpr (Or.inl hv)
      rw [C.run_append, C.run_root_codeword huleaf, C.run_root_codeword hvleaf]
    · intro j hxj hjr
      exact ConsecutiveParsing.finite_short_short_phase r hr A hne hA
        c u v hc hu hv x hx hxr hfailed j hxj hjr
  · obtain ⟨L, d, hLl, hLnot, hd, hfirst, hsecond⟩ := hlong
    refine ⟨L ++ d, d, hd, ?_, ?_, ?_⟩
    · simp only [List.length_append, hLl, hA d hd]
      omega
    · have hLleaf : L ∈ C.leaves := (mem_leaves r A L).mpr (Or.inr ⟨hLl, hLnot⟩)
      have hdleaf : d ∈ C.leaves := (mem_leaves r A d).mpr (Or.inl hd)
      rw [C.run_append, C.run_root_codeword hLleaf, C.run_root_codeword hdleaf]
    · intro j hxj hjr
      exact ConsecutiveParsing.finite_long_short_phase r hr A hne hA
        c L d (hA c hc) hLl hd x hx hxr hLnot hfirst hsecond j hxj hjr

/-- A failed splice at the last offset gives the strictly cheaper final round. -/
theorem cheap_last_round_of_not_closed (r : ℕ) (hr : 2 ≤ r) (A : Finset (List α))
    (hne : A.Nonempty) (hA : ∀ w ∈ A, w.length = r)
    (hnot : ¬ConsecutiveForcing.ClosedAt A (r - 1)) :
    CheapLastRound (prefixCode r (by omega) A hne hA) r A (2 * r + 1) := by
  intro c hc
  let C := prefixCode r (by omega) A hne hA
  obtain ⟨u, hu, v, hv, hfailed⟩ := ConsecutiveForcing.not_closed_witness A (r - 1) hnot
  refine ⟨u ++ v, ?_, ?_, ?_⟩
  · simp only [List.length_append, hA u hu, hA v hv]
    omega
  · have huleaf : u ∈ C.leaves := (mem_leaves r A u).mpr (Or.inl hu)
    have hvleaf : v ∈ C.leaves := (mem_leaves r A v).mpr (Or.inl hv)
    rw [C.run_append, C.run_root_codeword huleaf, C.run_root_codeword hvleaf]
  · have hphase := ConsecutiveParsing.finite_short_short_phase r (by omega) A hne hA
      c u v hc hu hv (r - 1) (by omega) (by omega) hfailed (r - 1) (by omega) (by omega)
    rcases hphase with heq | ⟨j, hj, hjr, _⟩
    · exact heq
    · omega

/-- Every nonempty proper consecutive-depth prefix code has a reset word
within the manuscript's sharp quadratic bound. -/
theorem quadratic_upper (r : ℕ) (hr : 0 < r) (A : Finset (List α))
    (hne : A.Nonempty) (hA : ∀ w ∈ A, w.length = r)
    (hproper : ∃ w : List α, w.length = r ∧ w ∉ A) :
    ∃ w : List α, (prefixCode r hr A hne hA).Resets w ∧ w.length ≤ 2 * r ^ 2 - 1 :=
  quadratic_upper_of_rounds r hr A hne hA (rounds_exist r hr A hne hA hproper)

theorem synchronizing (r : ℕ) (hr : 0 < r) (A : Finset (List α))
    (hne : A.Nonempty) (hA : ∀ w ∈ A, w.length = r)
    (hproper : ∃ w : List α, w.length = r ∧ w ∉ A) :
    (prefixCode r hr A hne hA).Synchronizing := by
  obtain ⟨w, hw, _⟩ := quadratic_upper r hr A hne hA hproper
  exact ⟨w, hw⟩

/-- The sharp consecutive-depth bound expressed as shortest reset length. -/
theorem resetThreshold_le (r : ℕ) (hr : 0 < r) (A : Finset (List α))
    (hne : A.Nonempty) (hA : ∀ w ∈ A, w.length = r)
    (hproper : ∃ w : List α, w.length = r ∧ w ∉ A) :
    (prefixCode r hr A hne hA).resetThreshold (synchronizing r hr A hne hA hproper) ≤
      2 * r ^ 2 - 1 := by
  obtain ⟨w, hw, hlen⟩ := quadratic_upper r hr A hne hA hproper
  exact ((prefixCode r hr A hne hA).resetThreshold_le _ hw).trans hlen

/-- A nonempty proper subalphabet whose full length-`r` power is exactly `A`. -/
def SubalphabetProduct (r : ℕ) (A : Finset (List α)) : Prop :=
  ∃ T : Finset α, T.Nonempty ∧ (∃ a : α, a ∉ T) ∧ A = productShort r T

theorem not_closed_last_of_not_product (r : ℕ) (hr : 2 ≤ r)
    (A : Finset (List α)) (hne : A.Nonempty) (hA : ∀ w ∈ A, w.length = r)
    (hproper : ∃ w : List α, w.length = r ∧ w ∉ A)
    (hnot : ¬SubalphabetProduct r A) : ¬ConsecutiveForcing.ClosedAt A (r - 1) := by
  intro hclosed
  obtain ⟨T, hT, hTp, hmem⟩ := SpliceProduct.last_offset_subalphabet hr A hne hA hproper hclosed
  apply hnot
  refine ⟨T, hT, hTp, ?_⟩
  ext w
  simpa only [mem_productShort] using hmem w

/-- Unless the short leaves form a subalphabet power, one letter is saved. -/
theorem strict_quadratic_upper (r : ℕ) (hr : 2 ≤ r) (A : Finset (List α))
    (hne : A.Nonempty) (hA : ∀ w ∈ A, w.length = r)
    (hproper : ∃ w : List α, w.length = r ∧ w ∉ A)
    (hnot : ¬SubalphabetProduct r A) :
    ∃ w : List α, (prefixCode r (by omega) A hne hA).Resets w ∧
      w.length ≤ 2 * r ^ 2 - 2 := by
  exact strict_quadratic_upper_of_rounds r hr A hne hA
    (rounds_exist r (by omega) A hne hA hproper)
    (cheap_last_round_of_not_closed r hr A hne hA
      (not_closed_last_of_not_product r hr A hne hA hproper hnot))

/-- At short depth one every nonempty proper short language is already a
nonempty proper subalphabet. -/
theorem one_depth_product (A : Finset (List α)) (hne : A.Nonempty)
    (hA : ∀ w ∈ A, w.length = 1)
    (hproper : ∃ w : List α, w.length = 1 ∧ w ∉ A) : SubalphabetProduct 1 A := by
  classical
  let T : Finset α := Finset.univ.filter fun a => [a] ∈ A
  have hTmem (a : α) : a ∈ T ↔ [a] ∈ A := by simp [T]
  have hTne : T.Nonempty := by
    have hneCopy := hne
    obtain ⟨w, hw⟩ := hneCopy
    obtain ⟨a, rfl⟩ := List.length_eq_one_iff.mp (hA w hw)
    exact ⟨a, (hTmem a).mpr hw⟩
  have hTp : ∃ a : α, a ∉ T := by
    obtain ⟨w, hw, hwa⟩ := hproper
    obtain ⟨a, rfl⟩ := List.length_eq_one_iff.mp hw
    exact ⟨a, mt (hTmem a).mp hwa⟩
  refine ⟨T, hTne, hTp, ?_⟩
  ext w
  rw [mem_productShort]
  constructor
  · intro hw
    have hwl := hA w hw
    refine ⟨hwl, ?_⟩
    obtain ⟨a, rfl⟩ := List.length_eq_one_iff.mp hwl
    intro b hb
    have hba : b = a := by simpa using hb
    subst b
    exact (hTmem a).mpr hw
  · rintro ⟨hwl, hall⟩
    obtain ⟨a, rfl⟩ := List.length_eq_one_iff.mp hwl
    exact (hTmem a).mp (hall a (by simp))

/-- Complete equality classification for every consecutive-depth code, including
short depth one. The threshold is the literal decoder's actual shortest reset length. -/
theorem resetThreshold_eq_iff_subalphabet (r : ℕ) (hr : 0 < r)
    (A : Finset (List α)) (hne : A.Nonempty) (hA : ∀ w ∈ A, w.length = r)
    (hproper : ∃ w : List α, w.length = r ∧ w ∉ A) :
    (prefixCode r hr A hne hA).resetThreshold (synchronizing r hr A hne hA hproper) =
      2 * r ^ 2 - 1 ↔ SubalphabetProduct r A := by
  constructor
  · intro heq
    by_cases hr2 : 2 ≤ r
    · by_contra hnot
      obtain ⟨w, hw, hlen⟩ := strict_quadratic_upper r hr2 A hne hA hproper hnot
      have hmin := (prefixCode r hr A hne hA).resetThreshold_le
        (synchronizing r hr A hne hA hproper) hw
      rw [heq] at hmin
      have hpos : 2 ≤ 2 * r ^ 2 := by nlinarith
      omega
    · have hr1 : r = 1 := by omega
      subst r
      exact one_depth_product A hne hA hproper
  · rintro ⟨T, hT, hTp, rfl⟩
    simpa using subalphabet_product_resetThreshold r hr T hT hTp

end HeightSync.ConsecutiveCode


==> anc/lean/HeightSync/ConsecutiveWork.lean <==
/- Author: Samrath Chadha -/
import HeightSync.ConsecutiveSearch
import HeightSync.ListWork

/-! Charged binary semantics of the actual sharp-construction loops.
Symbols are compared at charge `T+1`; list-based leaf membership scans the
explicit code. The work follows all decoder transitions and selected pairs.
-/
namespace HeightSync.ConsecutiveWork
variable {α : Type*} [Fintype α] [LinearOrder α] [Nonempty α]
open ConsecutiveSearch

def transition (C : PrefixCode α) (T : ℕ) (q : List α) : ℕ :=
  (C.leaves.card+1)*(q.length+2)*(T+1)

def run (C : PrefixCode α) (T : ℕ) : List α → List α → ℕ
  | _, [] => 1
  | q, a::w => transition C T q + run C T (C.step q a) w

theorem step_length (C : PrefixCode α) (q : List α) (a : α) :
    (C.step q a).length ≤ q.length+1 := by
  unfold PrefixCode.step
  split_ifs <;> simp

theorem run_le (C : PrefixCode α) (T M : ℕ) (q w : List α)
    (h : q.length+w.length ≤ M) :
    run C T q w ≤ w.length*((C.leaves.card+1)*(M+2)*(T+1))+1 := by
  induction w generalizing q with
  | nil => simp [run]
  | cons a w ih =>
    have hl := step_length C q a
    have ht := ih (C.step q a) (by simp only [List.length_cons] at h; omega)
    have hs : transition C T q ≤ (C.leaves.card+1)*(M+2)*(T+1) := by
      unfold transition
      gcongr
      simp only [List.length_cons] at h
      omega
    simp only [run,List.length_cons]
    nlinarith

/-- Constructing and testing the finite phase list, including suffix copies. -/
def phasesCharge (T r : ℕ) (d : List α) : ℕ :=
  8*(r+1)^2*(d.length+1)*(T+1)

def goodPair (C : PrefixCode α) (T r : ℕ) (c : List α) (x : ℕ)
    (p : List α × List α) : ℕ :=
  ∑ j ∈ Finset.range r,
    if x ≤ j then run C T (c.drop j) (p.1++p.2) + phasesCharge T r p.2 + 1 else 1

def PairBudget (C : PrefixCode α) (T r : ℕ) : ℕ :=
  r*((2*r+1)*((C.leaves.card+1)*(3*r+3)*(T+1))+1 + 8*(r+1)^3*(T+1)+1)

theorem goodPair_le (C : PrefixCode α) (T r : ℕ) (c : List α) (x : ℕ)
    (u d : List α) (hc : c.length ≤ r) (hu : u.length ≤ r+1) (hd : d.length ≤ r) :
    goodPair C T r c x (u,d) ≤ PairBudget C T r := by
  have hterm (j : ℕ) : (if x ≤ j then run C T (c.drop j) (u++d) + phasesCharge T r d + 1 else 1) ≤
      (2*r+1)*((C.leaves.card+1)*(3*r+3)*(T+1))+1 + 8*(r+1)^3*(T+1)+1 := by
    have hlen : (u++d).length ≤ 2*r+1 := by simp; omega
    have hr := run_le C T (3*r+1) (c.drop j) (u++d) (by simp; omega)
    have hm := Nat.mul_le_mul_right ((C.leaves.card+1)*(3*r+3)*(T+1)) hlen
    have hp : phasesCharge T r d ≤ 8*(r+1)^3*(T+1) := by
      unfold phasesCharge
      calc
        _ ≤ 8*(r+1)^2*(r+1)*(T+1) := by gcongr
        _ = _ := by ring
    split_ifs <;> nlinarith
  unfold goodPair PairBudget
  calc
    _ ≤ ∑ _j ∈ Finset.range r, ((2*r+1)*((C.leaves.card+1)*(3*r+3)*(T+1))+1 + 8*(r+1)^3*(T+1)+1) :=
      Finset.sum_le_sum (fun j _ => hterm j)
    _ = _ := by simp

/-- Pair-list construction and quadratic sorting of the explicit code lists. -/
def pairListCharge (C : PrefixCode α) (A : Finset (List α)) (T r : ℕ) : ℕ :=
  8*(C.leaves.card+A.card+1)^2*(r+2)*(T+1)

def choosePair (C : PrefixCode α) (A : Finset (List α)) (T r : ℕ) (c : List α) (x : ℕ) : ℕ :=
  pairListCharge C A T r + ListWork.find (ConsecutiveSearch.goodPair C r c x)
    (goodPair C T r c x) (pairs C A)

def RoundBudget (C : PrefixCode α) (A : Finset (List α)) (T r : ℕ) : ℕ :=
  pairListCharge C A T r + C.leaves.card*A.card*(PairBudget C T r+1)+1 + 4*(r+1)

theorem choosePair_le (C : PrefixCode α) (A : Finset (List α)) (T r : ℕ) (c : List α) (x : ℕ)
    (hc : c.length ≤ r) (hC : C.HeightLE (r+1)) (hA : ∀ d ∈ A, d.length ≤ r) :
    choosePair C A T r c x + 4*(r+1) ≤ RoundBudget C A T r := by
  have h := ListWork.find_le (ConsecutiveSearch.goodPair C r c x) (goodPair C T r c x)
    (pairs C A) (PairBudget C T r) (by
      rintro ⟨u,d⟩ hp
      have hm := (mem_pairs C A u d).mp hp
      exact goodPair_le C T r c x u d hc (hC u hm.1) (hA d hm.2))
  rw [pairs_length] at h
  unfold choosePair RoundBudget
  omega

def iterate (C : PrefixCode α) (A : Finset (List α)) (T r : ℕ) :
    ℕ → ℕ → List α → ℕ
  | 0, _, _ => 1
  | fuel+1, x, c => choosePair C A T r c x +
    match ConsecutiveSearch.choosePair C A r c x with
    | none => 1
    | some (u,d) => 2*u.length+2*d.length+2 + iterate C A T r fuel (x+1) d

theorem iterate_le (C : PrefixCode α) (A : Finset (List α)) (T r fuel x : ℕ) (c : List α)
    (hc : c.length ≤ r) (hC : C.HeightLE (r+1)) (hA : ∀ d ∈ A, d.length ≤ r) :
    iterate C A T r fuel x c ≤ fuel*RoundBudget C A T r+1 := by
  induction fuel generalizing x c with
  | zero => simp [iterate]
  | succ fuel ih =>
    have hchoose := choosePair_le C A T r c x hc hC hA
    simp only [iterate]
    cases hp : ConsecutiveSearch.choosePair C A r c x with
    | none => simp only; nlinarith
    | some p =>
      obtain ⟨u,d⟩ := p
      obtain ⟨hu,hd,_⟩ := choosePair_some C A r c x hp
      have ht := ih (x+1) d (hA d hd)
      have hul := hC u hu
      have hdl := hA d hd
      simp only
      nlinarith

def solve (C : PrefixCode α) (A : Finset (List α)) (T r : ℕ) : ℕ :=
  pairListCharge C A T r +
    match (A.sort (· ≤ ·)).find? (fun _ => true) with
    | none => 1
    | some c => c.length+1+iterate C A T r (r-1) 1 c

/-- Complete charged-cost bound for the sharp algorithm, including unsuccessful
finite tests. No synchronization or forcing oracle is used in the work count. -/
theorem polynomial_bound (C : PrefixCode α) (A : Finset (List α)) (T r : ℕ)
    (hC : C.HeightLE (r+1)) (hA : ∀ d ∈ A, d.length ≤ r) :
    solve C A T r ≤ pairListCharge C A T r + r+2 + r*RoundBudget C A T r := by
  unfold solve
  cases hp : (A.sort (· ≤ ·)).find? (fun _ => true) with
  | none => simp only; omega
  | some c =>
    have hc : c ∈ A := by simpa using List.mem_of_find?_eq_some hp
    have hl := hA c hc
    have ht := iterate_le C A T r (r-1) 1 c hl hC hA
    have hm := Nat.mul_le_mul_right (RoundBudget C A T r) (Nat.sub_le r 1)
    change pairListCharge C A T r + (c.length+1+iterate C A T r (r-1) 1 c) ≤ _
    omega
end HeightSync.ConsecutiveWork


==> anc/lean/HeightSync/CostPolynomials.lean <==
/- Author: Samrath Chadha -/
import HeightSync.AlgorithmCosts

/-! Actual polynomials over ℕ certify that the bounds are polynomial in the
explicit encoded input size, rather than merely functions named "polynomial". -/
namespace HeightSync.CostPolynomials
variable {R : Type*} [CommSemiring R]

def unitExpr (s t : R) : R := 16*(s+1)^3*(t+1)
def windowExpr (s : R) : R := 3*s+(s+1)*(4*s)
def transformExpr (c t k r m : R) : R :=
  (m+k)*((c+1)*(r+m+k+2)*(t+1))+1+(m+2*k+1)^2*(t+1)
def resetExpr (s t : R) : R :=
  let m := windowExpr s
  let b := transformExpr s t s s m
  let i := s*(b+(s+1)^2)
  let a := s*(i+1)+1+(s+1)^3+s*(i+m+2)+2
  (s+2)*(i+1+a+2*(m+1)+1)
def bfsExpr (s t : R) : R :=
  let u := unitExpr s t
  let b := 8*(s+1)*(s+s+1)
  let p := (s+1)*(s+2)*(4096*s*(b+1)^3)
  let r := (s+1)*(s+1)*(2*s+1)*(u+s+1)
  let j := 64*(s+1)^2*(s+1)^3*(b+1)^2*(u+2*s+1)
  (1+s*s)*(p+(s+1)*r+j)+(2*s+1)*(16*(s*s+1)^2*(2*s+1)*(u+1))
def universalExpr (s t : R) : R :=
  64*(s+1)^6*(t+1)+bfsExpr s t+resetExpr s t+8*(s+1)^2*(t+1)+s+2
def sharpExpr (s t : R) : R :=
  let p := 8*(s+s+1)^2*(s+2)*(t+1)
  let g := s*((2*s+1)*((s+1)*(3*s+3)*(t+1))+1+8*(s+1)^3*(t+1)+1)
  p+s+2+s*(p+s*s*(g+1)+1+4*(s+1))

/-- One fixed polynomial, independent of the input code and alphabet. -/
noncomputable def universal : Polynomial ℕ := universalExpr Polynomial.X Polynomial.X
noncomputable def sharp : Polynomial ℕ := sharpExpr Polynomial.X Polynomial.X

@[simp] theorem universal_eval (s : ℕ) :
    universal.eval s = AlgorithmCosts.UniversalPolynomial s s := by
  simp [universal,universalExpr,bfsExpr,resetExpr,unitExpr,windowExpr,transformExpr,
    AlgorithmCosts.UniversalPolynomial,AlgorithmCosts.BFSPolynomial,AlgorithmCosts.ResetPolynomial,
    AlgorithmCosts.tableUnit,AlgorithmCosts.Window,AlgorithmCosts.TransformBudget]
@[simp] theorem sharp_eval (s : ℕ) :
    sharp.eval s = AlgorithmCosts.SharpPolynomial s s := by
  simp [sharp,sharpExpr,AlgorithmCosts.SharpPolynomial]

theorem universal_mono (s t u : ℕ) (h : t ≤ u) :
    AlgorithmCosts.UniversalPolynomial s t ≤ AlgorithmCosts.UniversalPolynomial s u := by
  unfold AlgorithmCosts.UniversalPolynomial AlgorithmCosts.BFSPolynomial
    AlgorithmCosts.ResetPolynomial AlgorithmCosts.TransformBudget AlgorithmCosts.tableUnit
  dsimp only
  gcongr

theorem sharp_mono (s t u : ℕ) (h : t ≤ u) :
    AlgorithmCosts.SharpPolynomial s t ≤ AlgorithmCosts.SharpPolynomial s u := by
  unfold AlgorithmCosts.SharpPolynomial
  dsimp only
  gcongr
end HeightSync.CostPolynomials


==> anc/lean/HeightSync/CountBFS.lean <==
/- Author: Samrath Chadha -/
import HeightSync.DecoderEliminationBounds
import HeightSync.EagerBFS

/-! Count represented entries by running the finitely many initial states. The
elimination caller materializes them into explicit tables. This
avoids dense matrix multiplication in the executable decoder search. -/
namespace HeightSync.CountBFS
variable {Q Letter : Type*} [Fintype Q] [LinearOrder Q]
    [Fintype Letter] [LinearOrder Letter]
local instance wordDecidableEq : DecidableEq (List Letter) := LinearOrder.toDecidableEq
variable (δ : Q → Letter → Q) (I : Finset Q)

def row (w : List Letter) : Q → ℚ :=
  EliminationSizes.castRow (DecoderEliminationBounds.integerRow δ I w)

@[simp] theorem row_eq (w : List Letter) : row δ I w =
    RowSpace.row (TransitionRows.transitionMatrix δ) (fun q => if q ∈ I then 1 else 0) w := by
  rw [row,DecoderEliminationBounds.cast_integerRow]

theorem row_function_eq : row δ I =
    RowSpace.row (TransitionRows.transitionMatrix δ) (fun q => if q ∈ I then 1 else 0) :=
  funext (row_eq δ I)

def start : ExecutableBFS.State Letter :=
  let retained := ExecutableScan.scan (row δ I) ∅ [[]]
  ⟨retained,retained,1⟩
def layer (s : ExecutableBFS.State Letter) : ExecutableBFS.State Letter :=
  let cs := ExecutableBFS.extensions s.frontier
  let retained := ExecutableScan.scan (row δ I) s.basis (cs.sort (· ≤ ·))
  ⟨retained,retained \ s.basis,s.examined+cs.card⟩
def run : ℕ → ExecutableBFS.State Letter
  | 0 => start δ I
  | h+1 => layer δ I (run h)

@[simp] theorem start_eq : start δ I = ExecutableBFS.start
    (TransitionRows.transitionMatrix δ) (fun q => if q ∈ I then 1 else 0) := by
  simp only [start,ExecutableBFS.start,row_function_eq,ExecutableBFS.represented]
@[simp] theorem layer_eq (s : ExecutableBFS.State Letter) : layer δ I s = ExecutableBFS.layer
    (TransitionRows.transitionMatrix δ) (fun q => if q ∈ I then 1 else 0) s := by
  simp only [layer,ExecutableBFS.layer,row_function_eq,ExecutableBFS.represented]
@[simp] theorem run_eq (h : ℕ) : run δ I h = ExecutableBFS.run
    (TransitionRows.transitionMatrix δ) (fun q => if q ∈ I then 1 else 0) h := by
  induction h with
  | zero => exact start_eq δ I
  | succ h ih => simp [run,ExecutableBFS.run,ih]
end HeightSync.CountBFS


==> anc/lean/HeightSync/Cycle.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Author: Samrath Chadha
-/
import HeightSync.Compression

namespace HeightSync
namespace PrefixCode

variable {α : Type*} [DecidableEq α] (C : PrefixCode α)

/-- The actual pure-letter state represented by a residue. -/
def cycleEmbed {r : ℕ} (a : α) (g : ZMod r) : List α := List.replicate g.val a

/-- Projection is the actual depth following pure-letter normalization. -/
def cycleProject (a : α) (k r : ℕ) (q : List α) : ZMod r :=
  ((C.run q (List.replicate (k - 1) a)).length : ZMod r)

/-- The transformation induced by reading a word then the normalization input. -/
def cycleMap (a : α) (k r : ℕ) (w : List α) (g : ZMod r) : ZMod r :=
  ((C.compressed a k w (cycleEmbed a g)).length : ZMod r)

variable {r : ℕ} [NeZero r]

theorem cycle_normalizes (hf : C.Full) {k : ℕ} (hk : C.HeightLE k) {a : α}
    (hr : List.replicate r a ∈ C.leaves) {q : List α} (hq : C.ProperPrefix q) :
    C.run q (List.replicate (k - 1) a) = cycleEmbed a (C.cycleProject a k r q) := by
  obtain ⟨i, hi, heq⟩ := C.pure_compression hf hk hr hq
  simp only [cycleEmbed, cycleProject]
  rw [heq]
  simp [ZMod.val_natCast, Nat.mod_eq_of_lt hi]

theorem cycle_realizes (hf : C.Full) {k : ℕ} (hk : C.HeightLE k) {a : α}
    (hr : List.replicate r a ∈ C.leaves) (w : List α) (g : ZMod r) :
    C.run (cycleEmbed a g) (w ++ List.replicate (k - 1) a) =
      cycleEmbed a (C.cycleMap a k r w g) := by
  have hproper : C.ProperPrefix (cycleEmbed a g) :=
    (C.replicate_proper_iff hr).mpr (ZMod.val_lt g)
  have hq := C.run_proper hf hproper w
  have heq := C.cycle_normalizes hf hk hr hq
  simpa [cycleMap, cycleProject, compressed, C.run_append] using heq

theorem cycleMap_comp (hf : C.Full) {k : ℕ} (hk : C.HeightLE k) {a : α}
    (hr : List.replicate r a ∈ C.leaves) (u v : List α) (g : ZMod r) :
    C.cycleMap a k r (u ++ List.replicate (k - 1) a ++ v) g =
      C.cycleMap a k r v (C.cycleMap a k r u g) := by
  change ((C.compressed a k (u ++ List.replicate (k - 1) a ++ v)
    (cycleEmbed a g)).length : ZMod r) = _
  rw [C.compressed_comp]
  have hreal := C.cycle_realizes hf hk hr u g
  change C.compressed a k u (cycleEmbed a g) = _ at hreal
  rw [hreal]
  rfl

theorem cycleMap_rotate (hf : C.Full) {k : ℕ} (hk : C.HeightLE k) {a : α}
    (hr : List.replicate r a ∈ C.leaves) (w : List α) (j g : ZMod r) :
    C.cycleMap a k r (w ++ List.replicate j.val a) g = j + C.cycleMap a k r w g := by
  have hproper : C.ProperPrefix (cycleEmbed a g) :=
    (C.replicate_proper_iff hr).mpr (ZMod.val_lt g)
  obtain ⟨i, hi, heq, hrot⟩ := C.compressed_rotate hf hk hr hproper w j.val
  unfold cycleMap
  rw [hrot, heq]
  simp only [List.length_replicate]
  simp [Nat.cast_add, add_comm]

/-- The cycle-dependent bound for the actual literal decoder. The sole missing
mathematical input is the explicitly stated short-unbalancing hypothesis. -/
theorem reset_bound_of_cycle_short_unbalancing (hf : C.Full) {k : ℕ}
    (hkheight : C.HeightLE k) (hk : 2 ≤ k) (hr : 2 ≤ r) {a : α}
    (hleaf : List.replicate r a ∈ C.leaves) (L : ℕ)
    (unbalance : ∀ S : Finset (ZMod r), S.Nonempty → S ≠ Finset.univ →
      ∃ w : List α, w.length ≤ L ∧
        (Compression.inverse (C.cycleMap a k r) w S).card ≠ S.card) :
    ∃ w : List α, C.Resets w ∧
      w.length ≤ (k - 1) + (r - 1) * (L + k + r - 3) := by
  apply Compression.decoder_reset_bound_of_short_unbalancing C k r L hk hr
    (ZMod.card r) (C.cycleMap a k r) (List.replicate (k - 1) a) (by simp)
    (C.cycleMap_comp hf hkheight hleaf) (fun j => List.replicate j.val a)
    (fun j => by have := ZMod.val_lt j; simp; omega)
    (C.cycleMap_rotate hf hkheight hleaf)
    (cycleEmbed a) (C.cycleProject a k r)
    (fun _ hq => C.cycle_normalizes hf hkheight hleaf hq)
    (C.cycle_realizes hf hkheight hleaf) unbalance

/-- The universal quadratic bound, with short unbalancing explicitly isolated. -/
theorem universal_bound_of_cycle_short_unbalancing (hf : C.Full) {k : ℕ}
    (hkheight : C.HeightLE k) (hk : 2 ≤ k) (hr : 2 ≤ r) {a : α}
    (hleaf : List.replicate r a ∈ C.leaves)
    (unbalance : ∀ S : Finset (ZMod r), S.Nonempty → S ≠ Finset.univ →
      ∃ w : List α, w.length ≤ 2 * k - 3 ∧
        (Compression.inverse (C.cycleMap a k r) w S).card ≠ S.card) :
    ∃ w : List α, C.Resets w ∧ w.length ≤ (k - 1) * (4 * k - 5) := by
  obtain ⟨w, hw, hlen⟩ :=
    C.reset_bound_of_cycle_short_unbalancing hf hkheight hk hr hleaf (2 * k - 3) unbalance
  have hrk : r ≤ k := by simpa using hkheight _ hleaf
  refine ⟨w, hw, hlen.trans ?_⟩
  exact (HeightSync.cycle_bound_le_height_cycle_bound k r (2 * k - 3) hk hr (by rfl)).trans
    (HeightSync.height_cycle_bound_le_universal_bound k r hk hr hrk)

/-- A reset word supplies an unbalanced compressed transformation, without a
length bound. The separate short-detection theorem must shorten this witness. -/
theorem cycle_unbalanced_somewhere {k : ℕ} {a : α}
    (hleaf : List.replicate r a ∈ C.leaves) (hsync : C.Synchronizing)
    (S : Finset (ZMod r)) (hS : S.Nonempty) (hproper : S ≠ Finset.univ) :
    ∃ w : List α, (Compression.inverse (C.cycleMap a k r) w S).card ≠ S.card := by
  obtain ⟨w, p, hw⟩ := hsync
  let z : ZMod r := ((C.run p (List.replicate (k - 1) a)).length : ZMod r)
  have hconstant : ∀ g : ZMod r, C.cycleMap a k r w g = z := by
    intro g
    have hp : C.ProperPrefix (cycleEmbed a g) :=
      (C.replicate_proper_iff hleaf).mpr (ZMod.val_lt g)
    simp only [cycleMap, compressed, C.run_append]
    rw [hw _ hp]
  refine ⟨w, ?_⟩
  by_cases hz : z ∈ S
  · have hfull : Compression.inverse (C.cycleMap a k r) w S = Finset.univ := by
      ext g
      simp [Compression.inverse, hconstant, hz]
    rw [hfull, Finset.card_univ]
    intro heq
    exact hproper (Finset.eq_univ_of_card S (by omega))
  · have hempty : Compression.inverse (C.cycleMap a k r) w S = ∅ := by
      ext g
      simp [Compression.inverse, hconstant, hz]
    rw [hempty, Finset.card_empty]
    have := Finset.card_pos.mpr hS
    omega

/-- A one-letter codeword yields a reset input of height minus one letters. -/
theorem resets_of_letter_leaf (hf : C.Full) {k : ℕ} (hk : C.HeightLE k) {a : α}
    (ha : [a] ∈ C.leaves) : C.Resets (List.replicate (k - 1) a) := by
  refine ⟨[], ?_⟩
  intro q hq
  obtain ⟨i, hi, heq⟩ := C.pure_compression hf hk (r := 1) (by simpa using ha) hq
  have hi0 : i = 0 := by omega
  simpa [hi0] using heq

end PrefixCode
end HeightSync


==> anc/lean/HeightSync/Decoder.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Author: Samrath Chadha
-/
import Mathlib

namespace HeightSync

variable {α : Type*} [DecidableEq α]

/-- A finite nonempty prefix code whose codewords are nonempty. -/
structure PrefixCode (α : Type*) [DecidableEq α] where
  leaves : Finset (List α)
  nonempty : leaves.Nonempty
  no_empty : [] ∉ leaves
  prefix_free : ∀ {u v}, u ∈ leaves → v ∈ leaves → u <+: v → u = v

namespace PrefixCode

variable (C : PrefixCode α)

/-- The actual proper prefixes of the explicitly specified codewords. -/
def ProperPrefix (q : List α) : Prop :=
  ∃ c ∈ C.leaves, q <+: c ∧ q ≠ c

/-- The fullness property of the prefix tree. -/
def Full : Prop :=
  ∀ q, C.ProperPrefix q → ∀ a, q ++ [a] ∈ C.leaves ∨ C.ProperPrefix (q ++ [a])

/-- All codewords have length at most `k`. -/
def HeightLE (k : ℕ) : Prop := ∀ c ∈ C.leaves, c.length ≤ k

/-- The states of the literal decoder, without minimizing the automaton. -/
def State := {q : List α // C.ProperPrefix q}

theorem root_proper : C.ProperPrefix [] := by
  obtain ⟨c, hc⟩ := C.nonempty
  exact ⟨c, hc, List.nil_prefix, fun heq => C.no_empty (heq ▸ hc)⟩

theorem proper_not_leaf {q : List α} (hq : C.ProperPrefix q) : q ∉ C.leaves := by
  intro hqleaf
  obtain ⟨c, hc, hpre, hne⟩ := hq
  exact hne (C.prefix_free hqleaf hc hpre)

theorem proper_length_lt {k : ℕ} (hk : C.HeightLE k) {q : List α}
    (hq : C.ProperPrefix q) : q.length < k := by
  obtain ⟨c, hc, hp, hn⟩ := hq
  have hle := hp.length_le
  have hlt : q.length < c.length := by
    by_contra h
    exact hn (hp.eq_of_length_le (by omega))
  exact lt_of_lt_of_le hlt (hk c hc)

theorem proper_length_le {k : ℕ} (hk : C.HeightLE k) {q : List α}
    (hq : C.ProperPrefix q) : q.length ≤ k - 1 := by
  have := C.proper_length_lt hk hq
  omega

/-- Raw literal transition. On actual states fullness makes it a total decoder. -/
def step (q : List α) (a : α) : List α :=
  if q ++ [a] ∈ C.leaves then [] else q ++ [a]

/-- Read input from left to right. -/
def run (q : List α) (w : List α) : List α :=
  w.foldl C.step q

@[simp] theorem run_nil (q : List α) : C.run q [] = q := rfl

@[simp] theorem run_cons (q : List α) (a : α) (w : List α) :
    C.run q (a :: w) = C.run (C.step q a) w := rfl

theorem run_append (q u v : List α) :
    C.run q (u ++ v) = C.run (C.run q u) v := by
  exact List.foldl_append

@[simp] theorem run_singleton (q : List α) (a : α) :
    C.run q [a] = C.step q a := rfl

theorem step_proper (hf : C.Full) {q : List α} (hq : C.ProperPrefix q) (a : α) :
    C.ProperPrefix (C.step q a) := by
  unfold step
  split_ifs with h
  · exact C.root_proper
  · exact (hf q hq a).resolve_left h

theorem run_proper (hf : C.Full) {q : List α} (hq : C.ProperPrefix q) (w : List α) :
    C.ProperPrefix (C.run q w) := by
  induction w generalizing q with
  | nil => exact hq
  | cons a w ih => exact ih (C.step_proper hf hq a)

/-- Every run either has never reset, or ends in a strict input suffix. -/
theorem run_append_or_strict_suffix (q w : List α) :
    C.run q w = q ++ w ∨
      ∃ u s, w = u ++ s ∧ u ≠ [] ∧ C.run q w = s := by
  induction w generalizing q with
  | nil => exact Or.inl (by simp)
  | cons a w ih =>
      obtain h | ⟨u, s, hw, hu, hr⟩ := ih (C.step q a)
      · by_cases hc : q ++ [a] ∈ C.leaves
        · right
          exact ⟨[a], w, rfl, by simp, by simpa [step, hc] using h⟩
        · left
          simpa [step, hc, List.append_assoc] using h
      · right
        exact ⟨a :: u, s, by simp [hw], by simp, hr⟩

/-- Once length forces a completion, the output is an actual suffix of the input. -/
theorem run_strict_suffix_of_length (hf : C.Full) {k : ℕ} (hk : C.HeightLE k)
    {q w : List α} (hq : C.ProperPrefix q) (hlen : k ≤ q.length + w.length) :
    ∃ u s, w = u ++ s ∧ u ≠ [] ∧ C.run q w = s := by
  obtain h | h := C.run_append_or_strict_suffix q w
  · have hlt := C.proper_length_lt hk (C.run_proper hf hq w)
    simp only [h, List.length_append] at hlt
    omega
  · exact h

/-- The mathematical suffix conclusion after a forced codeword completion. -/
theorem run_suffix_of_length (hf : C.Full) {k : ℕ} (hk : C.HeightLE k)
    {q w : List α} (hq : C.ProperPrefix q) (hlen : k ≤ q.length + w.length) :
    C.run q w <:+ w := by
  obtain ⟨u, s, hw, _, hr⟩ := C.run_strict_suffix_of_length hf hk hq hlen
  exact ⟨u, by simpa [hr] using hw.symm⟩

/-- A suffix after a completion consumes at least one input letter. -/
theorem run_length_lt_of_length (hf : C.Full) {k : ℕ} (hk : C.HeightLE k)
    {q w : List α} (hq : C.ProperPrefix q) (hlen : k ≤ q.length + w.length) :
    (C.run q w).length < w.length := by
  obtain ⟨u, s, hw, hu, hr⟩ := C.run_strict_suffix_of_length hf hk hq hlen
  have : 0 < u.length := List.length_pos_iff.mpr hu
  rw [hr, hw, List.length_append]
  omega

/-- Normalization after height minus one letters: every output is an input suffix. -/
theorem normalization (hf : C.Full) {k : ℕ} (hk : C.HeightLE k)
    {w : List α} (hw : w.length = k - 1) {q : List α} (hq : C.ProperPrefix q) :
    C.run q w <:+ w := by
  by_cases hq0 : q = []
  · subst q
    obtain h | ⟨u, s, hws, _, hr⟩ := C.run_append_or_strict_suffix [] w
    · simpa using h ▸ List.suffix_refl w
    · exact ⟨u, by simpa [hr] using hws.symm⟩
  · apply C.run_suffix_of_length hf hk hq
    have hqpos : 0 < q.length := List.length_pos_iff.mpr hq0
    have hkpos : 0 < k := lt_of_le_of_lt (Nat.zero_le _) (C.proper_length_lt hk hq)
    omega

/-- A suffix is uniquely specified by its length. -/
theorem suffix_eq_of_length {u v w : List α} (hu : u <:+ w) (hv : v <:+ w)
    (hlen : u.length = v.length) : u = v := by
  rw [List.suffix_iff_eq_drop.mp hu, List.suffix_iff_eq_drop.mp hv, hlen]

/-- Explicitly enumerated proper-prefix states. -/
def states : Finset (List α) :=
  (C.leaves.biUnion fun c => c.inits.toFinset).filter fun q => q ∉ C.leaves

@[simp] theorem mem_states {q : List α} : q ∈ C.states ↔ C.ProperPrefix q := by
  simp only [states, Finset.mem_filter, Finset.mem_biUnion, List.mem_toFinset,
    List.mem_inits]
  constructor
  · rintro ⟨⟨c, hc, hp⟩, hn⟩
    exact ⟨c, hc, hp, fun he => hn (he ▸ hc)⟩
  · intro h
    have hn := C.proper_not_leaf h
    obtain ⟨c, hc, hp, _⟩ := h
    exact ⟨⟨c, hc, hp⟩, hn⟩

/-- Reachable image of every literal decoder state. -/
def image (w : List α) : Finset (List α) := C.states.image fun q => C.run q w

/-- The normalization image contains at most `k` states, independently of alphabet size. -/
theorem normalization_card (hf : C.Full) {k : ℕ} (hk : C.HeightLE k)
    {w : List α} (hw : w.length = k - 1) : (C.image w).card ≤ k := by
  have hsub : C.image w ⊆ w.tails.toFinset := by
    intro p hp
    obtain ⟨q, hq, rfl⟩ := Finset.mem_image.mp hp
    apply List.mem_toFinset.mpr
    exact (List.mem_tails _ _).mpr (C.normalization hf hk hw (C.mem_states.mp hq))
  have hle := Finset.card_le_card hsub
  have hcard : w.tails.toFinset.card ≤ w.length + 1 := by
    simpa using List.toFinset_card_le (l := w.tails)
  have hkpos : 0 < k := by
    exact lt_of_le_of_lt (Nat.zero_le _) (C.proper_length_lt hk C.root_proper)
  omega

/-- Raw runs from the root are always suffixes of the input. -/
theorem run_root_suffix (w : List α) : C.run [] w <:+ w := by
  obtain h | ⟨u, s, hw, _, hr⟩ := C.run_append_or_strict_suffix [] w
  · simpa using h ▸ List.suffix_refl w
  · exact ⟨u, by simpa [hr] using hw.symm⟩

/-- Any prefix of a proper prefix is a proper prefix. -/
theorem proper_of_prefix {u v : List α} (hu : u <+: v) (hv : C.ProperPrefix v) :
    C.ProperPrefix u := by
  obtain ⟨c, hc, hvc, hne⟩ := hv
  refine ⟨c, hc, hu.trans hvc, ?_⟩
  intro heq
  subst u
  exact hne (hvc.eq_of_length_le hu.length_le)

/-- A path ending at a proper prefix cannot yet have completed a codeword. -/
theorem run_eq_append_of_proper {q w : List α} (hq : C.ProperPrefix (q ++ w)) :
    C.run q w = q ++ w := by
  induction w generalizing q with
  | nil => simp
  | cons a w ih =>
      have hqa : C.ProperPrefix (q ++ [a]) := by
        apply C.proper_of_prefix (v := q ++ a :: w) _ hq
        exact ⟨w, by simp⟩
      have hn : q ++ [a] ∉ C.leaves := C.proper_not_leaf hqa
      rw [run_cons, step, if_neg hn]
      simpa [List.append_assoc] using ih (q := q ++ [a]) (by simpa [List.append_assoc] using hq)

/-- Reading a proper prefix from the root spells that very state. -/
theorem run_root_of_proper {q : List α} (hq : C.ProperPrefix q) : C.run [] q = q := by
  simpa using C.run_eq_append_of_proper (q := []) (w := q) (by simpa using hq)

/-- Each actual codeword returns the root to itself. -/
theorem run_root_codeword {c : List α} (hc : c ∈ C.leaves) : C.run [] c = [] := by
  induction c using List.reverseRecOn with
  | nil => exact False.elim (C.no_empty hc)
  | append_singleton q a _ =>
      have hq : C.ProperPrefix q := by
        refine ⟨q ++ [a], hc, List.prefix_append _ _, ?_⟩
        intro heq
        have := congrArg List.length heq
        simp at this
      rw [C.run_append, C.run_root_of_proper hq, C.run_singleton, step, if_pos hc]

/-- Pure powers up to a longer pure power are prefixes. -/
theorem replicate_prefix {a : α} {i j : ℕ} (hij : i ≤ j) :
    List.replicate i a <+: List.replicate j a := by
  exact List.prefix_replicate_iff.mpr ⟨by simpa using hij, by simp⟩

/-- Each letter has a pure-power leaf, with exponent bounded by the height. -/
theorem pure_leaf_exists (hf : C.Full) {k : ℕ} (hk : C.HeightLE k) (a : α) :
    ∃ r, 0 < r ∧ r ≤ k ∧ List.replicate r a ∈ C.leaves := by
  by_contra hn
  push_neg at hn
  have hp : ∀ t, t ≤ k → C.ProperPrefix (List.replicate t a) := by
    intro t
    induction t with
    | zero => intro _; simpa using C.root_proper
    | succ t ih =>
        intro ht
        have ht' : t ≤ k := by omega
        have hfull := hf _ (ih ht') a
        have hnot := hn (t + 1) (by omega) ht
        simpa [List.replicate_add] using hfull.resolve_left (by simpa [List.replicate_add] using hnot)
  have hlt := C.proper_length_lt hk (hp k (by rfl))
  simp at hlt

/-- A letter's pure-power leaf is unique. -/
theorem pure_leaf_unique {a : α} {r s : ℕ} (hr : List.replicate r a ∈ C.leaves)
    (hs : List.replicate s a ∈ C.leaves) : r = s := by
  rcases le_total r s with h | h
  · have heq := C.prefix_free hr hs (replicate_prefix h)
    simpa using congrArg List.length heq
  · have heq := C.prefix_free hs hr (replicate_prefix h)
    simpa using (congrArg List.length heq).symm

/-- A leaf cannot be a prefix of a proper-prefix state. -/
theorem leaf_not_prefix_proper {c q : List α} (hc : c ∈ C.leaves)
    (hq : C.ProperPrefix q) : ¬ c <+: q := by
  intro hp
  obtain ⟨d, hd, hqd, hne⟩ := hq
  have heq := C.prefix_free hc hd (hp.trans hqd)
  subst d
  exact hne (hqd.eq_of_length_le hp.length_le)

/-- Precisely the shorter powers are states on the pure-letter cycle. -/
theorem replicate_proper_iff {a : α} {r i : ℕ}
    (hr : List.replicate r a ∈ C.leaves) :
    C.ProperPrefix (List.replicate i a) ↔ i < r := by
  constructor
  · intro hi
    by_contra hn
    exact C.leaf_not_prefix_proper hr hi (replicate_prefix (by omega))
  · intro hi
    refine ⟨List.replicate r a, hr, replicate_prefix (by omega), ?_⟩
    intro heq
    have := congrArg List.length heq
    simp only [List.length_replicate] at this
    omega

/-- One letter advances the pure-power states cyclically. -/
theorem pure_step {a : α} {r i : ℕ} (hr : List.replicate r a ∈ C.leaves)
    (hi : i < r) : C.step (List.replicate i a) a = List.replicate ((i + 1) % r) a := by
  have hrpos : 0 < r := by omega
  have heq : List.replicate i a ++ [a] = List.replicate (i + 1) a := by
    simp [List.replicate_add]
  by_cases hilast : i + 1 = r
  · simp [step, heq, hilast, hr]
  · have hiless : i + 1 < r := by omega
    have hnot := C.proper_not_leaf ((C.replicate_proper_iff hr).mpr hiless)
    simp [step, heq, hnot, Nat.mod_eq_of_lt hiless]

/-- Any pure input acts on the pure-power states as rotation by its length. -/
theorem pure_run {a : α} {r i : ℕ} (hr : List.replicate r a ∈ C.leaves)
    (hi : i < r) (j : ℕ) :
    C.run (List.replicate i a) (List.replicate j a) = List.replicate ((i + j) % r) a := by
  have hrpos : 0 < r := by omega
  induction j with
  | zero => simp [Nat.mod_eq_of_lt hi]
  | succ j ih =>
      rw [show List.replicate (j + 1) a = List.replicate j a ++ [a] by
        simp [List.replicate_add], C.run_append, ih, C.run_singleton,
        C.pure_step hr (Nat.mod_lt _ hrpos)]
      congr 1
      calc
        ((i + j) % r + 1) % r = (((i + j) % r) % r + 1 % r) % r :=
          Nat.add_mod _ _ _
        _ = ((i + j) % r + 1 % r) % r := by rw [Nat.mod_mod]
        _ = (i + j + 1) % r := (Nat.add_mod _ _ _).symm
        _ = (i + (j + 1)) % r := by rw [Nat.add_assoc]

/-- Pure-letter normalization lands inside its pure-letter cycle. -/
theorem pure_compression (hf : C.Full) {k r : ℕ} (hk : C.HeightLE k) {a : α}
    (hr : List.replicate r a ∈ C.leaves) {q : List α} (hq : C.ProperPrefix q) :
    ∃ i, i < r ∧ C.run q (List.replicate (k - 1) a) = List.replicate i a := by
  have hs := C.normalization hf hk (w := List.replicate (k - 1) a) (by simp) hq
  have heq := (List.suffix_replicate_iff.mp hs).2
  refine ⟨(C.run q (List.replicate (k - 1) a)).length, ?_, heq⟩
  apply (C.replicate_proper_iff hr).mp
  rw [← heq]
  exact C.run_proper hf hq _

/-- Decoder observation after appending the fixed pure-letter normalization input. -/
def compressed (a : α) (k : ℕ) (w q : List α) : List α :=
  C.run q (w ++ List.replicate (k - 1) a)

/-- The exact composition identity, with its input order preserved. -/
theorem compressed_comp (a : α) (k : ℕ) (u v q : List α) :
    C.compressed a k (u ++ List.replicate (k - 1) a ++ v) q =
      C.compressed a k v (C.compressed a k u q) := by
  simp [compressed, C.run_append, List.append_assoc]

/-- Appending a pure letter run rotates the compressed cycle output. -/
theorem compressed_rotate (hf : C.Full) {k r : ℕ} (hk : C.HeightLE k) {a : α}
    (hr : List.replicate r a ∈ C.leaves) {q : List α} (hq : C.ProperPrefix q)
    (w : List α) (j : ℕ) :
    ∃ i, i < r ∧ C.compressed a k w q = List.replicate i a ∧
      C.compressed a k (w ++ List.replicate j a) q = List.replicate ((i + j) % r) a := by
  obtain ⟨i, hi, heq⟩ := C.pure_compression hf hk hr (C.run_proper hf hq w)
  refine ⟨i, hi, ?_, ?_⟩
  · simpa [compressed, C.run_append] using heq
  · have hswap : List.replicate j a ++ List.replicate (k - 1) a =
        List.replicate (k - 1) a ++ List.replicate j a := by
      rw [← List.replicate_add, ← List.replicate_add, Nat.add_comm]
    simp only [compressed, List.append_assoc, hswap, C.run_append]
    rw [heq]
    exact C.pure_run hr hi j

/-- Reading an input beginning with a leaf completes a codeword from the root. -/
theorem root_length_lt_of_starts_leaf {c v : List α} (hc : c ∈ C.leaves) :
    (C.run [] (c ++ v)).length < (c ++ v).length := by
  rw [C.run_append, C.run_root_codeword hc]
  have hle := (C.run_root_suffix v).length_le
  have hcpos : 0 < c.length := by
    apply List.length_pos_iff.mpr
    intro heq
    exact C.no_empty (heq ▸ hc)
  simp only [List.length_append]
  omega

/-- The shorter-leaf normalization has at most height minus one states. -/
theorem normalization_card_short (hf : C.Full) {k : ℕ} (hk : C.HeightLE k)
    {c v : List α} (hc : c ∈ C.leaves) (hw : (c ++ v).length = k - 1) :
    (C.image (c ++ v)).card ≤ k - 1 := by
  let I := C.image (c ++ v)
  have hs : ∀ p ∈ I, p <:+ c ++ v := by
    intro p hp
    obtain ⟨q, hq, rfl⟩ := Finset.mem_image.mp hp
    exact C.normalization hf hk hw (C.mem_states.mp hq)
  have hlen : ∀ p ∈ I, p.length < k - 1 := by
    intro p hp
    obtain ⟨q, hq, rfl⟩ := Finset.mem_image.mp hp
    by_cases hq0 : q = []
    · subst q
      simpa [hw] using C.root_length_lt_of_starts_leaf hc (v := v)
    · have hqpos := List.length_pos_iff.mpr hq0
      have hkpos := C.proper_length_lt hk (C.mem_states.mp hq)
      have hforced : k ≤ q.length + (c ++ v).length := by omega
      have := C.run_length_lt_of_length hf hk (C.mem_states.mp hq) hforced
      omega
  have hinj : Set.InjOn List.length (↑I : Set (List α)) := by
    intro u hu v hv heq
    exact suffix_eq_of_length (hs u hu) (hs v hv) heq
  have hsub : I.image List.length ⊆ Finset.range (k - 1) := by
    intro i hi
    obtain ⟨p, hp, rfl⟩ := Finset.mem_image.mp hi
    exact Finset.mem_range.mpr (hlen p hp)
  have hcard := Finset.card_le_card hsub
  rw [Finset.card_image_of_injOn hinj, Finset.card_range] at hcard
  exact hcard

/-- Every prospective nonempty word is prefix-comparable with a codeword. -/
def Maximal : Prop := ∀ w : List α, w ≠ [] → ∃ c ∈ C.leaves, c <+: w ∨ w <+: c

/-- Fullness implies the usual maximal-prefix-code comparability condition. -/
theorem maximal_of_full (hf : C.Full) : C.Maximal := by
  have hex : ∀ w : List α, (∃ c ∈ C.leaves, c <+: w) ∨ C.ProperPrefix w := by
    intro w
    induction w using List.reverseRecOn with
    | nil => exact Or.inr C.root_proper
    | append_singleton w a ih =>
        rcases ih with ⟨c, hc, hp⟩ | hp
        · exact Or.inl ⟨c, hc, hp.trans (List.prefix_append _ _)⟩
        · rcases hf w hp a with hc | hq
          · exact Or.inl ⟨w ++ [a], hc, List.prefix_refl _⟩
          · exact Or.inr hq
  intro w _
  rcases hex w with ⟨c, hc, hp⟩ | ⟨c, hc, hp, _⟩
  · exact ⟨c, hc, Or.inl hp⟩
  · exact ⟨c, hc, Or.inr hp⟩

/-- Maximality forces every internal node to have every alphabet child. -/
theorem full_of_maximal (hm : C.Maximal) : C.Full := by
  intro q hq a
  obtain ⟨c, hc, hcomp⟩ := hm (q ++ [a]) (by simp)
  by_cases heq : q ++ [a] = c
  · exact Or.inl (heq.symm ▸ hc)
  · right
    rcases hcomp with hp | hp
    · have hlt : c.length < (q ++ [a]).length := by
        have hle := hp.length_le
        by_contra h
        have he := hp.eq_of_length_le (by omega)
        exact heq he.symm
      have hcle : c.length ≤ q.length := by simpa using hlt
      have hcp : c <+: q :=
        List.prefix_of_prefix_length_le hp (List.prefix_append q [a]) hcle
      exact False.elim (C.leaf_not_prefix_proper hc hq hcp)
    · exact ⟨c, hc, hp, heq⟩

theorem full_iff_maximal : C.Full ↔ C.Maximal := ⟨C.maximal_of_full, C.full_of_maximal⟩

/-- Synchronization refers to all proper-prefix states, not a quotient DFA. -/
def Resets (w : List α) : Prop :=
  ∃ p, ∀ q, C.ProperPrefix q → C.run q w = p

/-- A full literal decoder is synchronizing when some reset input exists. -/
def Synchronizing : Prop := ∃ w, C.Resets w

end PrefixCode
end HeightSync


==> anc/lean/HeightSync/DecoderEliminationBounds.lean <==
/- Author: Samrath Chadha -/
import HeightSync.EliminationSizes
import HeightSync.TransitionRows

namespace HeightSync.DecoderEliminationBounds

open EliminationHistory EliminationSizes

variable {Q Letter Item : Type*} [Fintype Q] [LinearOrder Q]

theorem independent_map (xs : List Item) (hn : xs.Nodup) (f : Item → Q → ℚ)
    (hi : LinearIndepOn ℚ f {x | x ∈ xs}) : Independent (xs.map f) := by
  let e : Fin xs.length → {x // x ∈ xs} := fun i => ⟨xs.get i,List.get_mem xs i⟩
  have hinj : Function.Injective e := by
    intro i j heq
    apply List.nodup_iff_injective_get.mp hn
    exact congrArg Subtype.val heq
  have hli : LinearIndependent ℚ (fun i : Fin xs.length => f (xs.get i)) := hi.comp e hinj
  have heq : List.ofFn (fun i : Fin xs.length => f (xs.get i)) = xs.map f := by
    change List.ofFn (f ∘ xs.get) = _
    rw [← List.map_ofFn,List.ofFn_get]
  exact heq ▸ (independent_ofFn_iff _).mpr hli

theorem independent_sorted_rows [LinearOrder Item] (S : Finset Item) (f : Item → Q → ℚ)
    (hi : LinearIndepOn ℚ f (S : Set Item)) : Independent ((S.sort (· ≤ ·)).map f) := by
  apply independent_map _ (Finset.sort_nodup _ _) f
  simpa using hi

def integerRow (δ : Q → Letter → Q) (initial : Finset Q) (w : List Letter) : Q → ℤ :=
  fun q => ((initial.filter fun p => TransitionRows.run δ p w = q).card : ℤ)

theorem integerRow_bound (δ : Q → Letter → Q) (initial : Finset Q) (w : List Letter) (q : Q) :
    (integerRow δ initial w q).natAbs ≤ initial.card := by
  simp only [integerRow,Int.natAbs_natCast]
  exact Finset.card_filter_le _ _

theorem cast_integerRow (δ : Q → Letter → Q) (initial : Finset Q) (w : List Letter) :
    castRow (integerRow δ initial w) = RowSpace.row (TransitionRows.transitionMatrix δ)
      (fun q => if q ∈ initial then 1 else 0) w := by
  funext q
  rw [TransitionRows.row_entry_count]
  simp [castRow,integerRow]

variable [LinearOrder Letter]

/-- Every independent collection of represented decoder rows satisfies the
integer-input hypotheses of the elimination analysis. -/
theorem decoder_rows_independent (δ : Q → Letter → Q) (initial : Finset Q)
    (S : Finset (List Letter))
    (hi : LinearIndepOn ℚ
      (RowSpace.row (TransitionRows.transitionMatrix δ) (fun q => if q ∈ initial then 1 else 0))
      (S : Set (List Letter))) :
    Independent (((S.sort (· ≤ ·)).map (integerRow δ initial)).map castRow) := by
  simp only [List.map_map]
  have hfun : castRow ∘ integerRow δ initial =
      RowSpace.row (TransitionRows.transitionMatrix δ) (fun q => if q ∈ initial then 1 else 0) :=
    funext (cast_integerRow δ initial)
  rw [hfun]
  exact independent_sorted_rows S _ hi

/-- The bit bound is now instantiated for the actual integer counts used in
decoder span tests, at every intermediate pivot. -/
theorem decoder_intermediate_size (δ : Q → Letter → Q) (initial : Finset Q)
    (S : Finset (List Letter))
    (hi : LinearIndepOn ℚ
      (RowSpace.row (TransitionRows.transitionMatrix δ) (fun q => if q ∈ initial then 1 else 0))
      (S : Set (List Letter)))
    (w : List Letter) (j : ℕ) (hj : j ≤ S.card) (q : Q) :
    RationalSizes.binarySize (Echelon.reduce
      ((Echelon.basis (((S.sort (· ≤ ·)).map (integerRow δ initial)).map castRow)).take j)
      (castRow (integerRow δ initial w)) q) ≤ 4*(j+1)*(j+initial.card+1) := by
  apply intermediate_residual_size _ (decoder_rows_independent δ initial S hi) _ initial.card
  · intro u hu q
    obtain ⟨v,_,rfl⟩ := List.mem_map.mp hu
    exact integerRow_bound δ initial v q
  · exact integerRow_bound δ initial w
  · simpa using hj

theorem decoder_stored_size (δ : Q → Letter → Q) (initial : Finset Q)
    (S : Finset (List Letter))
    (hi : LinearIndepOn ℚ
      (RowSpace.row (TransitionRows.transitionMatrix δ) (fun q => if q ∈ initial then 1 else 0))
      (S : Set (List Letter)))
    (b : Echelon.PivotRow Q)
    (hb : b ∈ Echelon.basis (((S.sort (· ≤ ·)).map (integerRow δ initial)).map castRow))
    (q : Q) : RationalSizes.binarySize (b.row q) ≤ 8*(S.card+1)*(S.card+initial.card+1) := by
  have h := stored_row_size _ (decoder_rows_independent δ initial S hi) initial.card
    (fun u hu q => by obtain ⟨w,_,rfl⟩ := List.mem_map.mp hu; exact integerRow_bound δ initial w q) b hb q
  simpa using h

end HeightSync.DecoderEliminationBounds


==> anc/lean/HeightSync/DecoderSearch.lean <==
/- Author: Samrath Chadha -/
import HeightSync.MainTheorems
import HeightSync.TransitionRows
import HeightSync.CountBFS
import HeightSync.ResetSearch
import HeightSync.Threshold

/-! Executable search on the actual finite literal decoder. -/

namespace HeightSync.DecoderSearch

open scoped Matrix

variable {α : Type*} [Fintype α] [LinearOrder α] (C : PrefixCode α)

abbrev State := {q : List α // q ∈ C.states}

local instance stateDecidableEq : DecidableEq (State C) := LinearOrder.toDecidableEq

def transition (hf : C.Full) (q : State C) (a : α) : State C :=
  ⟨C.step q.val a, C.mem_states.mpr (C.step_proper hf (C.mem_states.mp q.property) a)⟩

theorem run_val (hf : C.Full) (q : State C) (w : List α) :
    (TransitionRows.run (transition C hf) q w).val = C.run q.val w := by
  induction w generalizing q with
  | nil => rfl
  | cons a w ih =>
    change (TransitionRows.run (transition C hf) (transition C hf q a) w).val = _
    rw [ih, C.run_cons]
    rfl

def matrix (hf : C.Full) := TransitionRows.transitionMatrix (transition C hf)

variable {r : ℕ} [NeZero r]

def initial (a : α) (r : ℕ) [NeZero r] (q : State C) : ℚ :=
  PrefixCode.initialWeight a r q.val

def terminal (a : α) (k r : ℕ) (S : Finset (ZMod r)) (q : State C) : ℚ :=
  C.terminalWeight a k r S q.val

theorem observation (hf : C.Full) (a : α) (k : ℕ) (S : Finset (ZMod r)) (w : List α) :
    RowSpace.row (matrix C hf) (initial C a r) w ⬝ᵥ terminal C a k r S =
      C.cycleObservable a k r S w := by
  rw [matrix, TransitionRows.row_observation]
  simp only [initial, terminal, run_val]
  exact Finset.sum_coe_sort C.states (fun q : List α =>
    PrefixCode.initialWeight a r q * C.terminalWeight a k r S (C.run q w))

/-- The actual subset carrying unit initial weight. -/
def initialStates (a : α) (r : ℕ) [NeZero r] : Finset (State C) :=
  Finset.univ.filter (fun q => q.val ∈ PrefixCode.cycleStates a r)

@[simp] theorem initialStates_indicator (a : α) (r : ℕ) [NeZero r] :
    (fun q : State C => if q ∈ initialStates C a r then (1:ℚ) else 0) = initial C a r := by
  funext q
  simp [initialStates,initial,PrefixCode.initialWeight]

/-- The same computed basis is reused for every inverse-fiber target. -/
def words (hf : C.Full) (a : α) (k r : ℕ) [NeZero r] : List (List α) :=
  ((CountBFS.run (transition C hf) (initialStates C a r) (2 * k - 3)).basis.sort (· ≤ ·))

theorem words_length (hf : C.Full) (a : α) (k : ℕ) (w : List α)
    (hw : w ∈ words C hf a k r) : w.length ≤ 2 * k - 3 := by
  exact ExecutableBFS.retained_length (matrix C hf) (initial C a r) _ w
    (by simpa [words, matrix] using hw)

/-- A nonzero short observable is detected on a word retained by the actual
executable rational basis search. -/
theorem words_detect (hf : C.Full) {k : ℕ} (hkheight : C.HeightLE k) (hk : 2 ≤ k)
    (hmax : ∃ c ∈ C.leaves, c.length = k) {a : α}
    (hleaf : List.replicate r a ∈ C.leaves) (hsync : C.Synchronizing)
    (S : Finset (ZMod r)) (hS : S.Nonempty) (hproper : S ≠ Finset.univ) :
    ∃ w ∈ words C hf a k r,
      (Compression.inverse (C.cycleMap a k r) w S).card ≠ S.card := by
  obtain ⟨w, hw, hne⟩ := C.short_unbalancing_of_shortDetection hf hkheight hk hleaf hsync
    (C.shortDetection hf hkheight hk hmax) S hS hproper
  by_contra hn
  push_neg at hn
  have hnone : ExecutableBFS.detect (matrix C hf) (initial C a r) (2 * k - 3)
      (terminal C a k r S) = none := by
    apply List.find?_eq_none.mpr
    intro u hu
    have hz : C.cycleObservable a k r S u = 0 := by
      by_contra h
      exact (C.cycleObservable_ne_zero_iff hleaf k S u).mp h (hn u (by simpa [words, matrix] using hu))
    simpa only [decide_eq_true_eq, decide_eq_false_iff_not, not_not] using
      (observation C hf a k S u).trans hz
  have hz := (ExecutableBFS.detect_none_iff (matrix C hf) (initial C a r)
    (2 * k - 3) (terminal C a k r S)).mp hnone w hw
  rw [observation C hf a k S w] at hz
  exact (C.cycleObservable_ne_zero_iff hleaf k S w).mpr hne hz

/-- A concrete enumeration order on the finite residue cycle. This order is
only for deterministic search; no ordered-group assumption is used. -/
def cycleOrder (r : ℕ) [NeZero r] : LinearOrder (ZMod r) :=
  LinearOrder.lift' ZMod.val (ZMod.val_injective r)

local instance : LinearOrder (ZMod r) := cycleOrder r

def cycleData (hf : C.Full) (a : α) (k r : ℕ) [NeZero r] : ResetSearch.Data (ZMod r) α where
  transform := C.cycleMap a k r
  separator := List.replicate (k - 1) a
  rotation := fun j => List.replicate j.val a
  candidates := words C hf a k r

/-- Return a reset word, or report failure, using a specified pure-letter leaf. -/
def findWithCycle (hf : C.Full) (a : α) (k r : ℕ) [NeZero r] : Option (List α) :=
  if r = 1 then some (List.replicate (k - 1) a) else
    (ResetSearch.search (cycleData C hf a k r) 0).map
      (fun v => List.replicate (k - 1) a ++ v ++ List.replicate (k - 1) a)

/-- Every returned word actually resets all proper-prefix states, and meets the
universal height bound. This soundness theorem does not assume synchronization. -/
theorem findWithCycle_some (hf : C.Full) {k : ℕ} (hkheight : C.HeightLE k)
    (hk : 2 ≤ k) {a : α} (hleaf : List.replicate r a ∈ C.leaves)
    {w : List α} (hw : findWithCycle C hf a k r = some w) :
    C.Resets w ∧ w.length ≤ (k - 1) * (4 * k - 5) := by
  by_cases hr1 : r = 1
  · subst r
    have heq : List.replicate (k - 1) a = w := by simpa [findWithCycle] using hw
    subst w
    refine ⟨C.resets_of_letter_leaf hf hkheight (by simpa using hleaf), ?_⟩
    simp only [List.length_replicate]
    have hfactor : 1 ≤ 4 * k - 5 := by omega
    simpa using Nat.mul_le_mul_left (k - 1) hfactor
  · have hr : 2 ≤ r := by have := NeZero.ne r; omega
    have hrk : r ≤ k := by simpa using hkheight _ hleaf
    cases hv : ResetSearch.search (cycleData C hf a k r) 0 with
    | none => simp [findWithCycle, hr1, hv] at hw
    | some v =>
      have heq : List.replicate (k - 1) a ++ v ++ List.replicate (k - 1) a = w := by
        simpa [findWithCycle, hr1, hv] using hw
      subst w
      have hL : ∀ u ∈ (cycleData C hf a k r).candidates, u.length ≤ 2 * k - 3 :=
        words_length C hf a k
      have hR : ∀ j : ZMod r, ((cycleData C hf a k r).rotation j).length ≤ r - 1 := by
        intro j
        have := ZMod.val_lt j
        simp only [cycleData, List.length_replicate]
        omega
      obtain ⟨⟨z,hconstant⟩,hlen⟩ := ResetSearch.search_some (cycleData C hf a k r) 0
        (2 * k - 3) (r - 1) hL hR hv
      refine ⟨Compression.decoder_reset_of_constant C (C.cycleMap a k r)
        (List.replicate (k - 1) a) (PrefixCode.cycleEmbed a) (C.cycleProject a k r)
        (fun q hq => C.cycle_normalizes hf hkheight hleaf hq)
        (C.cycle_realizes hf hkheight hleaf) hconstant, ?_⟩
      have hcount : (List.replicate (k - 1) a ++ v ++ List.replicate (k - 1) a).length ≤
          (k - 1) + (r - 1) * ((2 * k - 3) + k + r - 3) := by
        simp only [cycleData, List.length_replicate, ZMod.card] at hlen
        simp only [List.length_append, List.length_replicate]
        have hr₂ : r - 2 + 2 = r := by omega
        have hr₁ : r - 1 + 1 = r := by omega
        have hk₁ : k - 1 + 1 = k := by omega
        have hsub : (2 * k - 3) + k + r - 3 + 1 = (2 * k - 3) + (r - 1) + (k - 1) := by omega
        nlinarith
      exact hcount.trans ((HeightSync.cycle_bound_le_height_cycle_bound k r (2*k-3)
        hk hr (by rfl)).trans (HeightSync.height_cycle_bound_le_universal_bound k r hk hr hrk))

/-- On synchronizing input, the actual executable search succeeds. The detection
premise is discharged by the proved short-detection theorem and computed basis. -/
theorem findWithCycle_exists (hf : C.Full) {k : ℕ} (hkheight : C.HeightLE k)
    (hk : 2 ≤ k) (hmax : ∃ c ∈ C.leaves, c.length = k) {a : α}
    (hleaf : List.replicate r a ∈ C.leaves) (hsync : C.Synchronizing) :
    ∃ w, findWithCycle C hf a k r = some w := by
  by_cases hr1 : r = 1
  · exact ⟨List.replicate (k - 1) a, by simp [findWithCycle, hr1]⟩
  · have hr : 2 ≤ r := by have := NeZero.ne r; omega
    have hL : ∀ u ∈ (cycleData C hf a k r).candidates, u.length ≤ 2*k-3 :=
      words_length C hf a k
    have hR : ∀ j : ZMod r, ((cycleData C hf a k r).rotation j).length ≤ r-1 := by
      intro j
      have := ZMod.val_lt j
      simp only [cycleData, List.length_replicate]
      omega
    have hd : ∀ S : Finset (ZMod r), S.Nonempty → S ≠ Finset.univ →
        ∃ u ∈ (cycleData C hf a k r).candidates,
          (ResetSearch.inverse (cycleData C hf a k r) u S).card ≠ S.card := by
      intro S hS hp
      obtain ⟨u,hu,hn⟩ := words_detect C hf hkheight hk hmax hleaf hsync S hS hp
      refine ⟨u, hu, ?_⟩
      have heq : ResetSearch.inverse (cycleData C hf a k r) u S =
          Compression.inverse (C.cycleMap a k r) u S := by
        ext q
        simp only [ResetSearch.inverse, Compression.mem_inverse, cycleData]
      rw [heq]
      exact hn
    obtain ⟨v,hv⟩ := ResetSearch.search_exists (cycleData C hf a k r) 0
      (2*k-3) (r-1) hL hR
      (C.cycleMap_rotate hf hkheight hleaf) (C.cycleMap_comp hf hkheight hleaf)
      (by simpa using hr) hd
    exact ⟨List.replicate (k - 1) a ++ v ++ List.replicate (k - 1) a,
      by simp [findWithCycle, hr1, hv]⟩

/-- Failure of this finite program is an exact nonsynchronization decision. -/
theorem findWithCycle_none_iff (hf : C.Full) {k : ℕ} (hkheight : C.HeightLE k)
    (hk : 2 ≤ k) (hmax : ∃ c ∈ C.leaves, c.length = k) {a : α}
    (hleaf : List.replicate r a ∈ C.leaves) :
    findWithCycle C hf a k r = none ↔ ¬ C.Synchronizing := by
  constructor
  · intro hn hs
    obtain ⟨w,hw⟩ := findWithCycle_exists C hf hkheight hk hmax hleaf hs
    rw [hn] at hw
    contradiction
  · intro hn
    cases hw : findWithCycle C hf a k r with
    | none => rfl
    | some w => exact False.elim (hn ⟨w, (findWithCycle_some C hf hkheight hk hleaf hw).1⟩)

/-- Locate the pure-letter leaf in the explicit code. -/
def pureLength (a : α) (k : ℕ) : Option ℕ :=
  (List.range (k + 1)).find? (fun t => decide (List.replicate t a ∈ C.leaves))

theorem pureLength_some (a : α) (k : ℕ) {t : ℕ}
    (ht : pureLength C a k = some t) : List.replicate t a ∈ C.leaves ∧ 0 < t ∧ t ≤ k := by
  have hleaf : List.replicate t a ∈ C.leaves := by simpa using List.find?_some ht
  have hmem := List.mem_of_find?_eq_some ht
  have hle : t ≤ k := by simpa using hmem
  have hpos : 0 < t := by
    by_contra hn
    have ht0 : t = 0 := by omega
    simp [ht0, C.no_empty] at hleaf
  exact ⟨hleaf,hpos,hle⟩

theorem pureLength_exists (hf : C.Full) {k : ℕ} (hkheight : C.HeightLE k) (a : α) :
    ∃ t, pureLength C a k = some t := by
  obtain ⟨t, _, hle, hleaf⟩ := C.pure_leaf_exists hf hkheight a
  cases hp : pureLength C a k with
  | some t => exact ⟨t,rfl⟩
  | none =>
    have := List.find?_eq_none.mp hp t (by simp; omega)
    simp [hleaf] at this

/-- Complete deterministic search with no supplied pure-cycle length. -/
def find (hf : C.Full) (a : α) (k : ℕ) : Option (List α) :=
  match pureLength C a k with
  | none => none
  | some t =>
    if ht : t = 0 then none else
      letI : NeZero t := ⟨ht⟩
      findWithCycle C hf a k t

theorem find_some (hf : C.Full) {k : ℕ} (hkheight : C.HeightLE k) (hk : 2 ≤ k)
    (a : α) {w : List α} (hw : find C hf a k = some w) :
    C.Resets w ∧ w.length ≤ (k - 1) * (4 * k - 5) := by
  cases hp : pureLength C a k with
  | none => simp [find, hp] at hw
  | some t =>
    have ht := pureLength_some C a k hp
    have ht0 : t ≠ 0 := by omega
    letI : NeZero t := ⟨ht0⟩
    have hh : findWithCycle C hf a k t = some w := by simpa [find, hp, ht0] using hw
    exact findWithCycle_some C hf hkheight hk ht.1 hh

theorem find_exists (hf : C.Full) {k : ℕ} (hkheight : C.HeightLE k) (hk : 2 ≤ k)
    (hmax : ∃ c ∈ C.leaves, c.length = k) (a : α) (hsync : C.Synchronizing) :
    ∃ w, find C hf a k = some w := by
  obtain ⟨t,hp⟩ := pureLength_exists C hf hkheight a
  have ht := pureLength_some C a k hp
  have ht0 : t ≠ 0 := by omega
  letI : NeZero t := ⟨ht0⟩
  obtain ⟨w,hw⟩ := findWithCycle_exists C hf hkheight hk hmax ht.1 hsync
  exact ⟨w,by simpa [find, hp, ht0] using hw⟩

/-- The program decides synchronization, not merely one sufficient condition. -/
theorem find_none_iff (hf : C.Full) {k : ℕ} (hkheight : C.HeightLE k) (hk : 2 ≤ k)
    (hmax : ∃ c ∈ C.leaves, c.length = k) (a : α) :
    find C hf a k = none ↔ ¬C.Synchronizing := by
  constructor
  · intro hn hs
    obtain ⟨w,hw⟩ := find_exists C hf hkheight hk hmax a hs
    rw [hn] at hw
    contradiction
  · intro hn
    cases hw : find C hf a k with
    | none => rfl
    | some w => exact False.elim (hn ⟨w,(find_some C hf hkheight hk a hw).1⟩)

/-- The computed basis contains at most one represented word per actual state. -/
theorem words_count (hf : C.Full) (a : α) (k : ℕ) :
    (words C hf a k r).length ≤ C.states.card := by
  simpa [words, State, matrix] using
    ExecutableBFS.retained_card_le (matrix C hf) (initial C a r) (2*k-3)

/-- The actual decoder row search examines at most `1 + d*n` candidates. -/
theorem basis_candidate_count (hf : C.Full) (a : α) (k : ℕ) :
    (CountBFS.run (transition C hf) (initialStates C a r) (2*k-3)).examined ≤
      1 + Fintype.card α * C.states.card := by
  simpa [State, matrix] using
    ExecutableBFS.examined_le (matrix C hf) (initial C a r) (2*k-3)

/-- Maximum codeword length, computed from the explicit finite code. -/
def height : ℕ := C.leaves.sup List.length

theorem height_bound : C.HeightLE (height C) := by
  intro c hc
  exact Finset.le_sup hc

theorem height_positive : 0 < height C := by
  obtain ⟨c,hc⟩ := C.nonempty
  have hc0 : c ≠ [] := by intro heq; subst c; exact C.no_empty hc
  exact (List.length_pos_iff.mpr hc0).trans_le (height_bound C c hc)

theorem height_attained : ∃ c ∈ C.leaves, c.length = height C := by
  obtain ⟨c,hc,hle⟩ := (Finset.le_sup_iff (height_positive C)).mp (le_refl (height C))
  exact ⟨c,hc,le_antisymm (height_bound C c hc) hle⟩

/-- Public search API: compute the height and handle the one-state decoder. -/
def solve (hf : C.Full) (a : α) : Option (List α) :=
  if height C ≤ 1 then some [] else find C hf a (height C)

theorem solve_some (hf : C.Full) (a : α) {w : List α}
    (hw : solve C hf a = some w) :
    C.Resets w ∧ w.length ≤ (height C - 1) * (4 * height C - 5) := by
  by_cases hk : height C ≤ 1
  · have heq : [] = w := by simpa [solve,hk] using hw
    subst w
    refine ⟨C.resets_nil_of_height_one ?_, by simp⟩
    intro c hc
    exact (height_bound C c hc).trans hk
  · exact find_some C hf (height_bound C) (by omega) a (by simpa [solve,hk] using hw)

theorem solve_none_iff (hf : C.Full) (a : α) :
    solve C hf a = none ↔ ¬C.Synchronizing := by
  by_cases hk : height C ≤ 1
  · have hs : C.Synchronizing := ⟨[],C.resets_nil_of_height_one
        (fun c hc => (height_bound C c hc).trans hk)⟩
    simp [solve,hk,hs]
  · simpa [solve,hk] using find_none_iff C hf (height_bound C) (by omega) (height_attained C) a

end HeightSync.DecoderSearch


==> anc/lean/HeightSync/EagerBFS.lean <==
/- Author: Samrath Chadha -/
import HeightSync.ExecutableBFS
import HeightSync.EagerElimination

/-! The breadth-first search with eagerly stored row vectors.
The representation theorem transfers every earlier invariant and output theorem.
-/

namespace HeightSync.EagerBFS

open scoped Matrix

variable {Q Letter : Type*} [Fintype Q] [LinearOrder Q]
    [Fintype Letter] [LinearOrder Letter]

local instance wordDecidableEq : DecidableEq (List Letter) := LinearOrder.toDecidableEq

def rowTable (B : Letter → Matrix Q Q ℚ) : EagerElimination.Table Q → List Letter → EagerElimination.Table Q
  | initial, [] => initial
  | initial, a::w => rowTable B (EagerElimination.materialize (initial.row ᵥ* B a)) w

theorem rowTable_eq (B : Letter → Matrix Q Q ℚ) (initial : EagerElimination.Table Q) (w : List Letter) :
    (rowTable B initial w).row = RowSpace.row B initial.row w := by
  induction w generalizing initial with
  | nil => simp [rowTable]
  | cons a w ih =>
    rw [rowTable,ih,EagerElimination.materialize_row]
    simp only [RowSpace.row,RowSpace.wordMatrix_cons,Matrix.vecMul_vecMul]

def row (B : Letter → Matrix Q Q ℚ) (initial : Q → ℚ) (w : List Letter) : Q → ℚ :=
  (rowTable B (EagerElimination.materialize initial) w).row

theorem row_eq (B : Letter → Matrix Q Q ℚ) (initial : Q → ℚ) (w : List Letter) :
    row B initial w = RowSpace.row B initial w := by
  simp only [row,rowTable_eq,EagerElimination.materialize_row]

theorem row_function_eq (B : Letter → Matrix Q Q ℚ) (initial : Q → ℚ) :
    row B initial = RowSpace.row B initial := funext (row_eq B initial)

variable (B : Letter → Matrix Q Q ℚ) (initial : Q → ℚ)

def start : ExecutableBFS.State Letter :=
  let retained := ExecutableScan.scan (row B initial) ∅ [[]]
  ⟨retained,retained,1⟩

def layer (s : ExecutableBFS.State Letter) : ExecutableBFS.State Letter :=
  let candidates := ExecutableBFS.extensions s.frontier
  let retained := ExecutableScan.scan (row B initial) s.basis (candidates.sort (· ≤ ·))
  ⟨retained,retained \ s.basis,s.examined+candidates.card⟩

def run : ℕ → ExecutableBFS.State Letter
  | 0 => start B initial
  | h+1 => layer B initial (run h)

@[simp] theorem start_eq : start B initial = ExecutableBFS.start B initial := by
  simp only [start,ExecutableBFS.start,row_function_eq,ExecutableBFS.represented]

@[simp] theorem layer_eq (s : ExecutableBFS.State Letter) :
    layer B initial s = ExecutableBFS.layer B initial s := by
  simp only [layer,ExecutableBFS.layer,row_function_eq,ExecutableBFS.represented]

@[simp] theorem run_eq (h : ℕ) : run B initial h = ExecutableBFS.run B initial h := by
  induction h with
  | zero => exact start_eq B initial
  | succ h ih => simp [run,ExecutableBFS.run,ih]

end HeightSync.EagerBFS


==> anc/lean/HeightSync/EagerElimination.lean <==
/- Author: Samrath Chadha -/
import HeightSync.Echelon

/-! Eager finite tables for the executable elimination implementation.
Every vector update is materialized before the next pivot is processed.
-/

namespace HeightSync.EagerElimination

variable {Q : Type*} [Fintype Q] [LinearOrder Q]

def lookup (xs : List (Q × ℚ)) (q : Q) : ℚ :=
  match xs.find? (fun p => decide (p.1 = q)) with
  | none => 0
  | some p => p.2

def cache (v : Q → ℚ) : Q → ℚ :=
  let xs := ((Finset.univ : Finset Q).sort (· ≤ ·)).map (fun q => (q,v q))
  fun q => lookup xs q

@[simp] theorem cache_eq (v : Q → ℚ) : cache v = v := by
  funext q
  unfold cache lookup
  cases hp : ((((Finset.univ : Finset Q).sort (· ≤ ·)).map (fun q => (q,v q))).find?
      (fun p => decide (p.1 = q))) with
  | none =>
    have h := List.find?_eq_none.mp hp (q,v q) (by simp)
    simp at h
  | some p =>
    have hm := List.mem_of_find?_eq_some hp
    have he : p.1 = q := by simpa using List.find?_some hp
    obtain ⟨t,_,ht⟩ := List.mem_map.mp hm
    subst p
    simpa using congrArg v he

/-- A data value, rather than a function returning a recomputed table. -/
structure Table (Q : Type*) where
  entries : List (Q × ℚ)

def Table.row (t : Table Q) : Q → ℚ := lookup t.entries

def materialize (v : Q → ℚ) : Table Q :=
  ⟨((Finset.univ : Finset Q).sort (· ≤ ·)).map (fun q => (q,v q))⟩

@[simp] theorem materialize_row (v : Q → ℚ) : (materialize v).row = v := cache_eq v

/-- Returning an explicit table forces every update before the next pivot. -/
def reduceTable : List (Echelon.PivotRow Q) → Table Q → Table Q
  | [], v => v
  | b::bs, v =>
    let scalar := v.row b.pivot
    let next := materialize (fun q => v.row q - scalar * b.row q)
    reduceTable bs next

@[simp] theorem reduceTable_row (bs : List (Echelon.PivotRow Q)) (v : Table Q) :
    (reduceTable bs v).row = Echelon.reduce bs v.row := by
  induction bs generalizing v with
  | nil => rfl
  | cons b bs ih =>
    simp only [reduceTable,ih,materialize_row,Echelon.reduce_cons]
    rfl

def reduce (bs : List (Echelon.PivotRow Q)) (v : Q → ℚ) : Q → ℚ :=
  (reduceTable bs (materialize v)).row

@[simp] theorem reduce_eq (bs : List (Echelon.PivotRow Q)) (v : Q → ℚ) :
    reduce bs v = Echelon.reduce bs v := by simp [reduce]

def normalized (v : Q → ℚ) (p : Q) : Echelon.PivotRow Q :=
  let denominator := v p
  let table := materialize (fun q => v q / denominator)
  ⟨p,table.row⟩

@[simp] theorem normalized_eq (v : Q → ℚ) (p : Q) :
    normalized v p = Echelon.normalized v p := by
  simp only [normalized,materialize_row,Echelon.normalized]
  congr 1
  funext q
  simp [div_eq_mul_inv,mul_comm]

def insert (bs : List (Echelon.PivotRow Q)) (v : Q → ℚ) : List (Echelon.PivotRow Q) :=
  let residual := reduceTable bs (materialize v)
  match Echelon.pivot residual.row with
  | none => bs
  | some p => bs ++ [normalized residual.row p]

@[simp] theorem insert_eq (bs : List (Echelon.PivotRow Q)) (v : Q → ℚ) :
    insert bs v = Echelon.insert bs v := by
  simp only [insert,reduceTable_row,materialize_row,Echelon.insert]
  cases Echelon.pivot (Echelon.reduce bs v) <;> simp

def basis : List (Q → ℚ) → List (Echelon.PivotRow Q)
  | [] => []
  | v::vs => insert (basis vs) v

@[simp] theorem basis_eq (vs : List (Q → ℚ)) : basis vs = Echelon.basis vs := by
  induction vs with
  | nil => rfl
  | cons v vs ih => simp [basis,Echelon.basis,ih]

def inSpan (vs : List (Q → ℚ)) (v : Q → ℚ) : Bool :=
  let reduced := reduceTable (basis vs) (materialize v)
  decide (reduced.row = 0)

@[simp] theorem inSpan_eq (vs : List (Q → ℚ)) (v : Q → ℚ) :
    inSpan vs v = Echelon.inSpan vs v := by
  simp [inSpan,Echelon.inSpan]

theorem inSpan_correct (vs : List (Q → ℚ)) (v : Q → ℚ) :
    inSpan vs v = true ↔ v ∈ Submodule.span ℚ {w | w ∈ vs} := by
  rw [inSpan_eq,Echelon.inSpan_correct]

end HeightSync.EagerElimination


==> anc/lean/HeightSync/Echelon.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Author: Samrath Chadha
-/
import Mathlib

/-! Executable exact rational row elimination, with span correctness. -/

namespace HeightSync.Echelon

variable {Q : Type*} [Fintype Q] [LinearOrder Q]

abbrev Row (Q : Type*) := Q → ℚ

structure PivotRow (Q : Type*) where
  pivot : Q
  row : Row Q

def space (bs : List (PivotRow Q)) : Submodule ℚ (Row Q) :=
  Submodule.span ℚ {v | v ∈ bs.map PivotRow.row}

@[simp] theorem space_nil : space ([] : List (PivotRow Q)) = ⊥ := by
  simp [space]

theorem space_cons (b : PivotRow Q) (bs : List (PivotRow Q)) :
    space (b :: bs) = ℚ ∙ b.row ⊔ space bs := by
  have heq : {v : Row Q | v ∈ (b :: bs).map PivotRow.row} =
      insert b.row {v | v ∈ bs.map PivotRow.row} := by ext v; simp
  rw [space, heq, Submodule.span_insert]
  rfl

theorem space_append (bs cs : List (PivotRow Q)) :
    space (bs ++ cs) = space bs ⊔ space cs := by
  have heq : {v : Row Q | v ∈ (bs ++ cs).map PivotRow.row} =
      {v | v ∈ bs.map PivotRow.row} ∪ {v | v ∈ cs.map PivotRow.row} := by
    ext v
    simp
  rw [space, heq, Submodule.span_union]
  rfl

theorem row_mem_space (bs : List (PivotRow Q)) (b : PivotRow Q) (hb : b ∈ bs) :
    b.row ∈ space bs := Submodule.subset_span (List.mem_map.mpr ⟨b, hb, rfl⟩)

def eliminate (b : PivotRow Q) : Row Q →ₗ[ℚ] Row Q :=
  LinearMap.id - (LinearMap.proj b.pivot).smulRight b.row

@[simp] theorem eliminate_apply (b : PivotRow Q) (v : Row Q) :
    eliminate b v = v - v b.pivot • b.row := rfl

def reduceMap : List (PivotRow Q) → Row Q →ₗ[ℚ] Row Q
  | [] => LinearMap.id
  | b :: bs => (reduceMap bs).comp (eliminate b)

abbrev reduce (bs : List (PivotRow Q)) (v : Row Q) : Row Q := reduceMap bs v

@[simp] theorem reduce_nil (v : Row Q) : reduce [] v = v := rfl
@[simp] theorem reduce_cons (b : PivotRow Q) (bs : List (PivotRow Q)) (v : Row Q) :
    reduce (b :: bs) v = reduce bs (v - v b.pivot • b.row) := rfl

/-- Normalized pivots and zero entries below every earlier pivot. -/
def Good : List (PivotRow Q) → Prop
  | [] => True
  | b :: bs => b.row b.pivot = 1 ∧ (∀ c ∈ bs, c.row b.pivot = 0) ∧ Good bs

theorem good_pivot (bs : List (PivotRow Q)) (h : Good bs) (b : PivotRow Q) (hb : b ∈ bs) :
    b.row b.pivot = 1 := by
  induction bs with
  | nil => simp at hb
  | cons c cs ih =>
    rcases List.mem_cons.mp hb with rfl | hb
    · exact h.1
    · exact ih h.2.2 hb

/-- Row reduction subtracts a linear combination of existing rows. -/
theorem difference_mem (bs : List (PivotRow Q)) (v : Row Q) :
    v - reduce bs v ∈ space bs := by
  induction bs generalizing v with
  | nil => simp
  | cons b bs ih =>
    rw [reduce_cons, space_cons]
    have h₁ : v b.pivot • b.row ∈ (ℚ ∙ b.row ⊔ space bs : Submodule ℚ (Row Q)) :=
      Submodule.mem_sup_left (Submodule.smul_mem _ _ (Submodule.subset_span (by simp)))
    have h₂ : (v - v b.pivot • b.row) - reduce bs (v - v b.pivot • b.row) ∈
        (ℚ ∙ b.row ⊔ space bs : Submodule ℚ (Row Q)) := Submodule.mem_sup_right (ih _)
    have := Submodule.add_mem _ h₁ h₂
    convert this using 1 <;> module

theorem reduce_row (bs : List (PivotRow Q)) (h : Good bs) (b : PivotRow Q) (hb : b ∈ bs) :
    reduce bs b.row = 0 := by
  induction bs with
  | nil => simp at hb
  | cons c cs ih =>
    rw [reduce_cons]
    rcases List.mem_cons.mp hb with rfl | hb
    · simp [h.1]
    · simp only [h.2.1 b hb, zero_smul, sub_zero]
      exact ih h.2.2 hb

/-- The computed residual is zero exactly on the existing row space. -/
theorem reduce_eq_zero_iff (bs : List (PivotRow Q)) (h : Good bs) (v : Row Q) :
    reduce bs v = 0 ↔ v ∈ space bs := by
  constructor
  · intro hz
    simpa [hz] using difference_mem bs v
  · intro hv
    have hker : space bs ≤ (reduceMap bs).ker := by
      apply Submodule.span_le.mpr
      intro u hu
      obtain ⟨b, hb, rfl⟩ := List.mem_map.mp hu
      exact reduce_row bs h b hb
    exact hker hv

theorem reduce_preserves_coordinate (bs : List (PivotRow Q)) (p : Q)
    (h : ∀ b ∈ bs, b.row p = 0) (v : Row Q) : reduce bs v p = v p := by
  induction bs generalizing v with
  | nil => rfl
  | cons b bs ih =>
    rw [reduce_cons, ih (fun c hc => h c (by simp [hc]))]
    simp [h b (by simp)]

theorem reduce_pivots_zero (bs : List (PivotRow Q)) (h : Good bs) (v : Row Q)
    (b : PivotRow Q) (hb : b ∈ bs) : reduce bs v b.pivot = 0 := by
  induction bs generalizing v with
  | nil => simp at hb
  | cons c cs ih =>
    rw [reduce_cons]
    rcases List.mem_cons.mp hb with rfl | hb
    · rw [reduce_preserves_coordinate cs b.pivot h.2.1]
      simp [h.1]
    · exact ih h.2.2 _ hb

def pivot (v : Row Q) : Option Q :=
  (Finset.univ.sort (· ≤ ·)).find? (fun p => decide (v p ≠ 0))

theorem pivot_some (v : Row Q) (p : Q) (h : pivot v = some p) : v p ≠ 0 := by
  have := List.find?_some h
  simpa using this

theorem pivot_none (v : Row Q) (h : pivot v = none) : v = 0 := by
  funext p
  have hh := List.find?_eq_none.mp h p (by simp)
  simpa using hh

def normalized (v : Row Q) (p : Q) : PivotRow Q := ⟨p, (v p)⁻¹ • v⟩

theorem normalized_pivot (v : Row Q) (p : Q) (h : v p ≠ 0) :
    (normalized v p).row p = 1 := by
  simp [normalized, h]

theorem good_append (bs : List (PivotRow Q)) (h : Good bs) (b : PivotRow Q)
    (hb : b.row b.pivot = 1) (hzero : ∀ c ∈ bs, b.row c.pivot = 0) : Good (bs ++ [b]) := by
  induction bs with
  | nil => exact ⟨hb, by simp, trivial⟩
  | cons c cs ih =>
    refine ⟨h.1, ?_, ih h.2.2 (fun d hd => hzero d (by simp [hd]))⟩
    intro d hd
    rcases List.mem_append.mp hd with hd | hd
    · exact h.2.1 d hd
    · have : d = b := by simpa using hd
      subst d
      exact hzero c (by simp)

def insert (bs : List (PivotRow Q)) (v : Row Q) : List (PivotRow Q) :=
  let residual := reduce bs v
  match pivot residual with
  | none => bs
  | some p => bs ++ [normalized residual p]

theorem good_insert (bs : List (PivotRow Q)) (h : Good bs) (v : Row Q) :
    Good (insert bs v) := by
  unfold insert
  dsimp only
  cases hp : pivot (reduce bs v) with
  | none => exact h
  | some p =>
    apply good_append bs h _ (normalized_pivot _ p (pivot_some _ p hp))
    intro c hc
    simp [normalized, reduce_pivots_zero bs h v c hc]

theorem normalized_recover (v : Row Q) (p : Q) (h : v p ≠ 0) :
    v p • (normalized v p).row = v := by
  simp [normalized, smul_smul, h]

/-- Inserting a row preserves exactly the span generated by it and the old basis. -/
theorem space_insert (bs : List (PivotRow Q)) (v : Row Q) :
    space (insert bs v) = ℚ ∙ v ⊔ space bs := by
  unfold insert
  dsimp only
  cases hp : pivot (reduce bs v) with
  | none =>
    have hv : v ∈ space bs := by
      simpa [pivot_none _ hp] using difference_mem bs v
    exact (sup_eq_right.mpr ((Submodule.span_singleton_le_iff_mem v (space bs)).mpr hv)).symm
  | some p =>
    let residual := reduce bs v
    let b := normalized residual p
    have hn : residual p ≠ 0 := pivot_some _ p hp
    rw [space_append, space_cons, space_nil, sup_bot_eq]
    apply le_antisymm
    · refine sup_le le_sup_right ?_
      rw [Submodule.span_singleton_le_iff_mem]
      have hd : v - residual ∈ (ℚ ∙ v ⊔ space bs : Submodule ℚ (Row Q)) :=
        Submodule.mem_sup_right (difference_mem bs v)
      have hv : v ∈ (ℚ ∙ v ⊔ space bs : Submodule ℚ (Row Q)) :=
        Submodule.mem_sup_left (Submodule.subset_span (by simp))
      have hr : residual ∈ (ℚ ∙ v ⊔ space bs : Submodule ℚ (Row Q)) := by
        convert Submodule.sub_mem _ hv hd using 1 <;> module
      exact Submodule.smul_mem _ _ hr
    · refine sup_le ?_ le_sup_left
      rw [Submodule.span_singleton_le_iff_mem]
      have hr : residual ∈ (space bs ⊔ ℚ ∙ b.row : Submodule ℚ (Row Q)) := by
        rw [← normalized_recover residual p hn]
        exact Submodule.smul_mem _ _ (Submodule.mem_sup_right (Submodule.subset_span (by simp [b])))
      have hd : v - residual ∈ (space bs ⊔ ℚ ∙ b.row : Submodule ℚ (Row Q)) :=
        Submodule.mem_sup_left (difference_mem bs v)
      convert Submodule.add_mem _ hr hd using 1 <;> module

def basis : List (Row Q) → List (PivotRow Q)
  | [] => []
  | v :: vs => insert (basis vs) v

theorem good_basis (vs : List (Row Q)) : Good (basis vs) := by
  induction vs with
  | nil => trivial
  | cons v vs ih => exact good_insert _ ih v

theorem pivots_nodup (bs : List (PivotRow Q)) (h : Good bs) :
    (bs.map PivotRow.pivot).Nodup := by
  induction bs with
  | nil => simp
  | cons b bs ih =>
    apply List.nodup_cons.mpr
    constructor
    · intro hb
      obtain ⟨c, hc, heq⟩ := List.mem_map.mp hb
      have hone := good_pivot bs h.2.2 c hc
      have hzero := h.2.1 c hc
      rw [heq] at hone
      rw [hzero] at hone
      norm_num at hone
    · exact ih h.2.2

/-- At most one normalized row is retained per coordinate. -/
theorem good_length_le (bs : List (PivotRow Q)) (h : Good bs) :
    bs.length ≤ Fintype.card Q := by
  simpa using (pivots_nodup bs h).length_le_card

theorem basis_length_le (vs : List (Row Q)) : (basis vs).length ≤ Fintype.card Q :=
  good_length_le _ (good_basis vs)

/-- Scalar-operation charge for the displayed reduction: each pivot uses one
coordinate lookup, a scalar multiplication, and a subtraction per coordinate.
This is an arithmetic-operation count, not a machine bit-running-time theorem. -/
def reductionCharge (bs : List (PivotRow Q)) : ℕ :=
  bs.length * (2 * Fintype.card Q + 1)

theorem reductionCharge_le (bs : List (PivotRow Q)) (h : Good bs) :
    reductionCharge bs ≤ Fintype.card Q * (2 * Fintype.card Q + 1) :=
  Nat.mul_le_mul_right _ (good_length_le bs h)

theorem space_basis (vs : List (Row Q)) :
    space (basis vs) = Submodule.span ℚ {v | v ∈ vs} := by
  induction vs with
  | nil => simp [basis]
  | cons v vs ih =>
    rw [basis, space_insert, ih]
    have hset : {w : Row Q | w ∈ v :: vs} = Insert.insert v ({w | w ∈ vs} : Set (Row Q)) := by
      ext w
      simp
    rw [hset, Submodule.span_insert]

/-- Executable exact rational membership, with no classical span oracle. -/
def inSpan (vs : List (Row Q)) (v : Row Q) : Bool := decide (reduce (basis vs) v = 0)

theorem inSpan_correct (vs : List (Row Q)) (v : Row Q) :
    inSpan vs v = true ↔ v ∈ Submodule.span ℚ {w | w ∈ vs} := by
  simp only [inSpan, decide_eq_true_eq, reduce_eq_zero_iff _ (good_basis vs), space_basis]

end HeightSync.Echelon


==> anc/lean/HeightSync/EdgeCases.lean <==
/- Author: Samrath Chadha -/
import HeightSync.UniformDepth

namespace HeightSync.PrefixCode
variable {α : Type*} [DecidableEq α] (C : PrefixCode α)

/-- A full uniform-depth tree has exactly all words of its uniform depth. -/
theorem leaf_iff_length_of_uniform (hf : C.Full) {k : ℕ} (hk : 0 < k)
    (hu : C.UniformDepth k) (w : List α) : w ∈ C.leaves ↔ w.length=k := by
  refine ⟨fun hw => hu w hw,?_⟩
  intro hw
  have hwne : w ≠ [] := by intro he; simp [he] at hw; omega
  obtain ⟨c,hc,hp | hp⟩ := C.maximal_of_full hf w hwne
  · have he : c=w := hp.eq_of_length ((hu c hc).trans hw.symm)
    exact he ▸ hc
  · have he : w=c := hp.eq_of_length (hw.trans (hu c hc).symm)
    exact he.symm ▸ hc

/-- At height one the code consists of exactly the alphabet's single letters. -/
theorem leaf_iff_singleton_of_height_one (hf : C.Full) (hk : C.HeightLE 1)
    (w : List α) : w ∈ C.leaves ↔ ∃ a : α, w=[a] := by
  have hu : C.UniformDepth 1 := by
    intro c hc
    have hpos : 0 < c.length := List.length_pos_iff.mpr (fun he => C.no_empty (he ▸ hc))
    have := hk c hc
    omega
  rw [C.leaf_iff_length_of_uniform hf (by omega) hu,List.length_eq_one_iff]

omit C in
/-- Every word over a unary alphabet is the power of its sole letter. -/
theorem unary_word_power [Subsingleton α] (a : α) (w : List α) :
    w=List.replicate w.length a := by
  induction w with
  | nil => rfl
  | cons b w ih =>
    have hb : b=a := Subsingleton.elim b a
    rw [hb,List.length_cons,List.replicate_succ,←ih]

/-- A nonempty unary prefix code has just one leaf. -/
theorem unary_leaf_unique [Subsingleton α] (a : α) {u v : List α}
    (hu : u ∈ C.leaves) (hv : v ∈ C.leaves) : u=v := by
  rcases le_total u.length v.length with h | h
  · apply C.prefix_free hu hv
    rw [unary_word_power a u,unary_word_power a v]
    exact replicate_prefix h
  · symm
    apply C.prefix_free hv hu
    rw [unary_word_power a v,unary_word_power a u]
    exact replicate_prefix h

/-- The complete classification of finite unary prefix codes. -/
theorem unary_code [Subsingleton α] (a : α) :
    ∃ k : ℕ, 0 < k ∧ C.leaves={List.replicate k a} := by
  obtain ⟨c,hc⟩ := C.nonempty
  refine ⟨c.length, List.length_pos_iff.mpr (fun he => C.no_empty (he ▸ hc)),?_⟩
  ext w
  simp only [Finset.mem_singleton]
  constructor
  · intro hw
    exact (C.unary_leaf_unique a hw hc).trans (unary_word_power a c)
  · intro hw
    have he : w=c := hw.trans (unary_word_power a c).symm
    exact he.symm ▸ hc

/-- Unary full literal decoders of height at least two never synchronize. -/
theorem unary_not_synchronizing [Subsingleton α] [Nonempty α]
    (hf : C.Full) {k : ℕ} (hk : 2 ≤ k)
    (hm : ∃ c ∈ C.leaves, c.length=k) : ¬ C.Synchronizing := by
  obtain ⟨a⟩ := ‹Nonempty α›
  obtain ⟨c,hc,hcl⟩ := hm
  apply C.not_synchronizing_of_uniform hf hk
  intro w hw
  rw [C.unary_leaf_unique a hw hc,hcl]
/-- A reset remains a reset after appending arbitrary input. -/
theorem resets_append {w : List α} (h : C.Resets w) (v : List α) :
    C.Resets (w++v) := by
  obtain ⟨p,hp⟩ := h
  exact ⟨C.run p v, fun q hq => by rw [C.run_append,hp q hq]⟩

/-- Padding turns an upper bound into a reset word of exactly that length. -/
theorem reset_exact_length (a : α) (B : ℕ)
    (h : ∃ w : List α, C.Resets w ∧ w.length ≤ B) :
    ∃ w : List α, C.Resets w ∧ w.length=B := by
  obtain ⟨w,hw,hl⟩ := h
  refine ⟨w++List.replicate (B-w.length) a,C.resets_append hw _,?_⟩
  simp only [List.length_append,List.length_replicate]
  omega
end HeightSync.PrefixCode


==> anc/lean/HeightSync/EliminationBounds.lean <==
/- Author: Samrath Chadha -/
import HeightSync.Echelon
import HeightSync.BitBounds

/-! Integer-system representations of computed elimination residuals. -/

namespace HeightSync.EliminationBounds

open scoped Matrix

variable {Q : Type*} [Fintype Q] [LinearOrder Q]

theorem reduce_of_pivots_zero (bs : List (Echelon.PivotRow Q)) (v : Q → ℚ)
    (hz : ∀ b ∈ bs, v b.pivot = 0) : Echelon.reduce bs v = v := by
  induction bs with
  | nil => rfl
  | cons b bs ih =>
    rw [Echelon.reduce_cons, hz b (by simp), zero_smul, sub_zero]
    exact ih (fun c hc => hz c (by simp [hc]))

/-- Pivot coordinates determine a vector in the computed row space. -/
theorem zero_of_mem_space_of_pivots_zero (bs : List (Echelon.PivotRow Q))
    (hg : Echelon.Good bs) (v : Q → ℚ) (hv : v ∈ Echelon.space bs)
    (hz : ∀ b ∈ bs, v b.pivot = 0) : v = 0 := by
  rw [← reduce_of_pivots_zero bs v hz]
  exact (Echelon.reduce_eq_zero_iff bs hg v).mpr hv

variable {m : ℕ}

def rationalRows (A : Matrix (Fin m) Q ℤ) : Matrix (Fin m) Q ℚ :=
  fun i q => (A i q : ℚ)

def pivotSystem (A : Matrix (Fin m) Q ℤ) (p : Fin m → Q) : Matrix (Fin m) (Fin m) ℤ :=
  fun i j => A j (p i)

theorem combination_mem (A : Matrix (Fin m) Q ℤ) (x : Fin m → ℚ) :
    x ᵥ* rationalRows A ∈ Submodule.span ℚ (Set.range (rationalRows A)) := by
  change x ᵥ* rationalRows A ∈ Submodule.span ℚ (Set.range (rationalRows A).row)
  rw [← range_vecMulLinear]
  exact ⟨x,rfl⟩

/-- The integer pivot system is nonsingular: its kernel would give a nonzero
row-space vector vanishing at every computed pivot. -/
theorem pivotSystem_det_ne_zero (A : Matrix (Fin m) Q ℤ)
    (hi : LinearIndependent ℚ (rationalRows A))
    (bs : List (Echelon.PivotRow Q)) (hg : Echelon.Good bs)
    (hspan : Echelon.space bs = Submodule.span ℚ (Set.range (rationalRows A)))
    (p : Fin m → Q) (hcover : ∀ b ∈ bs, ∃ i, p i = b.pivot) :
    (pivotSystem A p).det ≠ 0 := by
  let M := (pivotSystem A p).map (Int.castRingHom ℚ)
  have hinj : Function.Injective M.mulVec := by
    intro x y hxy
    apply (Matrix.vecMul_injective_iff.mpr hi)
    apply sub_eq_zero.mp
    apply zero_of_mem_space_of_pivots_zero bs hg
    · rw [hspan]
      exact Submodule.sub_mem _ (combination_mem A x) (combination_mem A y)
    · intro b hb
      obtain ⟨i,heq⟩ := hcover b hb
      have he := congrFun hxy i
      rw [← heq]
      change (∑ j, x j * (A j (p i) : ℚ)) - ∑ j, y j * (A j (p i) : ℚ) = 0
      exact sub_eq_zero.mpr (by simpa [M,pivotSystem,Matrix.mulVec,dotProduct,mul_comm] using he)
  have hu : IsUnit M := Matrix.mulVec_injective_iff_isUnit.mp hinj
  have hd : M.det ≠ 0 := (M.isUnit_iff_isUnit_det.mp hu).ne_zero
  intro hz
  apply hd
  change ((pivotSystem A p).map (Int.castRingHom ℚ)).det = 0
  have heq : ((pivotSystem A p).map (Int.castRingHom ℚ)).det =
      ((pivotSystem A p).det : ℚ) := (Int.cast_det (R := ℚ) (pivotSystem A p)).symm
  exact heq.trans (by simp [hz])

/-- The correction subtracted by actual row reduction solves the original
integer system evaluated at the pivot coordinates. -/
theorem residual_system (A : Matrix (Fin m) Q ℤ) (bs : List (Echelon.PivotRow Q))
    (hg : Echelon.Good bs)
    (hspan : Echelon.space bs = Submodule.span ℚ (Set.range (rationalRows A)))
    (p : Fin m → Q) (hmem : ∀ i, ∃ b ∈ bs, p i = b.pivot) (v : Q → ℤ) :
    ∃ x : Fin m → ℚ,
      (fun q => (v q : ℚ)) - Echelon.reduce bs (fun q => (v q : ℚ)) = x ᵥ* rationalRows A ∧
      (pivotSystem A p).map (Int.castRingHom ℚ) *ᵥ x = fun i => (v (p i) : ℚ) := by
  have hdiff := Echelon.difference_mem bs (fun q => (v q : ℚ))
  rw [hspan] at hdiff
  change ((fun q => (v q : ℚ)) - Echelon.reduce bs (fun q => (v q : ℚ))) ∈
    Submodule.span ℚ (Set.range (rationalRows A).row) at hdiff
  rw [← range_vecMulLinear] at hdiff
  obtain ⟨x,hx⟩ := hdiff
  refine ⟨x,hx.symm,?_⟩
  funext i
  obtain ⟨b,hb,heq⟩ := hmem i
  have he := congrFun hx (p i)
  simp only [Pi.sub_apply] at he
  rw [heq,Echelon.reduce_pivots_zero bs hg _ b hb] at he
  simpa [pivotSystem,Matrix.mulVec,dotProduct,rationalRows,heq,mul_comm] using he

def residualNumerator (A : Matrix (Fin m) Q ℤ) (p : Fin m → Q) (v : Q → ℤ) (q : Q) : ℤ :=
  v q * (pivotSystem A p).det - ∑ j, (pivotSystem A p).cramer (fun i => v (p i)) j * A j q

/-- Every computed residual coordinate is a ratio of integers from the original
input system. This is an equality about the actual elimination computation. -/
theorem residual_eq_ratio (A : Matrix (Fin m) Q ℤ)
    (bs : List (Echelon.PivotRow Q)) (hg : Echelon.Good bs)
    (hspan : Echelon.space bs = Submodule.span ℚ (Set.range (rationalRows A)))
    (p : Fin m → Q) (hmem : ∀ i, ∃ b ∈ bs, p i = b.pivot)
    (hdet : (pivotSystem A p).det ≠ 0) (v : Q → ℤ) (q : Q) :
    Echelon.reduce bs (fun q => (v q : ℚ)) q =
      Rat.divInt (residualNumerator A p v q) (pivotSystem A p).det := by
  obtain ⟨x,hx,hsolve⟩ := residual_system A bs hg hspan p hmem v
  let M := pivotSystem A p
  let b := fun i => v (p i)
  have hd : (M.det : ℚ) ≠ 0 := by exact_mod_cast hdet
  have hcast : (M.map (Int.castRingHom ℚ)).det = (M.det : ℚ) :=
    (Int.cast_det (R := ℚ) M).symm
  have hxj (j : Fin m) : x j = (M.cramer b j : ℚ) / (M.det : ℚ) := by
    rw [BitBounds.solution_coordinate_eq_cramer _ _ _ (by rw [hcast]; exact hd) hsolve j,
      BitBounds.cramer_intCast, hcast]
  have hc := congrFun hx q
  simp only [Pi.sub_apply,Matrix.vecMul,dotProduct,rationalRows] at hc
  have hsum : (∑ j, x j * (A j q : ℚ)) =
      (∑ j, (M.cramer b j : ℚ) * (A j q : ℚ)) / (M.det : ℚ) := by
    simp_rw [hxj, div_mul_eq_mul_div]
    exact (Finset.sum_div _ _ _).symm
  rw [hsum] at hc
  rw [Rat.divInt_eq_div]
  apply (eq_div_iff hd).mpr
  have hc' := congrArg (fun t : ℚ => t * (M.det : ℚ)) hc
  dsimp only at hc'
  rw [div_mul_cancel₀ _ hd] at hc'
  simp only [residualNumerator,Int.cast_sub,Int.cast_mul,Int.cast_sum]
  change _ = (v q : ℚ) * (M.det : ℚ) - ∑ j, (M.cramer b j : ℚ) * (A j q : ℚ)
  linear_combination -hc'

theorem natAbs_sum_le {ι : Type*} (s : Finset ι) (f : ι → ℤ) :
    (∑ i ∈ s, f i).natAbs ≤ ∑ i ∈ s, (f i).natAbs := by
  classical
  induction s using Finset.induction_on with
  | empty => simp
  | @insert i s hi ih =>
    rw [Finset.sum_insert hi,Finset.sum_insert hi]
    exact (Int.natAbs_add_le _ _).trans (Nat.add_le_add_left ih _)

/-- The common-denominator representation has polynomially many bits: the
numerator is one bounded determinant term plus `m` bounded Cramer terms. -/
theorem residualNumerator_abs_le (A : Matrix (Fin m) Q ℤ) (p : Fin m → Q)
    (v : Q → ℤ) (R : ℕ) (hA : ∀ i q, (A i q).natAbs ≤ R)
    (hv : ∀ q, (v q).natAbs ≤ R) (q : Q) :
    (residualNumerator A p v q).natAbs ≤ (m+1)*R*(m*R)^m := by
  let M := pivotSystem A p
  have hM : ∀ i j, (M i j).natAbs ≤ R := fun i j => hA j (p i)
  have hD : M.det.natAbs ≤ (m*R)^m := by simpa using BitBounds.det_abs_le_power M R hM
  have hN (j : Fin m) : (M.cramer (fun i => v (p i)) j).natAbs ≤ (m*R)^m := by
    rw [Matrix.cramer_apply]
    apply (show (Fintype.card (Fin m) * R) ^ Fintype.card (Fin m) = (m*R)^m by simp) ▸
      BitBounds.det_abs_le_power _ R ?_
    intro i k
    rw [Matrix.updateCol_apply]
    split_ifs
    · exact hv _
    · exact hM _ _
  have hterm : (v q * M.det).natAbs ≤ R*(m*R)^m := by
    rw [Int.natAbs_mul]
    exact Nat.mul_le_mul (hv q) hD
  have hsum : (∑ j, M.cramer (fun i => v (p i)) j * A j q).natAbs ≤ m*((m*R)^m*R) := by
    calc
      _ ≤ ∑ j : Fin m, (M.cramer (fun i => v (p i)) j * A j q).natAbs := natAbs_sum_le _ _
      _ ≤ ∑ _j : Fin m, (m*R)^m*R := by
        apply Finset.sum_le_sum
        intro j _
        rw [Int.natAbs_mul]
        exact Nat.mul_le_mul (hN j) (hA j q)
      _ = _ := by simp
  calc
    _ ≤ (v q * M.det).natAbs + (∑ j, M.cramer (fun i => v (p i)) j * A j q).natAbs :=
      Int.natAbs_sub_le _ _
    _ ≤ R*(m*R)^m + m*((m*R)^m*R) := Nat.add_le_add hterm hsum
    _ = _ := by ring

/-- A coarse polynomial bound for the binary size of an actual residual.
The magnitude parameter `R` is at most the cycle size in the decoder application. -/
theorem residual_binarySize_le (A : Matrix (Fin m) Q ℤ)
    (bs : List (Echelon.PivotRow Q)) (hg : Echelon.Good bs)
    (hspan : Echelon.space bs = Submodule.span ℚ (Set.range (rationalRows A)))
    (p : Fin m → Q) (hmem : ∀ i, ∃ b ∈ bs, p i = b.pivot)
    (hdet : (pivotSystem A p).det ≠ 0) (v : Q → ℤ) (R : ℕ)
    (hA : ∀ i q, (A i q).natAbs ≤ R) (hv : ∀ q, (v q).natAbs ≤ R) (q : Q) :
    RationalSizes.binarySize (Echelon.reduce bs (fun q => (v q : ℚ)) q) ≤
      4*(m+1)*(m+R+1) := by
  rw [residual_eq_ratio A bs hg hspan p hmem hdet v q]
  have hratio := RationalSizes.binarySize_divInt_le (residualNumerator A p v q) _ hdet
  have hnum := Nat.size_le_size (residualNumerator_abs_le A p v R hA hv q)
  have hden := BitBounds.det_size_le_polynomial (pivotSystem A p) R (fun i j => hA j (p i))
  simp only [Fintype.card_fin] at hden
  have hpow : ((m*R)^m).size ≤ 1 + m*(m+R) := by
    have h := BitBounds.size_le_of_le_power ((m*R)^m) (m*R) m (le_refl _)
    have hm := BitBounds.size_mul_le m R
    have hmr := Nat.add_le_add (BitBounds.size_le_self m) (BitBounds.size_le_self R)
    exact h.trans (Nat.add_le_add_left (Nat.mul_le_mul_left m (hm.trans hmr)) 1)
  have hprod := BitBounds.size_mul_le ((m+1)*R) ((m*R)^m)
  have hprod' := BitBounds.size_mul_le (m+1) R
  have hm := BitBounds.size_le_self (m+1)
  have hr := BitBounds.size_le_self R
  nlinarith

end HeightSync.EliminationBounds


==> anc/lean/HeightSync/EliminationHistory.lean <==
/- Author: Samrath Chadha -/
import HeightSync.EliminationBounds

namespace HeightSync.EliminationHistory

variable {Q : Type*} [Fintype Q] [LinearOrder Q]

def Independent (vs : List (Q → ℚ)) : Prop := LinearIndependent ℚ vs.get

theorem range_get (vs : List (Q → ℚ)) : Set.range vs.get = {v | v ∈ vs} := by
  ext v
  exact List.mem_iff_get.symm

theorem independent_cons (v : Q → ℚ) (vs : List (Q → ℚ)) :
    Independent (v::vs) ↔ Independent vs ∧ v ∉ Submodule.span ℚ {w | w ∈ vs} := by
  have heq : (v::vs).get = Fin.cons v vs.get := by
    funext i
    exact Fin.cases rfl (fun _ => rfl) i
  simp only [Independent,heq,linearIndependent_fin_cons,range_get]

theorem basis_cons (v : Q → ℚ) (vs : List (Q → ℚ)) (hi : Independent (v::vs)) :
    ∃ p, Echelon.basis (v::vs) = Echelon.basis vs ++
      [Echelon.normalized (Echelon.reduce (Echelon.basis vs) v) p] := by
  cases hp : Echelon.pivot (Echelon.reduce (Echelon.basis vs) v) with
  | none =>
    have hz := Echelon.pivot_none _ hp
    have hv := (Echelon.reduce_eq_zero_iff _ (Echelon.good_basis vs) v).mp hz
    rw [Echelon.space_basis] at hv
    exact False.elim ((independent_cons v vs).mp hi |>.2 hv)
  | some p => exact ⟨p,by simp [Echelon.basis,Echelon.insert,hp]⟩

/-- Each independent input row contributes exactly one stored pivot. -/
theorem basis_length (vs : List (Q → ℚ)) (hi : Independent vs) :
    (Echelon.basis vs).length = vs.length := by
  induction vs with
  | nil => rfl
  | cons v vs ih =>
    obtain ⟨p,hp⟩ := basis_cons v vs hi
    rw [hp,List.length_append,List.length_singleton,ih ((independent_cons v vs).mp hi).1]
    rfl

theorem independent_drop (vs : List (Q → ℚ)) (hi : Independent vs) (t : ℕ) :
    Independent (vs.drop t) := by
  induction t generalizing vs with
  | zero => simpa using hi
  | succ t ih =>
    cases vs with
    | nil => simpa using hi
    | cons v vs => exact ih vs ((independent_cons v vs).mp hi).1

/-- Every prefix of the stored basis is itself the computed basis of a suffix
of the original input. This records the actual order used by `Echelon.basis`. -/
theorem basis_prefix (vs : List (Q → ℚ)) (hi : Independent vs) (j : ℕ) (hj : j ≤ vs.length) :
    (Echelon.basis vs).take j = Echelon.basis (vs.drop (vs.length-j)) := by
  induction vs with
  | nil =>
    have : j = 0 := by simpa using hj
    simp [this,Echelon.basis]
  | cons v vs ih =>
    have hit := ((independent_cons v vs).mp hi).1
    by_cases hfull : j = (v::vs).length
    · rw [hfull,← basis_length (v::vs) hi,List.take_length,basis_length (v::vs) hi]
      simp
    · have hj' : j ≤ vs.length := by simp only [List.length_cons] at hj hfull; omega
      obtain ⟨p,hp⟩ := basis_cons v vs hi
      rw [hp,List.take_append_of_le_length (by rw [basis_length vs hit]; exact hj'),ih hit hj']
      have heq : (v::vs).length-j = (vs.length-j)+1 := by simp; omega
      rw [heq,List.drop_succ_cons]

end HeightSync.EliminationHistory


==> anc/lean/HeightSync/EliminationSizes.lean <==
/- Author: Samrath Chadha -/
import HeightSync.EliminationHistory
import HeightSync.RationalArithmetic

namespace HeightSync.EliminationSizes

open EliminationBounds EliminationHistory

variable {Q : Type*} [Fintype Q] [LinearOrder Q]

def castRow (v : Q → ℤ) : Q → ℚ := fun q => (v q : ℚ)

theorem independent_ofFn_iff {m : ℕ} (f : Fin m → Q → ℚ) :
    Independent (List.ofFn f) ↔ LinearIndependent ℚ f := by
  let e : Fin (List.ofFn f).length ≃ Fin m := finCongr (List.length_ofFn (f := f))
  have heq : (List.ofFn f).get = f ∘ e := by
    funext i
    simp [e, List.get_eq_getElem, Fin.cast]
  unfold Independent
  rw [heq]
  exact linearIndependent_equiv e

/-- The full computed residual has a polynomial bit-size bound, without an
assumed bound on elimination intermediates or an assumed pivot system. -/
theorem ofFn_residual_size {m : ℕ} (A : Matrix (Fin m) Q ℤ)
    (hi : LinearIndependent ℚ (rationalRows A)) (v : Q → ℤ) (R : ℕ)
    (hA : ∀ i q, (A i q).natAbs ≤ R) (hv : ∀ q, (v q).natAbs ≤ R) (q : Q) :
    RationalSizes.binarySize (Echelon.reduce (Echelon.basis (List.ofFn (rationalRows A)))
      (castRow v) q) ≤ 4*(m+1)*(m+R+1) := by
  let vs := List.ofFn (rationalRows A)
  let bs := Echelon.basis vs
  have hli : Independent vs := (independent_ofFn_iff _).mpr hi
  have hlen : bs.length = m := by simpa [vs,bs] using basis_length vs hli
  let p : Fin m → Q := fun i => (bs.get (Fin.cast hlen.symm i)).pivot
  have hspan : Echelon.space bs = Submodule.span ℚ (Set.range (rationalRows A)) := by
    rw [Echelon.space_basis]
    congr 1
    ext u
    simp [vs]
  have hcover : ∀ b ∈ bs, ∃ i, p i = b.pivot := by
    intro b hb
    obtain ⟨j,hj⟩ := List.mem_iff_get.mp hb
    refine ⟨Fin.cast hlen j,?_⟩
    simpa [p] using congrArg Echelon.PivotRow.pivot hj
  have hmem : ∀ i, ∃ b ∈ bs, p i = b.pivot := by
    intro i
    exact ⟨bs.get (Fin.cast hlen.symm i),List.get_mem _ _,rfl⟩
  have hg : Echelon.Good bs := Echelon.good_basis vs
  exact residual_binarySize_le A bs hg hspan p hmem
    (pivotSystem_det_ne_zero A hi bs hg hspan p hcover) v R hA hv q

theorem list_residual_size (vs : List (Q → ℤ))
    (hi : Independent (vs.map castRow)) (v : Q → ℤ) (R : ℕ)
    (hvs : ∀ u ∈ vs, ∀ q, (u q).natAbs ≤ R) (hv : ∀ q, (v q).natAbs ≤ R) (q : Q) :
    RationalSizes.binarySize (Echelon.reduce (Echelon.basis (vs.map castRow)) (castRow v) q) ≤
      4*(vs.length+1)*(vs.length+R+1) := by
  let A : Matrix (Fin vs.length) Q ℤ := vs.get
  have heq : List.ofFn (rationalRows A) = vs.map castRow := by
    change List.ofFn (castRow ∘ vs.get) = _
    rw [← List.map_ofFn,List.ofFn_get]
  have hli : LinearIndependent ℚ (rationalRows A) :=
    (independent_ofFn_iff _).mp (by simpa [heq] using hi)
  have h := ofFn_residual_size A hli v R (fun i q => hvs _ (List.get_mem vs i) q) hv q
  simpa [heq] using h

/-- The bound covers each intermediate residual produced after any prefix of
the actual computed basis, not only the final residual. -/
theorem intermediate_residual_size (vs : List (Q → ℤ))
    (hi : Independent (vs.map castRow)) (v : Q → ℤ) (R : ℕ)
    (hvs : ∀ u ∈ vs, ∀ q, (u q).natAbs ≤ R) (hv : ∀ q, (v q).natAbs ≤ R)
    (j : ℕ) (hj : j ≤ vs.length) (q : Q) :
    RationalSizes.binarySize (Echelon.reduce ((Echelon.basis (vs.map castRow)).take j)
      (castRow v) q) ≤ 4*(j+1)*(j+R+1) := by
  rw [basis_prefix _ hi j (by simpa using hj)]
  simp only [List.length_map, List.map_drop]
  have hli : Independent ((vs.drop (vs.length-j)).map castRow) := by
    simpa using independent_drop (vs.map castRow) hi (vs.length-j)
  have h := list_residual_size (vs.drop (vs.length-j)) hli v R
    (fun u hu q => hvs u (List.mem_of_mem_drop hu) q) hv q
  have hlen : (vs.drop (vs.length-j)).length = j := by simp; omega
  simpa [hlen] using h

/-- Normalization also preserves polynomial-sized rational data. -/
theorem normalized_residual_size (vs : List (Q → ℤ))
    (hi : Independent (vs.map castRow)) (v : Q → ℤ) (R : ℕ)
    (hvs : ∀ u ∈ vs, ∀ q, (u q).natAbs ≤ R) (hv : ∀ q, (v q).natAbs ≤ R)
    (p q : Q) (hp : Echelon.reduce (Echelon.basis (vs.map castRow)) (castRow v) p ≠ 0) :
    RationalSizes.binarySize
      ((Echelon.normalized (Echelon.reduce (Echelon.basis (vs.map castRow)) (castRow v)) p).row q) ≤
      8*(vs.length+1)*(vs.length+R+1) := by
  have hq := list_residual_size vs hi v R hvs hv q
  have hp' := list_residual_size vs hi v R hvs hv p
  have hdiv := RationalArithmetic.binarySize_div_le
    (Echelon.reduce (Echelon.basis (vs.map castRow)) (castRow v) q)
    (Echelon.reduce (Echelon.basis (vs.map castRow)) (castRow v) p) hp
  simp only [Echelon.normalized,Pi.smul_apply,smul_eq_mul,mul_comm,← div_eq_mul_inv]
  nlinarith

/-- Every normalized row retained by the actual basis procedure has bounded
coordinates. This includes rows used as divisors and multipliers in later steps. -/
theorem stored_row_size (vs : List (Q → ℤ))
    (hi : Independent (vs.map castRow)) (R : ℕ)
    (hvs : ∀ u ∈ vs, ∀ q, (u q).natAbs ≤ R) :
    ∀ b ∈ Echelon.basis (vs.map castRow), ∀ q,
      RationalSizes.binarySize (b.row q) ≤ 8*(vs.length+1)*(vs.length+R+1) := by
  induction vs with
  | nil => simp [Echelon.basis]
  | cons v vs ih =>
    have hit := ((independent_cons (castRow v) (vs.map castRow)).mp hi).1
    have htail : ∀ u ∈ vs, ∀ q, (u q).natAbs ≤ R := fun u hu q => hvs u (by simp [hu]) q
    have hv : ∀ q, (v q).natAbs ≤ R := hvs v (by simp)
    intro b hb q
    simp only [List.map_cons,Echelon.basis,Echelon.insert] at hb
    cases hp : Echelon.pivot (Echelon.reduce (Echelon.basis (vs.map castRow)) (castRow v)) with
    | none =>
      simp only [hp] at hb
      have h := ih hit htail b hb q
      simp only [List.length_cons]
      nlinarith
    | some p =>
      simp only [hp,List.mem_append,List.mem_singleton] at hb
      rcases hb with hb | rfl
      · have h := ih hit htail b hb q
        simp only [List.length_cons]
        nlinarith
      · have h := normalized_residual_size vs hit v R htail hv p q (Echelon.pivot_some _ _ hp)
        simp only [List.length_cons]
        nlinarith

end HeightSync.EliminationSizes


==> anc/lean/HeightSync/EliminationWork.lean <==
/- Author: Samrath Chadha -/
import HeightSync.EliminationSizes
import HeightSync.RationalCost
import HeightSync.EagerElimination

/-! Quantitative arithmetic semantics of the stored-table elimination program.
The work functions follow the program's pivots and actual intermediate values.
They count the binary arithmetic charges from `RationalCost`; table management
and comparisons are accounted for separately.
-/

namespace HeightSync.EliminationWork

open RationalSizes EliminationHistory EliminationSizes

variable {Q : Type*} [Fintype Q] [LinearOrder Q]

def update (b : Echelon.PivotRow Q) (v : Q → ℚ) : ℕ :=
  ∑ q : Q, (RationalCost.mul (v b.pivot) (b.row q) +
    RationalCost.sub (v q) (v b.pivot * b.row q))

def normalize (v : Q → ℚ) (p : Q) : ℕ :=
  ∑ q : Q, RationalCost.div (v q) (v p)

def reduce : List (Echelon.PivotRow Q) → (Q → ℚ) → ℕ
  | [], _ => 0
  | b::bs, v => update b v + reduce bs (v - v b.pivot • b.row)

def basis : List (Q → ℚ) → ℕ
  | [] => 0
  | v::vs =>
    let bs := Echelon.basis vs
    let residual := Echelon.reduce bs v
    basis vs + reduce bs v +
      match Echelon.pivot residual with
      | none => 0
      | some p => normalize residual p

def spanTest (vs : List (Q → ℚ)) (v : Q → ℚ) : ℕ :=
  basis vs + reduce (Echelon.basis vs) v

def PivotBudget (B : ℕ) : ℕ := 4096 * Fintype.card Q * (B+1)^3

theorem update_le (b : Echelon.PivotRow Q) (v : Q → ℚ) (B : ℕ)
    (hb : ∀ q, binarySize (b.row q) ≤ B) (hv : ∀ q, binarySize (v q) ≤ B) :
    update b v ≤ PivotBudget (Q := Q) B := by
  have hterm (q : Q) : RationalCost.mul (v b.pivot) (b.row q) +
      RationalCost.sub (v q) (v b.pivot * b.row q) ≤ 4096*(B+1)^3 := by
    have hm := RationalCost.mul_le (v b.pivot) (b.row q)
    have hs := RationalCost.sub_le (v q) (v b.pivot*b.row q)
    have hprod := RationalArithmetic.binarySize_mul_le (v b.pivot) (b.row q)
    have hvp := hv b.pivot
    have hvq := hv q
    have hbq := hb q
    have hm' := Nat.pow_le_pow_left
      (show binarySize (v b.pivot)+binarySize (b.row q)+1 ≤ 3*B+1 by omega) 3
    have hs' := Nat.pow_le_pow_left
      (show binarySize (v q)+binarySize (v b.pivot*b.row q)+1 ≤ 3*B+1 by omega) 3
    nlinarith
  calc
    update b v ≤ ∑ _q : Q, 4096*(B+1)^3 := Finset.sum_le_sum (fun q _ => hterm q)
    _ = PivotBudget (Q := Q) B := by simp [PivotBudget]; ring

theorem normalize_le (v : Q → ℚ) (p : Q) (B : ℕ)
    (hv : ∀ q, binarySize (v q) ≤ B) : normalize v p ≤ PivotBudget (Q := Q) B := by
  have hterm (q : Q) : RationalCost.div (v q) (v p) ≤ 4096*(B+1)^3 := by
    have h := RationalCost.div_le (v q) (v p)
    have hq := hv q
    have hp := hv p
    have hpow := Nat.pow_le_pow_left
      (show binarySize (v q)+binarySize (v p)+1 ≤ 2*B+1 by omega) 3
    nlinarith
  calc
    normalize v p ≤ ∑ _q : Q, 4096*(B+1)^3 := Finset.sum_le_sum (fun q _ => hterm q)
    _ = PivotBudget (Q := Q) B := by simp [PivotBudget]; ring

/-- Reduction work is bounded from bounds on every actual intermediate residual. -/
theorem reduce_le (bs : List (Echelon.PivotRow Q)) (v : Q → ℚ) (B : ℕ)
    (hrows : ∀ b ∈ bs, ∀ q, binarySize (b.row q) ≤ B)
    (hres : ∀ j, j ≤ bs.length → ∀ q, binarySize (Echelon.reduce (bs.take j) v q) ≤ B) :
    reduce bs v ≤ bs.length * PivotBudget (Q := Q) B := by
  induction bs generalizing v with
  | nil => simp [reduce]
  | cons b bs ih =>
    have hv : ∀ q, binarySize (v q) ≤ B := by simpa using hres 0 (by simp)
    have hu := update_le b v B (hrows b (by simp)) hv
    have ht := ih (v-v b.pivot • b.row) (fun c hc => hrows c (by simp [hc]))
      (fun j hj q => by
        simpa only [List.take_succ_cons,Echelon.reduce_cons] using hres (j+1) (by simp; omega) q)
    simp only [reduce,List.length_cons]
    nlinarith

def DataBound (N R : ℕ) : ℕ := 8*(N+1)*(N+R+1)

theorem residual_le_dataBound (vs : List (Q → ℤ)) (hi : Independent (vs.map castRow))
    (v : Q → ℤ) (N R : ℕ) (hlen : vs.length ≤ N)
    (hvs : ∀ u ∈ vs, ∀ q, (u q).natAbs ≤ R) (hv : ∀ q, (v q).natAbs ≤ R)
    (j : ℕ) (hj : j ≤ vs.length) (q : Q) :
    binarySize (Echelon.reduce ((Echelon.basis (vs.map castRow)).take j) (castRow v) q) ≤
      DataBound N R := by
  have h := intermediate_residual_size vs hi v R hvs hv j hj q
  have h₁ : j+1 ≤ N+1 := by omega
  have h₂ : j+R+1 ≤ N+R+1 := by omega
  have hm := Nat.mul_le_mul h₁ h₂
  unfold DataBound
  nlinarith

theorem integer_reduce_le (vs : List (Q → ℤ)) (hi : Independent (vs.map castRow))
    (v : Q → ℤ) (N R : ℕ) (hlen : vs.length ≤ N)
    (hvs : ∀ u ∈ vs, ∀ q, (u q).natAbs ≤ R) (hv : ∀ q, (v q).natAbs ≤ R) :
    reduce (Echelon.basis (vs.map castRow)) (castRow v) ≤
      vs.length * PivotBudget (Q := Q) (DataBound N R) := by
  have hlenb : (Echelon.basis (vs.map castRow)).length = vs.length := by
    simpa using basis_length _ hi
  rw [← hlenb]
  apply reduce_le
  · intro b hb q
    have h := stored_row_size vs hi R hvs b hb q
    have hm := Nat.mul_le_mul (Nat.add_le_add_right hlen 1)
      (show vs.length+R+1 ≤ N+R+1 by omega)
    unfold DataBound
    nlinarith
  · intro j hj q
    exact residual_le_dataBound vs hi v N R hlen hvs hv j (by omega) q

/-- All arithmetic performed while building the actual independent-row basis
has a polynomial binary-cost bound. -/
theorem integer_basis_le (vs : List (Q → ℤ)) (hi : Independent (vs.map castRow))
    (N R : ℕ) (hlen : vs.length ≤ N) (hvs : ∀ u ∈ vs, ∀ q, (u q).natAbs ≤ R) :
    basis (vs.map castRow) ≤ vs.length*(N+1)*PivotBudget (Q := Q) (DataBound N R) := by
  induction vs with
  | nil => simp [basis]
  | cons v vs ih =>
    have hit := ((independent_cons (castRow v) (vs.map castRow)).mp hi).1
    have htlen : vs.length ≤ N := by simp at hlen; omega
    have htail : ∀ u ∈ vs, ∀ q, (u q).natAbs ≤ R := fun u hu q => hvs u (by simp [hu]) q
    have hv : ∀ q, (v q).natAbs ≤ R := hvs v (by simp)
    have hb := ih hit htlen htail
    have hr := integer_reduce_le vs hit v N R htlen htail hv
    have hres : ∀ q, binarySize (Echelon.reduce (Echelon.basis (vs.map castRow)) (castRow v) q) ≤
        DataBound N R := by
      intro q
      have hh := residual_le_dataBound vs hit v N R htlen htail hv vs.length (by rfl) q
      have hl : (Echelon.basis (vs.map castRow)).length = vs.length := by simpa using basis_length _ hit
      simpa [← hl] using hh
    simp only [List.map_cons,basis,List.length_cons]
    cases hp : Echelon.pivot (Echelon.reduce (Echelon.basis (vs.map castRow)) (castRow v)) with
    | none => nlinarith
    | some p =>
      have hn := normalize_le _ p _ hres
      nlinarith

def SpanBudget (N R : ℕ) : ℕ := (N+1)*(N+2)*PivotBudget (Q := Q) (DataBound N R)

/-- One actual span test, including basis construction and final reduction,
has a polynomial arithmetic bit-cost; there is no assumed intermediate bound. -/
theorem integer_spanTest_le (vs : List (Q → ℤ)) (hi : Independent (vs.map castRow))
    (v : Q → ℤ) (N R : ℕ) (hlen : vs.length ≤ N)
    (hvs : ∀ u ∈ vs, ∀ q, (u q).natAbs ≤ R) (hv : ∀ q, (v q).natAbs ≤ R) :
    spanTest (vs.map castRow) (castRow v) ≤ SpanBudget (Q := Q) N R := by
  have hb := integer_basis_le vs hi N R hlen hvs
  have hr := integer_reduce_le vs hi v N R hlen hvs hv
  have hm := Nat.mul_le_mul_right ((N+2)*PivotBudget (Q := Q) (DataBound N R))
    (show vs.length ≤ N+1 by omega)
  unfold spanTest SpanBudget
  nlinarith

end HeightSync.EliminationWork


==> anc/lean/HeightSync/Embedding.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Released under Apache 2.0 license.
Authors: Samrath Chadha
-/
import Mathlib

noncomputable section
open scoped Classical

namespace HeightSync.Algebra

/-- The exponent vector encoding an ordered word, with a separate variable for
each pair (letter, position). The position makes letter order recoverable. -/
def wordExponents {ι : Type*} {n : ℕ} (w : Fin n → ι) : (ι × Fin n) →₀ ℕ :=
  ∑ i : Fin n, Finsupp.single (w i, i) 1

@[simp] theorem wordExponents_apply {ι : Type*} {n : ℕ}
    (w : Fin n → ι) (a : ι) (j : Fin n) :
    wordExponents w (a, j) = if w j = a then 1 else 0 := by
  classical
  simp only [wordExponents, Finsupp.finset_sum_apply, Finsupp.single_apply,
    Prod.mk.injEq]
  rw [Finset.sum_eq_single j]
  · simp
  · intro b hb hbj
    simp [hbj]
  · simp

/-- Unlike abelianized letter counts, the position-indexed exponent vector is
injective on ordered words of a fixed length. -/
theorem wordExponents_injective {ι : Type*} {n : ℕ} :
    Function.Injective (wordExponents (ι := ι) (n := n)) := by
  classical
  intro u v huv
  funext i
  have h := congrArg (fun f : (ι × Fin n) →₀ ℕ => f (u i, i)) huv
  simp only [wordExponents_apply, ite_true] at h
  by_contra hne
  have hne' : v i ≠ u i := Ne.symm hne
  simp [hne'] at h

/-- Position-indexed monomial encoding of a word. -/
def wordMonomial {K ι : Type*} [CommSemiring K] {n : ℕ} (w : Fin n → ι) :
    MvPolynomial (ι × Fin n) K :=
  MvPolynomial.monomial (wordExponents w) 1

/-- Distinct ordered words yield distinct monomials, even when their ordinary
letter multiplicities agree. -/
theorem wordMonomial_injective {K ι : Type*} [CommSemiring K] [Nontrivial K] {n : ℕ} :
    Function.Injective (wordMonomial (K := K) (ι := ι) (n := n)) :=
  (MvPolynomial.monomial_left_injective (R := K) one_ne_zero).comp wordExponents_injective

/-- Linear encoding of a homogeneous noncommutative polynomial into ordinary
polynomials on position-indexed variables. This is a linear map, not a
multiplicative map: concatenation also requires shifting the position indices. -/
def homogeneousEncoding (K ι : Type*) [CommSemiring K] (n : ℕ) :
    ((Fin n → ι) →₀ K) →ₗ[K] MvPolynomial (ι × Fin n) K :=
  Finsupp.lmapDomain K K wordExponents

/-- No coefficient information is lost by the homogeneous position encoding. -/
theorem homogeneousEncoding_injective (K ι : Type*) [CommSemiring K] (n : ℕ) :
    Function.Injective (homogeneousEncoding K ι n) :=
  Finsupp.mapDomain_injective wordExponents_injective

@[simp] theorem homogeneousEncoding_single {K ι : Type*} [CommSemiring K] {n : ℕ}
    (w : Fin n → ι) (c : K) :
    homogeneousEncoding K ι n (Finsupp.single w c) =
      MvPolynomial.monomial (wordExponents w) c := by
  classical
  change Finsupp.mapDomain wordExponents (Finsupp.single w c) =
    Finsupp.single (wordExponents w) c
  exact Finsupp.mapDomain_single

end HeightSync.Algebra


==> anc/lean/HeightSync/Examples.lean <==
/- Author: Samrath Chadha -/
import HeightSync.ConsecutiveTheorem

namespace HeightSync.Examples

open BinaryFamily

/-- The height-two binary example has shortest reset length one. -/
theorem height_two :
    (prefixCode 1 (by omega)).resetThreshold (prefixCode_synchronizing 1 (by omega)) = 1 := by
  simpa using BinaryFamily.resetThreshold_exact 1 (by omega)

/-- The height-three extremizer has shortest reset length seven. -/
theorem height_three :
    (prefixCode 2 (by omega)).resetThreshold (prefixCode_synchronizing 2 (by omega)) = 7 := by
  simpa using BinaryFamily.resetThreshold_exact 2 (by omega)

def two_short_leaves : Finset (List Bool) := {[true, true], [true, false]}

theorem two_short_leaves_nonempty : two_short_leaves.Nonempty := by
  exact ⟨[true, true], by simp [two_short_leaves]⟩

theorem two_short_leaves_lengths : ∀ w ∈ two_short_leaves, w.length = 2 := by
  intro w hw
  simp only [two_short_leaves, Finset.mem_insert, Finset.mem_singleton] at hw
  rcases hw with rfl | rfl <;> rfl

theorem two_short_leaves_proper : ∃ w : List Bool, w.length = 2 ∧ w ∉ two_short_leaves := by
  exact ⟨[false, false], rfl, by simp [two_short_leaves]⟩

theorem two_short_leaves_not_product :
    ¬ConsecutiveCode.SubalphabetProduct 2 two_short_leaves := by
  rintro ⟨T, _, ⟨b, hb⟩, hA⟩
  have hw : [true, false] ∈ ConsecutiveCode.productShort 2 T := by
    rw [← hA]
    simp [two_short_leaves]
  have hletters := (ConsecutiveCode.mem_productShort 2 T [true, false]).mp hw
  have htrue := hletters.2 true (by simp)
  have hfalse := hletters.2 false (by simp)
  cases b <;> contradiction

/-- The manuscript's nonproduct example admits a reset word of length at most six. -/
theorem two_short_leaves_bound :
    ∃ w : List Bool,
      (ConsecutiveCode.prefixCode 2 (by omega) two_short_leaves
        two_short_leaves_nonempty two_short_leaves_lengths).Resets w ∧ w.length ≤ 6 := by
  simpa using ConsecutiveCode.strict_quadratic_upper 2 (by omega)
    two_short_leaves two_short_leaves_nonempty two_short_leaves_lengths
    two_short_leaves_proper two_short_leaves_not_product

end HeightSync.Examples


==> anc/lean/HeightSync/Excursions.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.

Exact operation-list simulations of age-circle excursions, with input cost bounds.
-/
import HeightSync.SlipLowerBound

namespace HeightSync.Slip

variable {n : ℕ}

/-- One ordinary-letter block followed by `e ≥ 1` special letters, acting on ages. -/
def excursionMap [NeZero n] (j e : ℕ) (x : ZMod n) : ZMod n :=
  (excursionValue n (j % (n + 1)) x.val : ZMod n) + (e - 1 : ℕ)

/-- The exact slip-model operations simulating a single age excursion. -/
def excursionOperations (hn : 2 ≤ n) (j e : ℕ) : List (Operation n) :=
  let τ := j % (n + 1)
  if hzero : τ = 0 then List.replicate e .rotate
  else if hlast : τ = n then List.replicate (e - 1) .rotate
  else .slip (n - 1 - τ) (by
    have hlt := Nat.mod_lt j (by omega : 0 < n + 1)
    dsimp [τ] at *
    omega) :: List.replicate (e - 1) .rotate

@[simp] theorem cost_replicate_rotate (e : ℕ) :
    cost operationCost (List.replicate e (.rotate : Operation n)) = e := by
  induction e with
  | zero => rfl
  | succ e ih => simp [List.replicate_succ, cost, operationCost, ih, Nat.add_comm]

theorem run_replicate_rotate [NeZero n] (e : ℕ) (G : Set (ZMod n)) :
    run applyOperation G (List.replicate e (.rotate : Operation n)) =
      (fun x : ZMod n => x + (e : ZMod n)) '' G := by
  induction e generalizing G with
  | zero => simp
  | succ e ih =>
    rw [List.replicate_succ, run, ih]
    change (fun x : ZMod n => x + (e : ZMod n)) ''
      ((fun x : ZMod n => x + 1) '' G) = _
    rw [Set.image_image]
    congr 1
    funext x
    simp only [Nat.cast_add, Nat.cast_one]
    ring

/-- Simulation does not overcharge the number of original input letters. -/
theorem excursionOperations_cost_le (hn : 2 ≤ n) {j e : ℕ}
    (hj : n ≤ j) (he : 1 ≤ e) :
    cost operationCost (excursionOperations hn j e) ≤ j + e := by
  unfold excursionOperations
  dsimp only
  split_ifs with hzero hlast
  · rw [cost_replicate_rotate]
    omega
  · rw [cost_replicate_rotate]
    omega
  · simp only [cost, operationCost, cost_replicate_rotate]
    have hτ : j % (n + 1) < n := by
      have := Nat.mod_lt j (by omega : 0 < n + 1)
      omega
    exact excursion_slip_cost_le hj hτ rfl he

/-- The exceptional immediate special letter is a cost-one rotation; every
other legal excursion has at least `n` ordinary letters. -/
theorem excursionOperations_cost_le_of_zero_or_long (hn : 2 ≤ n) {j e : ℕ}
    (hj : j = 0 ∨ n ≤ j) (he : 1 ≤ e) :
    cost operationCost (excursionOperations hn j e) ≤ j + e := by
  rcases hj with rfl | hj
  · simp [excursionOperations]
  · exact excursionOperations_cost_le hn hj he

@[simp] theorem excursionMap_one [NeZero n] (j : ℕ) (x : ZMod n) :
    excursionMap j 1 x = (excursionValue n (j % (n + 1)) x.val : ZMod n) := by
  simp [excursionMap]

/-- Each simulated excursion has exactly the same transformation on every set
of small-circle ages as the age-model block. -/
theorem excursionOperations_run [NeZero n] (hn : 2 ≤ n) {j e : ℕ}
    (he : 1 ≤ e) (G : Set (ZMod n)) :
    run applyOperation G (excursionOperations hn j e) = excursionMap j e '' G := by
  unfold excursionOperations
  dsimp only
  split_ifs with hzero hlast
  · rw [run_replicate_rotate]
    congr 1
    funext x
    unfold excursionMap
    rw [hzero, excursion_zero (by omega : 0 < n) (ZMod.val_lt x), ZMod.natCast_mod]
    rw [Nat.cast_add, Nat.cast_one, ZMod.natCast_zmod_val]
    have heq : (e : ZMod n) = (e - 1 : ℕ) + 1 := by
      rw [Nat.cast_sub he, Nat.cast_one]
      ring
    rw [heq]
    ring
  · rw [run_replicate_rotate]
    congr 1
    funext x
    unfold excursionMap
    rw [hlast, excursion_last (by omega : 0 < n) (ZMod.val_lt x),
      ZMod.natCast_zmod_val]
  · rw [run]
    rw [run_replicate_rotate]
    simp only [applyOperation]
    rw [Set.image_image]
    congr 1
    funext x
    unfold excursionMap
    have hτ0 : 1 ≤ j % (n + 1) := by omega
    have hτn : j % (n + 1) < n := by
      have := Nat.mod_lt j (by omega : 0 < n + 1)
      omega
    rw [excursion_middle hτ0 hτn (ZMod.val_lt x)]
    rfl

/-- The potential loss in one complete excursion is bounded by its original
input length, including the terminating special letter. -/
theorem excursionPotential [NeZero n] (hn : 2 ≤ n) {j : ℕ}
    (hj : j = 0 ∨ n ≤ j) (G : Set (ZMod n)) :
    Arc.phi G ≤ j + 1 + Arc.phi (excursionMap j 1 '' G) := by
  have hpot := phi_le_operation_cost_add_final hn G (excursionOperations hn j 1)
  have hcost := excursionOperations_cost_le_of_zero_or_long hn hj (by omega : 1 ≤ 1)
  rw [excursionOperations_run hn (by omega : 1 ≤ 1) G] at hpot
  omega

end HeightSync.Slip


==> anc/lean/HeightSync/ExecutableBFS.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Author: Samrath Chadha
-/
import HeightSync.RowSpace
import HeightSync.ExecutableScan

/-!
# Breadth-first row retention with an explicit span oracle

Each layer examines only children of rows first retained in the preceding
layer. The greedy scan uses proved executable exact rational elimination.
The number of candidate tests is verified; the complete bit-running-time
analysis of the implementation is a separate obligation.
-/

open scoped Matrix

namespace HeightSync.ExecutableBFS

variable {Q Letter : Type*} [Fintype Q] [LinearOrder Q]
    [Fintype Letter] [LinearOrder Letter]

abbrev Word := List Letter

local instance wordDecidableEq : DecidableEq (List Letter) := LinearOrder.toDecidableEq

/-- Exactly the one-letter extensions of the currently retained frontier. -/
def extensions (S : Finset (Word (Letter := Letter))) : Finset (Word (Letter := Letter)) :=
  (S.product Finset.univ).image (fun p : Word × Letter => p.1 ++ [p.2])

@[simp] theorem mem_extensions (S : Finset (Word (Letter := Letter))) (w : Word) :
    w ∈ extensions S ↔ ∃ u ∈ S, ∃ a, u ++ [a] = w := by
  simp only [extensions, Finset.mem_image]
  constructor
  · rintro ⟨⟨u,a⟩, hu, heq⟩
    exact ⟨u, (Finset.mem_product.mp hu).1, a, heq⟩
  · rintro ⟨u, hu, a, heq⟩
    exact ⟨(u,a), Finset.mem_product.mpr ⟨hu, Finset.mem_univ a⟩, heq⟩

theorem extensions_card_le (S : Finset (Word (Letter := Letter))) :
    (extensions S).card ≤ Fintype.card Letter * S.card := by
  calc
    (extensions S).card ≤ (S.product (Finset.univ : Finset Letter)).card :=
      Finset.card_image_le
    _ = Fintype.card Letter * S.card := by simp [Nat.mul_comm]

/-- Retained represented words, the newly retained layer, and examined count. -/
structure State (Letter : Type*) [DecidableEq Letter] where
  basis : Finset (List Letter)
  frontier : Finset (List Letter)
  examined : ℕ

variable (B : Letter → Matrix Q Q ℚ) (initial : Q → ℚ)

abbrev represented (w : Word (Letter := Letter)) : Q → ℚ := RowSpace.row B initial w
abbrev spanRows (S : Finset (Word (Letter := Letter))) : Submodule ℚ (Q → ℚ) :=
  GreedyBasis.space (K := ℚ) (represented B initial) S

def start : State Letter :=
  let retained := ExecutableScan.scan (represented B initial) ∅ [[]]
  ⟨retained, retained, 1⟩

/-- A finite greedy scan within one fixed-length breadth-first layer. -/
def layer (s : State Letter) : State Letter :=
  let candidates := extensions s.frontier
  let retained := ExecutableScan.scan (represented B initial) s.basis (candidates.sort (· ≤ ·))
  ⟨retained, retained \ s.basis, s.examined + candidates.card⟩

/-- Run through precisely the layers of represented length at most `h`. -/
def run : ℕ → State Letter
  | 0 => start B initial
  | h+1 => layer B initial (run h)

theorem spanRows_mono {S T : Finset (Word (Letter := Letter))} (h : S ⊆ T) :
    spanRows B initial S ≤ spanRows B initial T := by
  apply Submodule.span_mono
  exact Set.image_mono (by exact h)

theorem represented_mem {S : Finset (Word (Letter := Letter))} {w : Word}
    (hw : w ∈ S) : represented B initial w ∈ spanRows B initial S :=
  Submodule.subset_span ⟨w, hw, rfl⟩

/-- Row extension is a rational linear map. -/
def advance (a : Letter) : (Q → ℚ) →ₗ[ℚ] (Q → ℚ) where
  toFun v := v ᵥ* B a
  map_add' v w := Matrix.add_vecMul (B a) v w
  map_smul' c v := Matrix.smul_vecMul c v (B a)

@[simp] theorem advance_represented (a : Letter) (w : Word) :
    advance B a (represented B initial w) = represented B initial (w ++ [a]) := by
  classical
  simp [advance, represented, RowSpace.row_append]

/-- The full invariant includes the processed children of every older row. -/
structure Invariant (t : ℕ) (s : State Letter) : Prop where
  frontier_subset : s.frontier ⊆ s.basis
  basis_length : ∀ w ∈ s.basis, w.length ≤ t
  frontier_length : ∀ w ∈ s.frontier, w.length = t
  at_top : ∀ w ∈ s.basis, w.length = t → w ∈ s.frontier
  independent : LinearIndepOn ℚ (represented B initial) (s.basis : Set Word)
  children : ∀ w ∈ s.basis, w.length < t → ∀ a,
    represented B initial (w ++ [a]) ∈ spanRows B initial s.basis
  span_eq : spanRows B initial s.basis = RowSpace.rowSpan B initial t
  count : s.examined ≤ 1 + Fintype.card Letter * (s.basis.card - s.frontier.card)

/-- The root candidate is either retained, or has zero row and is discarded. -/
theorem invariant_start : Invariant B initial 0 (start B initial) := by
  classical
  let f := represented B initial
  let S := ExecutableScan.scan f ∅ [[]]
  have hsub : S ⊆ ({[]} : Finset Word) := by
    simpa [S] using ExecutableScan.scan_subset_union f ∅ [[]]
  have hlen : ∀ w ∈ S, w.length = 0 := by
    intro w hw
    have hw' := hsub hw
    simpa using hw'
  have hspace : spanRows B initial S = spanRows B initial {[]} := by
    simpa [spanRows, S, f] using ExecutableScan.space_scan f ∅ [[]]
  refine ⟨Finset.Subset.refl _, ?_, ?_, ?_, ?_, ?_, ?_, ?_⟩
  · intro w hw
    exact le_of_eq (hlen w hw)
  · exact hlen
  · intro w hw _
    exact hw
  · exact ExecutableScan.scan_independent f ∅ [[]] (by simp)
  · intro w hw hlt
    omega
  · change spanRows B initial S = RowSpace.rowSpan B initial 0
    rw [hspace]
    apply le_antisymm
    · apply Submodule.span_le.mpr
      rintro v ⟨w, hw, rfl⟩
      have hw0 : w = [] := by simpa using hw
      subst w
      exact RowSpace.row_mem_rowSpan B initial (by simp)
    · apply Submodule.span_le.mpr
      rintro v ⟨w, hw, rfl⟩
      have hw0 : w = [] := List.length_eq_zero_iff.mp (by omega)
      subst w
      exact represented_mem B initial (by simp)
  · simp [start]

/-- One breadth-first layer preserves every invariant and charges only the
children of newly retained words. -/
theorem invariant_layer {t : ℕ} {s : State Letter} (hs : Invariant B initial t s) :
    Invariant B initial (t+1) (layer B initial s) := by
  classical
  let f := represented B initial
  let C := extensions s.frontier
  let T := ExecutableScan.scan f s.basis (C.sort (· ≤ ·))
  have hST : s.basis ⊆ T := ExecutableScan.subset_scan f s.basis (C.sort (· ≤ ·))
  have hTsub : T ⊆ s.basis ∪ C := by
    simpa [T] using ExecutableScan.scan_subset_union f s.basis (C.sort (· ≤ ·))
  have hCmem : ∀ w ∈ C, represented B initial w ∈ spanRows B initial T := by
    intro w hw
    exact ExecutableScan.candidate_mem_space_scan f s.basis (C.sort (· ≤ ·)) (by simpa using hw)
  have hClen : ∀ w ∈ C, w.length = t+1 := by
    intro w hw
    obtain ⟨u, hu, a, rfl⟩ := (mem_extensions s.frontier w).mp hw
    simp only [List.length_append, List.length_singleton, hs.frontier_length u hu]
  have hTlen : ∀ w ∈ T, w.length ≤ t+1 := by
    intro w hw
    rcases Finset.mem_union.mp (hTsub hw) with hwold | hwnew
    · have := hs.basis_length w hwold
      omega
    · exact le_of_eq (hClen w hwnew)
  have hFsub : T \ s.basis ⊆ C := by
    intro w hw
    have ht := Finset.mem_sdiff.mp hw
    exact (Finset.mem_union.mp (hTsub ht.1)).resolve_left ht.2
  have hchildS : ∀ w ∈ s.basis, ∀ a,
      represented B initial (w ++ [a]) ∈ spanRows B initial T := by
    intro w hw a
    by_cases hlt : w.length < t
    · exact spanRows_mono B initial hST (hs.children w hw hlt a)
    · have heq : w.length = t := by have := hs.basis_length w hw; omega
      apply hCmem
      exact (mem_extensions s.frontier _).mpr ⟨w, hs.at_top w hw heq, a, rfl⟩
  have hpre (a : Letter) : spanRows B initial s.basis ≤
      (spanRows B initial T).comap (advance B a) := by
    apply Submodule.span_le.mpr
    rintro v ⟨w, hw, rfl⟩
    change advance B a (represented B initial w) ∈ spanRows B initial T
    rw [advance_represented]
    exact hchildS w hw a
  refine ⟨?_, hTlen, ?_, ?_, ?_, ?_, ?_, ?_⟩
  · exact Finset.sdiff_subset
  · intro w hw
    exact hClen w (hFsub hw)
  · intro w hw hlen
    apply Finset.mem_sdiff.mpr
    refine ⟨hw, ?_⟩
    intro hold
    have := hs.basis_length w hold
    omega
  · exact ExecutableScan.scan_independent f s.basis (C.sort (· ≤ ·)) hs.independent
  · intro w hw hlt a
    have hwold : w ∈ s.basis := by
      rcases Finset.mem_union.mp (hTsub hw) with hold | hnew
      · exact hold
      · have := hClen w hnew
        omega
    exact hchildS w hwold a
  · apply le_antisymm
    · apply Submodule.span_le.mpr
      rintro v ⟨w, hw, rfl⟩
      exact RowSpace.row_mem_rowSpan B initial (hTlen w hw)
    · apply Submodule.span_le.mpr
      rintro v ⟨w, hw, rfl⟩
      cases w using List.reverseRecOn with
      | nil =>
        apply spanRows_mono B initial hST
        rw [hs.span_eq]
        exact RowSpace.row_mem_rowSpan B initial (by simp)
      | append_singleton u a _ =>
        have hu : u.length ≤ t := by simp only [List.length_append, List.length_singleton] at hw; omega
        have hrow : represented B initial u ∈ spanRows B initial s.basis := by
          rw [hs.span_eq]
          exact RowSpace.row_mem_rowSpan B initial hu
        have hi := hpre a hrow
        simpa only [Submodule.mem_comap, advance_represented] using hi
  · change s.examined + C.card ≤
      1 + Fintype.card Letter * (T.card - (T \ s.basis).card)
    have hfront : s.frontier.card ≤ s.basis.card := Finset.card_le_card hs.frontier_subset
    have hnew := Finset.card_sdiff_add_card_eq_card hST
    have hnew' : T.card - (T \ s.basis).card = s.basis.card := by omega
    have hsum : s.basis.card - s.frontier.card + s.frontier.card = s.basis.card :=
      Nat.sub_add_cancel hfront
    calc
      s.examined + C.card ≤
          (1 + Fintype.card Letter * (s.basis.card - s.frontier.card)) +
            Fintype.card Letter * s.frontier.card :=
        Nat.add_le_add hs.count (extensions_card_le s.frontier)
      _ = 1 + Fintype.card Letter * s.basis.card := by nlinarith
      _ = 1 + Fintype.card Letter * (T.card - (T \ s.basis).card) := by rw [hnew']

/-- Every finite layer of the actual retention procedure satisfies its invariant. -/
theorem invariant_run (h : ℕ) : Invariant B initial h (run B initial h) := by
  classical
  induction h with
  | zero => exact invariant_start B initial
  | succ h ih => exact invariant_layer B initial ih

/-- The breadth-first scan retains at most one represented word per state. -/
theorem retained_card_le (h : ℕ) : (run B initial h).basis.card ≤ Fintype.card Q := by
  classical
  have hi := (invariant_run B initial h).independent
  have hc := hi.fintype_card_le_finrank
  simpa [Module.finrank_pi] using hc

/-- At most the root and `d` children per retained independent row are examined. -/
theorem examined_le (h : ℕ) :
    (run B initial h).examined ≤ 1 + Fintype.card Letter * Fintype.card Q := by
  classical
  have hc := (invariant_run B initial h).count
  have hs : (run B initial h).basis.card - (run B initial h).frontier.card ≤
      Fintype.card Q := (Nat.sub_le _ _).trans (retained_card_le B initial h)
  exact hc.trans (Nat.add_le_add_left (Nat.mul_le_mul_left _ hs) _)

/-- The computed retained rows span all words up to the requested cutoff. -/
theorem retained_span (h : ℕ) :
    spanRows B initial (run B initial h).basis = RowSpace.rowSpan B initial h :=
  (invariant_run B initial h).span_eq

/-- Every retained representative respects the cutoff. -/
theorem retained_length (h : ℕ) (w : Word) (hw : w ∈ (run B initial h).basis) :
    w.length ≤ h := (invariant_run B initial h).basis_length w hw

/-- Search the represented basis with an executable exact rational predicate. -/
def detect (h : ℕ) (terminal : Q → ℚ) : Option (List Letter) :=
  ((run B initial h).basis.sort (· ≤ ·)).find?
    (fun w => decide (RowSpace.row B initial w ⬝ᵥ terminal ≠ 0))

theorem detect_some (h : ℕ) (terminal : Q → ℚ) {w : Word}
    (hw : detect B initial h terminal = some w) :
    w.length ≤ h ∧ RowSpace.row B initial w ⬝ᵥ terminal ≠ 0 := by
  have hm := List.mem_of_find?_eq_some hw
  have hp := List.find?_some hw
  refine ⟨retained_length B initial h w (by simpa using hm), ?_⟩
  simpa using hp

/-- The executable search fails precisely when every observation up to the
cutoff is zero. No membership or linear-algebra oracle remains in `detect`. -/
theorem detect_none_iff (h : ℕ) (terminal : Q → ℚ) :
    detect B initial h terminal = none ↔
      ∀ w : Word, w.length ≤ h → RowSpace.row B initial w ⬝ᵥ terminal = 0 := by
  classical
  constructor
  · intro hnone
    have hzero : ∀ w ∈ (run B initial h).basis,
        RowSpace.row B initial w ⬝ᵥ terminal = 0 := by
      intro w hw
      have := List.find?_eq_none.mp hnone w (by simpa using hw)
      simpa using this
    have hker : spanRows B initial (run B initial h).basis ≤
        (RowSpace.terminalEvaluation terminal).ker := by
      apply Submodule.span_le.mpr
      rintro v ⟨w, hw, rfl⟩
      exact hzero w hw
    rw [retained_span] at hker
    intro w hw
    exact hker (RowSpace.row_mem_rowSpan B initial hw)
  · intro hzero
    apply List.find?_eq_none.mpr
    intro w hw
    have hm : w ∈ (run B initial h).basis := by simpa using hw
    simp [hzero w (retained_length B initial h w hm)]

end HeightSync.ExecutableBFS


==> anc/lean/HeightSync/ExecutableScan.lean <==
/- Author: Samrath Chadha -/
import HeightSync.EagerElimination
import HeightSync.GreedyBasis

namespace HeightSync.ExecutableScan

variable {Q Item : Type*} [Fintype Q] [LinearOrder Q] [LinearOrder Item]

def step (f : Item → Q → ℚ) (S : Finset Item) (x : Item) : Finset Item :=
  if EagerElimination.inSpan ((S.sort (· ≤ ·)).map f) (f x) = true then S else insert x S

def scan (f : Item → Q → ℚ) : Finset Item → List Item → Finset Item
  | S, [] => S
  | S, x :: xs => scan f (step f S x) xs

theorem membership_test (f : Item → Q → ℚ) (S : Finset Item) (x : Item) :
    EagerElimination.inSpan ((S.sort (· ≤ ·)).map f) (f x) = true ↔
      f x ∈ GreedyBasis.space (K := ℚ) f S := by
  rw [EagerElimination.inSpan_correct]
  have hset : {v : Q → ℚ | v ∈ (S.sort (· ≤ ·)).map f} = f '' (S : Set Item) := by
    ext v
    simp
  rw [hset]
  rfl

theorem step_eq (f : Item → Q → ℚ) (S : Finset Item) (x : Item) :
    step f S x = GreedyBasis.step (K := ℚ) f S x := by
  classical
  unfold step GreedyBasis.step
  simp only [membership_test]

theorem scan_eq (f : Item → Q → ℚ) (S : Finset Item) (xs : List Item) :
    scan f S xs = GreedyBasis.scan (K := ℚ) f S xs := by
  induction xs generalizing S with
  | nil => rfl
  | cons x xs ih => rw [scan, GreedyBasis.scan, ih, step_eq]

theorem subset_scan (f : Item → Q → ℚ) (S : Finset Item) (xs : List Item) :
    S ⊆ scan f S xs := by rw [scan_eq]; exact GreedyBasis.subset_scan f S xs

theorem scan_subset_union (f : Item → Q → ℚ) (S : Finset Item) (xs : List Item) :
    scan f S xs ⊆ S ∪ xs.toFinset := by
  rw [scan_eq]
  exact GreedyBasis.scan_subset_union f S xs

theorem scan_independent (f : Item → Q → ℚ) (S : Finset Item) (xs : List Item)
    (hS : LinearIndepOn ℚ f (S : Set Item)) :
    LinearIndepOn ℚ f (scan f S xs : Set Item) := by
  rw [scan_eq]
  exact GreedyBasis.scan_independent f S xs hS

theorem space_scan (f : Item → Q → ℚ) (S : Finset Item) (xs : List Item) :
    GreedyBasis.space (K := ℚ) f (scan f S xs) = GreedyBasis.space (K := ℚ) f (S ∪ xs.toFinset) := by
  rw [scan_eq]
  exact GreedyBasis.space_scan f S xs

theorem candidate_mem_space_scan (f : Item → Q → ℚ) (S : Finset Item) (xs : List Item)
    {x : Item} (hx : x ∈ xs) : f x ∈ GreedyBasis.space (K := ℚ) f (scan f S xs) := by
  rw [scan_eq]
  exact GreedyBasis.candidate_mem_space_scan f S xs hx

end HeightSync.ExecutableScan


==> anc/lean/HeightSync/Extension.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Author: Samrath Chadha
-/
import Mathlib

/-! Backward extension for finite deterministic automata.

This is an intermediate theorem: its short-expansion hypothesis must be proved
for the automaton before it gives a reset-length bound.
-/

namespace HeightSync.Extension

variable {Q Letter : Type*}

def run (δ : Q → Letter → Q) (q : Q) (w : List Letter) : Q :=
  w.foldl δ q

@[simp] theorem run_nil (δ : Q → Letter → Q) (q : Q) : run δ q [] = q := rfl

@[simp] theorem run_append (δ : Q → Letter → Q) (q : Q) (u v : List Letter) :
    run δ q (u ++ v) = run δ (run δ q u) v := by
  exact List.foldl_append

def Resets (δ : Q → Letter → Q) (w : List Letter) : Prop :=
  ∃ q₀, ∀ q, run δ q w = q₀

section Finite

variable [Fintype Q] [DecidableEq Q]

def inverse (δ : Q → Letter → Q) (w : List Letter) (S : Finset Q) : Finset Q :=
  Finset.univ.filter (fun q => run δ q w ∈ S)

@[simp] theorem mem_inverse (δ : Q → Letter → Q) (w : List Letter) (S : Finset Q) (q : Q) :
    q ∈ inverse δ w S ↔ run δ q w ∈ S := by
  simp [inverse]

@[simp] theorem inverse_nil (δ : Q → Letter → Q) (S : Finset Q) :
    inverse δ [] S = S := by
  ext q
  simp

theorem inverse_append (δ : Q → Letter → Q) (u v : List Letter) (S : Finset Q) :
    inverse δ (u ++ v) S = inverse δ u (inverse δ v S) := by
  ext q
  simp

/-- A bounded inverse expansion yields a word whose preimage of any nonempty
set is the whole state space. The proof inducts on the number of missing states. -/
theorem expand_to_univ (δ : Q → Letter → Q) (B : ℕ)
    (expand : ∀ S : Finset Q, S.Nonempty → S ≠ Finset.univ →
      ∃ u : List Letter, u.length ≤ B ∧ S.card < (inverse δ u S).card)
    (S : Finset Q) (hS : S.Nonempty) :
    ∃ w : List Letter, w.length ≤ (Fintype.card Q - S.card) * B ∧
      inverse δ w S = Finset.univ := by
  suffices h : ∀ t : ℕ, ∀ S : Finset Q, S.Nonempty →
      Fintype.card Q - S.card = t →
      ∃ w : List Letter, w.length ≤ t * B ∧ inverse δ w S = Finset.univ by
    exact h _ S hS rfl
  intro t
  induction t using Nat.strong_induction_on with
  | h t ih =>
    intro S hS ht
    by_cases hfull : S = Finset.univ
    · subst S
      exact ⟨[], by simp, by simp⟩
    · obtain ⟨u, hu, hgrow⟩ := expand S hS hfull
      let S' := inverse δ u S
      change S.card < S'.card at hgrow
      have hcard : S.card ≤ Fintype.card Q := Finset.card_le_univ _
      have hcard' : S'.card ≤ Fintype.card Q := Finset.card_le_univ _
      have hnonempty : S'.Nonempty := Finset.card_pos.mp (by omega)
      have hlt : Fintype.card Q - S'.card < t := by omega
      obtain ⟨v, hv, hvfull⟩ := ih _ hlt S' hnonempty rfl
      refine ⟨v ++ u, ?_, ?_⟩
      · rw [List.length_append]
        have hnext : Fintype.card Q - S'.card + 1 ≤ t := by omega
        calc
          v.length + u.length ≤ (Fintype.card Q - S'.card) * B + B :=
            Nat.add_le_add hv hu
          _ = (Fintype.card Q - S'.card + 1) * B := by ring
          _ ≤ t * B := Nat.mul_le_mul_right B hnext
      · simpa only [inverse_append] using hvfull

/-- The usual backward-extension reset bound, without any assumption about the
number of letters or the shape of the automaton. -/
theorem reset_of_short_expansion [Nonempty Q] (δ : Q → Letter → Q) (B : ℕ)
    (expand : ∀ S : Finset Q, S.Nonempty → S ≠ Finset.univ →
      ∃ u : List Letter, u.length ≤ B ∧ S.card < (inverse δ u S).card) :
    ∃ w : List Letter, w.length ≤ (Fintype.card Q - 1) * B ∧ Resets δ w := by
  classical
  let q₀ : Q := Classical.choice inferInstance
  obtain ⟨w, hw, hfull⟩ := expand_to_univ δ B expand {q₀} (by simp)
  refine ⟨w, by simpa using hw, q₀, ?_⟩
  intro q
  have : q ∈ inverse δ w {q₀} := by rw [hfull]; exact Finset.mem_univ q
  simpa using this

end Finite
end HeightSync.Extension


==> anc/lean/HeightSync/Extremal.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Author: Samrath Chadha
-/
import HeightSync.MainTheorems
import HeightSync.Threshold

noncomputable section
open scoped Classical

namespace HeightSync.Extremal

variable (Letter : Type*) [Fintype Letter] [DecidableEq Letter] [Nontrivial Letter]

/-- Reset thresholds of the actual synchronizing full codes of exact height `k`. -/
def thresholds (k : ℕ) : Set ℕ := {t | ∃ C : PrefixCode Letter,
  C.Full ∧ C.HeightLE k ∧ (∃ c ∈ C.leaves, c.length = k) ∧
  ∃ hs : C.Synchronizing, C.resetThreshold hs = t}

/-- The worst threshold over a fixed finite alphabet, with the natural empty-set
convention at heights outside the main theorems. -/
def worstThreshold (k : ℕ) : ℕ := sSup (thresholds Letter k)

theorem lower_member (k : ℕ) (hk : 2 ≤ k) :
    2 * (k - 1) ^ 2 - 1 ∈ thresholds Letter k :=
  BinaryFamily.every_height_extremizer Letter k hk

theorem thresholds_bddAbove (k : ℕ) (hk : 2 ≤ k) :
    BddAbove (thresholds Letter k) := by
  refine ⟨(k - 1) * (4 * k - 5), ?_⟩
  rintro t ⟨C, hf, hheight, hmax, hs, hthreshold⟩
  obtain ⟨w, hr, hw⟩ := C.universal_bound hf hheight hk hmax hs
  rw [← hthreshold]
  exact (C.resetThreshold_le hs hr).trans hw

theorem worstThreshold_bounds (k : ℕ) (hk : 2 ≤ k) :
    2 * (k - 1) ^ 2 - 1 ≤ worstThreshold Letter k ∧
      worstThreshold Letter k ≤ (k - 1) * (4 * k - 5) := by
  have hnonempty : (thresholds Letter k).Nonempty := ⟨_, lower_member Letter k hk⟩
  constructor
  · exact le_csSup (thresholds_bddAbove Letter k hk) (lower_member Letter k hk)
  · apply csSup_le hnonempty
    rintro t ⟨C, hf, hheight, hmax, hs, hthreshold⟩
    obtain ⟨w, hr, hw⟩ := C.universal_bound hf hheight hk hmax hs
    rw [← hthreshold]
    exact (C.resetThreshold_le hs hr).trans hw

/-- The supremum is attained, so `worstThreshold` really is a maximum. -/
theorem worstThreshold_mem (k : ℕ) (hk : 2 ≤ k) :
    worstThreshold Letter k ∈ thresholds Letter k := by
  have hs := thresholds_bddAbove Letter k hk
  have hfinite : (thresholds Letter k).Finite := (Set.finite_Iic hs.choose).subset hs.choose_spec
  exact Set.Nonempty.csSup_mem ⟨_, lower_member Letter k hk⟩ hfinite

theorem coarse_quadratic_bounds (k : ℕ) (hk : 4 ≤ k) :
    k ^ 2 ≤ 2 * worstThreshold Letter k ∧ worstThreshold Letter k ≤ 4 * k ^ 2 := by
  obtain ⟨hlower, hupper⟩ := worstThreshold_bounds Letter k (by omega)
  have hk₁ : k - 1 + 1 = k := by omega
  have hk₂ : 4 * k - 5 + 5 = 4 * k := by omega
  have ht : 3 ≤ k - 1 := by omega
  have hpos : 1 ≤ 2 * (k - 1) ^ 2 := by nlinarith
  have hk₃ : 2 * (k - 1) ^ 2 - 1 + 1 = 2 * (k - 1) ^ 2 := Nat.sub_add_cancel hpos
  have ht₂ : 3 * (k - 1) ≤ (k - 1) ^ 2 := by nlinarith [Nat.mul_le_mul_right (k - 1) ht]
  constructor <;> nlinarith

/-- Quadratic growth in the height parameter, over every fixed finite alphabet
with at least two letters. -/
theorem worstThreshold_isTheta :
    Asymptotics.IsTheta Filter.atTop (fun k : ℕ => (worstThreshold Letter k : ℝ))
      (fun k : ℕ => (k : ℝ) ^ 2) := by
  constructor
  · apply Asymptotics.IsBigO.of_bound 4
    filter_upwards [Filter.eventually_ge_atTop 4] with k hk
    have hu := (coarse_quadratic_bounds Letter k hk).2
    have hu' : (worstThreshold Letter k : ℝ) ≤ 4 * (k : ℝ) ^ 2 := by exact_mod_cast hu
    rw [Real.norm_eq_abs, Real.norm_eq_abs,
      abs_of_nonneg (show (0 : ℝ) ≤ (worstThreshold Letter k : ℝ) from Nat.cast_nonneg _),
      abs_of_nonneg (sq_nonneg (k : ℝ))]
    exact hu'
  · apply Asymptotics.IsBigO.of_bound 2
    filter_upwards [Filter.eventually_ge_atTop 4] with k hk
    have hl := (coarse_quadratic_bounds Letter k hk).1
    have hl' : (k : ℝ) ^ 2 ≤ 2 * (worstThreshold Letter k : ℝ) := by exact_mod_cast hl
    rw [Real.norm_eq_abs, Real.norm_eq_abs, abs_of_nonneg (sq_nonneg (k : ℝ)),
      abs_of_nonneg (show (0 : ℝ) ≤ (worstThreshold Letter k : ℝ) from Nat.cast_nonneg _)]
    exact hl'

end HeightSync.Extremal


==> anc/lean/HeightSync/FiniteAlgebra.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Samrath Chadha
-/
import Mathlib
import HeightSync.Algebra
import HeightSync.FiniteDenominator

/-!
# Noncommutative numerator cancellation

The scalar identities in this file retain the multiplication order from the
manuscript. No commutativity assumption is imposed on the division ring.
-/

namespace HeightSync.FiniteAlgebra

open Polynomial

variable {D : Type*} [Ring D]

/-- The geometric extreme coefficients force cancellation on the correct side. -/
theorem top_cancellation (J σ ω H u v : D) (hJ : Function.Injective (fun x : D => J * x))
    (hωJ : ω * J = J * ω) (hωH : ω * H = H * ω)
    (h : (-J * σ) * u = (ω * J) * v) :
    (ω * H) * v + (H * σ) * u = 0 := by
  have h' : σ * u + ω * v = 0 := by
    apply hJ
    calc
      J * (σ * u + ω * v) = J * σ * u + J * ω * v := by
        simp only [mul_add, mul_assoc]
      _ = J * σ * u + ω * J * v := by rw [hωJ]
      _ = J * σ * u + (-J * σ) * u := by rw [h]
      _ = 0 := by simp [neg_mul, mul_assoc]
      _ = J * 0 := by simp
  calc
    (ω * H) * v + (H * σ) * u = H * (ω * v + σ * u) := by
      rw [hωH]
      simp only [mul_add, mul_assoc]
    _ = H * (σ * u + ω * v) := by rw [add_comm (ω * v)]
    _ = 0 := by rw [h', mul_zero]

/-- Exact coefficient cancellation at height `n + 2` for a right denominator.

The assumptions are the four extreme homogeneous coefficients of the renewal
polynomials, together with their depth bounds and `D₀ * U = M * V`.
-/
theorem numerator_top_coeff_zero (n : ℕ) (D₀ M A B U V : D[X])
    (J σ ω H : D) (hJ : Function.Injective (fun x : D => J * x))
    (hωJ : ω * J = J * ω) (hωH : ω * H = H * ω)
    (hD : D₀.natDegree ≤ n + 2) (hM : M.natDegree ≤ n + 1)
    (hA : A.natDegree ≤ n) (hB : B.natDegree ≤ n + 1)
    (hU : U.natDegree ≤ n + 1) (hV : V.natDegree ≤ n + 2)
    (hDt : D₀.coeff (n + 2) = -J * σ)
    (hMt : M.coeff (n + 1) = ω * J)
    (hAt : A.coeff n = ω * H) (hBt : B.coeff (n + 1) = H * σ)
    (hden : D₀ * U = M * V) :
    (A * V + B * U).coeff (2 * n + 2) = 0 := by
  have h : (-J * σ) * U.coeff (n + 1) = (ω * J) * V.coeff (n + 2) := by
    have h := congrArg (fun P : D[X] => P.coeff ((n + 2) + (n + 1))) hden
    dsimp only at h
    rw [coeff_mul_add_eq_of_natDegree_le hD hU] at h
    have hsum : (n + 2) + (n + 1) = (n + 1) + (n + 2) := by omega
    rw [hsum, coeff_mul_add_eq_of_natDegree_le hM hV, hDt, hMt] at h
    exact h
  have hav : (A * V).coeff (2 * n + 2) = (ω * H) * V.coeff (n + 2) := by
    have hsum : 2 * n + 2 = n + (n + 2) := by omega
    rw [hsum, coeff_mul_add_eq_of_natDegree_le hA hV, hAt]
  have hbu : (B * U).coeff (2 * n + 2) = (H * σ) * U.coeff (n + 1) := by
    have hsum : 2 * n + 2 = (n + 1) + (n + 1) := by omega
    rw [hsum, coeff_mul_add_eq_of_natDegree_le hB hU, hBt]
  rw [coeff_add, hav, hbu]
  exact top_cancellation J σ ω H _ _ hJ hωJ hωH h

/-- Removing the top coefficient improves the numerator degree by one. -/
theorem numerator_natDegree_le (n : ℕ) (D₀ M A B U V : D[X])
    (J σ ω H : D) (hJ : Function.Injective (fun x : D => J * x))
    (hωJ : ω * J = J * ω) (hωH : ω * H = H * ω)
    (hD : D₀.natDegree ≤ n + 2) (hM : M.natDegree ≤ n + 1)
    (hA : A.natDegree ≤ n) (hB : B.natDegree ≤ n + 1)
    (hU : U.natDegree ≤ n + 1) (hV : V.natDegree ≤ n + 2)
    (hDt : D₀.coeff (n + 2) = -J * σ)
    (hMt : M.coeff (n + 1) = ω * J)
    (hAt : A.coeff n = ω * H) (hBt : B.coeff (n + 1) = H * σ)
    (hden : D₀ * U = M * V) :
    (A * V + B * U).natDegree ≤ 2 * n + 1 := by
  have htop := numerator_top_coeff_zero n D₀ M A B U V J σ ω H hJ hωJ hωH
    hD hM hA hB hU hV hDt hMt hAt hBt hden
  have hdeg : (A * V + B * U).natDegree ≤ 2 * n + 2 := by
    apply (natDegree_add_le _ _).trans
    apply max_le
    · exact natDegree_mul_le.trans (by omega)
    · exact natDegree_mul_le.trans (by omega)
  rw [natDegree_le_iff_coeff_eq_zero]
  intro N hN
  by_cases heq : N = 2 * n + 2
  · simpa [heq] using htop
  · exact coeff_eq_zero_of_natDegree_lt (by omega)

/-- A nonzero formal series with a bounded polynomial right numerator has a
nonzero coefficient no later than the numerator degree. This argument uses
ordered multiplication and needs no commutativity of coefficients. -/
theorem exists_coeff_ne_zero_of_right_numerator (F : PowerSeries D) (V N : D[X])
    (hF : Function.Injective (fun x : PowerSeries D => F * x)) (hV : V ≠ 0) (hnum : F * (V : PowerSeries D) = N)
    (b : ℕ) (hdeg : N.natDegree ≤ b) :
    ∃ i ≤ b, PowerSeries.coeff i F ≠ 0 := by
  have hV' : (V : PowerSeries D) ≠ 0 := by
    intro h
    exact hV (Polynomial.coe_eq_zero_iff.mp h)
  have hN : N ≠ 0 := by
    intro h
    have hz : F * (V : PowerSeries D) = 0 := by simpa [h] using hnum
    apply hV'
    apply hF
    simpa only [mul_zero] using hz
  by_contra! hzero
  have hc := congrArg (PowerSeries.coeff N.natDegree) hnum
  rw [PowerSeries.coeff_mul, Polynomial.coeff_coe] at hc
  have hs : ∑ p ∈ Finset.antidiagonal N.natDegree,
      PowerSeries.coeff p.1 F * PowerSeries.coeff p.2 (V : PowerSeries D) = 0 := by
    apply Finset.sum_eq_zero
    intro p hp
    have hp' := Finset.mem_antidiagonal.mp hp
    rw [hzero p.1 (by omega), zero_mul]
  rw [hs] at hc
  exact (Polynomial.leadingCoeff_ne_zero.mpr hN) (by
    simpa only [Polynomial.coeff_natDegree] using hc.symm)

/-- A formal series whose first nonzero coefficient is a unit acts
injectively by multiplication on the left, even over a ring with zero divisors. -/
theorem series_left_regular_of_unit_leading (F : PowerSeries D)
    (hunit : IsUnit (PowerSeries.coeff F.order.toNat F)) :
    Function.Injective (fun x : PowerSeries D => F * x) := by
  have hH : IsUnit (PowerSeries.divXPowOrder F) := by
    rw [PowerSeries.isUnit_iff_constantCoeff, PowerSeries.constantCoeff_divXPowOrder]
    exact hunit
  intro U V hUV
  apply hH.mul_left_cancel
  apply PowerSeries.X_pow_mul_cancel (k := F.order.toNat)
  simpa only [← mul_assoc, PowerSeries.X_pow_order_mul_divXPowOrder] using hUV

/-- Finite-dimensional algebra version of short detection. This includes
matrix coefficient algebras and therefore does not require a skew division
ring: units are required only at `J` and at the first nonzero coefficient of
`F`. All degree and renewal hypotheses are explicit. -/
theorem short_detection_from_finite_renewal {K : Type*} [Field K] [Nontrivial D]
    [Algebra K D] [FiniteDimensional K D]
    (n : ℕ) (D₀ M A B : D[X]) (F G : PowerSeries D) (J σ ω H : D)
    (hD0 : D₀.coeff 0 = 1) (hJ : Function.Injective (fun x : D => J * x))
    (hωJ : ω * J = J * ω) (hωH : ω * H = H * ω)
    (hD : D₀.natDegree ≤ n + 2) (hM : M.natDegree ≤ n + 1)
    (hA : A.natDegree ≤ n) (hB : B.natDegree ≤ n + 1)
    (hDt : D₀.coeff (n + 2) = -J * σ)
    (hMt : M.coeff (n + 1) = ω * J)
    (hAt : A.coeff n = ω * H) (hBt : B.coeff (n + 1) = H * σ)
    (hrenewal : (D₀ : PowerSeries D) * G = M)
    (hFexpr : F = A + (B : PowerSeries D) * G)
    (hFunit : IsUnit (PowerSeries.coeff F.order.toNat F)) :
    ∃ i ≤ 2 * n + 1, PowerSeries.coeff i F ≠ 0 := by
  obtain ⟨U, V, hden, hV, hU, hVdeg⟩ :=
    HeightSync.Algebra.bounded_finite_right_denominator (K := K)
      D₀ M (n + 2) (n + 1) hD0 hD hM
  have hDunit : IsUnit (D₀ : PowerSeries D) := by
    rw [PowerSeries.isUnit_iff_constantCoeff, Polynomial.constantCoeff_coe, hD0]
    exact isUnit_one
  have hGV : G * (V : PowerSeries D) = U := by
    apply hDunit.mul_left_cancel
    calc
      (D₀ : PowerSeries D) * (G * (V : PowerSeries D)) =
          ((D₀ : PowerSeries D) * G) * (V : PowerSeries D) := by rw [mul_assoc]
      _ = (M : PowerSeries D) * (V : PowerSeries D) := by rw [hrenewal]
      _ = (D₀ : PowerSeries D) * (U : PowerSeries D) := by
        rw [← Polynomial.coe_mul, ← hden, Polynomial.coe_mul]
  have hnum : F * (V : PowerSeries D) = (A * V + B * U : D[X]) := by
    rw [hFexpr, add_mul, mul_assoc, hGV]
    simp only [Polynomial.coe_add, Polynomial.coe_mul]
  apply exists_coeff_ne_zero_of_right_numerator F V (A * V + B * U)
    (series_left_regular_of_unit_leading F hFunit) hV hnum
  exact numerator_natDegree_le n D₀ M A B U V J σ ω H hJ hωJ hωH
    hD hM hA hB hU hVdeg hDt hMt hAt hBt hden

end HeightSync.FiniteAlgebra


==> anc/lean/HeightSync/FiniteDenominator.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Released under Apache 2.0 license.
Authors: Samrath Chadha
-/
import Mathlib

noncomputable section
open Polynomial

namespace HeightSync.Algebra

private theorem degreeLT_natDegree_le' {R : Type*} [Semiring R] {n : ℕ}
    (P : degreeLT R (n + 1)) : (P : R[X]).natDegree ≤ n := by
  have h := mem_degreeLT.mp P.property
  by_cases hP : (P : R[X]) = 0
  · simp [hP]
  · have := (natDegree_lt_iff_degree_lt hP).mpr h
    omega

private def finiteRightSystem {K R : Type*} [Field K] [Ring R] [Algebra K R]
    (D M : R[X]) (p m : ℕ) (hD : D.natDegree ≤ p) (hM : M.natDegree ≤ m) :
    (degreeLT R (m + 1) × degreeLT R (p + 1)) →ₗ[K] degreeLT R (p + m + 1) where
  toFun uv := ⟨D * (uv.1 : R[X]) - M * (uv.2 : R[X]), by
    apply mem_degreeLT.mpr
    have hu := degreeLT_natDegree_le' uv.1
    have hv := degreeLT_natDegree_le' uv.2
    have h₁ := natDegree_mul_le (p := D) (q := (uv.1 : R[X]))
    have h₂ := natDegree_mul_le (p := M) (q := (uv.2 : R[X]))
    have h₃ := natDegree_sub_le (p := D * (uv.1 : R[X])) (q := M * (uv.2 : R[X]))
    have hnat : (D * (uv.1 : R[X]) - M * (uv.2 : R[X])).natDegree < p + m + 1 := by omega
    exact lt_of_le_of_lt degree_le_natDegree (by exact_mod_cast hnat)⟩
  map_add' uv xy := by
    apply Subtype.ext
    simp only [Prod.fst_add, Prod.snd_add, Submodule.coe_add, mul_add]
    abel
  map_smul' a uv := by
    apply Subtype.ext
    simp only [Prod.smul_fst, Prod.smul_snd, Submodule.coe_smul_of_tower,
      mul_smul_comm, smul_sub, RingHom.id_apply]

/-- A polynomial with constant coefficient one acts injectively by left
multiplication, even when its coefficient ring has zero divisors. -/
theorem polynomial_left_regular_of_coeff_zero_eq_one {R : Type*} [Ring R]
    (D : R[X]) (hD : D.coeff 0 = 1) :
    Function.Injective (fun U : R[X] => D * U) := by
  have hunit : IsUnit (D : PowerSeries R) :=
    PowerSeries.isUnit_iff_constantCoeff.mpr (by simp [hD])
  intro U V h
  apply Polynomial.coe_injective R
  apply hunit.mul_left_cancel
  simpa only [← Polynomial.coe_mul] using congrArg (fun P : R[X] => (P : PowerSeries R)) h

/-- Finite-dimensional coefficient rings admit the bounded right denominator
needed in the detection argument. No division or absence of zero divisors in R
is required: constant coefficient one supplies the required regularity of D. -/
theorem bounded_finite_right_denominator {K R : Type*} [Field K] [Ring R] [Nontrivial R]
    [Algebra K R] [FiniteDimensional K R]
    (D M : R[X]) (p m : ℕ) (hD1 : D.coeff 0 = 1)
    (hD : D.natDegree ≤ p) (hM : M.natDegree ≤ m) :
    ∃ U V : R[X], D * U = M * V ∧ V ≠ 0 ∧ U.natDegree ≤ m ∧ V.natDegree ≤ p := by
  have hdim (n : ℕ) : Module.finrank K (degreeLT R n) = n * Module.finrank K R := by
    rw [((degreeLTEquiv R n).restrictScalars K).finrank_eq]
    simp [Module.finrank_pi_fintype]
  letI (n : ℕ) : FiniteDimensional K (degreeLT R n) :=
    Module.Finite.of_injective ((degreeLTEquiv R n).restrictScalars K).toLinearMap
      ((degreeLTEquiv R n).restrictScalars K).injective
  let f := finiteRightSystem (K := K) D M p m hD hM
  have hdim₁ : Module.finrank K (degreeLT R (m + 1) × degreeLT R (p + 1)) =
      (m + 1) * Module.finrank K R + (p + 1) * Module.finrank K R := by
    rw [Module.finrank_prod, hdim, hdim]
  have hdim₂ := hdim (p + m + 1)
  have hpos : 0 < Module.finrank K R := Module.finrank_pos
  have hnoninj : ¬ Function.Injective f := by
    intro hi
    have h := LinearMap.finrank_le_finrank_of_injective hi
    rw [hdim₁, hdim₂] at h
    nlinarith
  obtain ⟨x, y, hxy, hne⟩ := Function.not_injective_iff.mp hnoninj
  let uv := x - y
  have huv : uv ≠ 0 := sub_ne_zero.mpr hne
  have hfuv : f uv = 0 := by simp only [uv, map_sub, hxy, sub_self]
  have heq : D * (uv.1 : R[X]) = M * (uv.2 : R[X]) := by
    have h := congrArg (fun z : degreeLT R (p + m + 1) => (z : R[X])) hfuv
    exact sub_eq_zero.mp h
  have hv : (uv.2 : R[X]) ≠ 0 := by
    intro hv0
    have hu0 : (uv.1 : R[X]) = 0 := by
      apply polynomial_left_regular_of_coeff_zero_eq_one D hD1
      simpa only [hv0, mul_zero] using heq
    apply huv
    apply Prod.ext <;> apply Subtype.ext <;> assumption
  exact ⟨uv.1, uv.2, heq, hv, degreeLT_natDegree_le' uv.1, degreeLT_natDegree_le' uv.2⟩

/-- Degree-form version of the finite-dimensional right denominator theorem. -/
theorem bounded_finite_right_denominator_degree {K R : Type*} [Field K] [Ring R] [Nontrivial R]
    [Algebra K R] [FiniteDimensional K R]
    (D M : R[X]) (p m : ℕ) (hD1 : D.coeff 0 = 1)
    (hD : D.degree ≤ (p : WithBot ℕ)) (hM : M.degree ≤ (m : WithBot ℕ)) :
    ∃ U V : R[X], D * U = M * V ∧ V ≠ 0 ∧
      U.degree ≤ (m : WithBot ℕ) ∧ V.degree ≤ (p : WithBot ℕ) := by
  obtain ⟨U, V, heq, hV, hUdeg, hVdeg⟩ :=
    bounded_finite_right_denominator (K := K) D M p m hD1
      (natDegree_le_iff_degree_le.mpr hD) (natDegree_le_iff_degree_le.mpr hM)
  exact ⟨U, V, heq, hV, natDegree_le_iff_degree_le.mp hUdeg,
    natDegree_le_iff_degree_le.mp hVdeg⟩

end HeightSync.Algebra


==> anc/lean/HeightSync/ForcingRound.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Author: Samrath Chadha
-/
import Mathlib

/-! Consecutive-depth forcing: the arithmetic of the two reference transitions.

`short j` is the actual short-window predicate when these statements are used
for a chosen input. This file proves the boundary implications of the specified
windows; it does not assume that suitable windows always exist.
-/

namespace HeightSync.ForcingRound

/-- The length-`r` window starting at an interior offset of a length-`r` word
is exactly the suffix-prefix splice used in the closure condition. -/
theorem splice_window {α : Type*} (u v : List α) (r x : ℕ)
    (hu : u.length = r) (hx : x ≤ r) :
    ((u ++ v).drop x).take r = u.drop x ++ v.take x := by
  rw [List.drop_append_of_le_length (by omega : x ≤ u.length), List.take_append,
    List.take_of_length_le (by simp [hu] : (u.drop x).length ≤ r)]
  have h : r - (u.drop x).length = x := by simp [hu, Nat.sub_sub_self hx]
  rw [h]

/-- Thus a genuinely forbidden splice is a genuinely long parsing window in
the concatenated input, rather than a reordered or abelianized word. -/
theorem forbidden_splice_window {α : Type*} (A : Set (List α)) (u v : List α)
    (r x : ℕ) (hu : u.length = r) (hx : x ≤ r)
    (h : u.drop x ++ v.take x ∉ A) : ((u ++ v).drop x).take r ∉ A := by
  simpa only [splice_window u v r x hu hx] using h

/-- A signed boundary coordinate permits the current word to occupy `[-r,0]`. -/
def next (r : ℕ) (short : ℤ → Bool) (j : ℤ) : ℤ :=
  j + r + 1 - if short j then 1 else 0

@[simp] theorem next_short (r : ℕ) (short : ℤ → Bool) (j : ℤ)
    (h : short j = true) : next r short j = j + r := by
  simp [next, h]

@[simp] theorem next_long (r : ℕ) (short : ℤ → Bool) (j : ℤ)
    (h : short j = false) : next r short j = j + r + 1 := by
  simp [next, h]

theorem next_bounds (r : ℕ) (short : ℤ → Bool) (j : ℤ) :
    j + r ≤ next r short j ∧ next r short j ≤ j + r + 1 := by
  cases h : short j <;> simp [next, h]

theorem next_monotone (r : ℕ) (short : ℤ → Bool) : Monotone (next r short) := by
  intro i j hij
  by_cases h : i = j
  · subst j
    rfl
  · obtain ⟨_, hi⟩ := next_bounds r short i
    obtain ⟨hj, _⟩ := next_bounds r short j
    omega

theorem twice_monotone (r : ℕ) (short : ℤ → Bool) :
    Monotone (fun j => next r short (next r short j)) :=
  (next_monotone r short).comp (next_monotone r short)

/-- Crossing one short reference word leaves an interior offset unchanged or
advances it by one, according to the alternative codeword length. -/
theorem short_transition_offset (r : ℕ) (short : ℤ → Bool) (x : ℤ) :
    next r short (-(r : ℤ) + x) = x ∨
      next r short (-(r : ℤ) + x) = x + 1 := by
  cases h : short (-(r : ℤ) + x) <;> simp [next, h]

/-- A failed splice at `x` forces advancement over the two short words. -/
theorem short_short_least_advances (r : ℕ) (short : ℤ → Bool) (x : ℤ)
    (hsplice : short x = false) :
    (r : ℤ) + x + 1 ≤ next r short (next r short (-(r : ℤ) + x)) := by
  obtain h | h := short_transition_offset r short x
  · rw [h, next_long r short x hsplice]
    omega
  · rw [h]
    obtain ⟨hbound, _⟩ := next_bounds r short (x + 1)
    omega

/-- Monotonicity controls every larger alternative offset in the short-short
round; an output at `2r` is precisely the right reference endpoint. -/
theorem short_short_all_advance (r : ℕ) (short : ℤ → Bool) (x y : ℤ)
    (hxy : x ≤ y) (hy : y ≤ r)
    (hsplice : short x = false) (hu : short 0 = true)
    (hv : short (r : ℤ) = true) :
    (r : ℤ) + x + 1 ≤ next r short (next r short (-(r : ℤ) + y)) ∧
      next r short (next r short (-(r : ℤ) + y)) ≤ 2 * r := by
  have hmono := twice_monotone r short
  have hl := short_short_least_advances r short x hsplice
  have hl' := hmono (show -(r : ℤ) + x ≤ -(r : ℤ) + y by omega)
  have hu' := hmono (show -(r : ℤ) + y ≤ 0 by omega)
  have hzero : next r short (next r short 0) = 2 * r := by
    rw [next_short r short 0 hu]
    simp only [zero_add]
    rw [next_short r short (r : ℤ) hv]
    omega
  dsimp only at hl' hu'
  rw [hzero] at hu'
  exact ⟨le_trans hl hl', hu'⟩

/-- The two forbidden windows give exactly the signed boundary chain used in
the long-short fallback construction. -/
theorem long_short_chain (r : ℕ) (short : ℤ → Bool) (x : ℤ)
    (hfirst : short (-(r : ℤ) + x) = false)
    (hsecond : short (x + 1) = false) :
    next r short (-(r : ℤ) + x) = x + 1 ∧
      next r short (next r short (-(r : ℤ) + x)) = (r : ℤ) + x + 2 := by
  have h : next r short (-(r : ℤ) + x) = x + 1 := by
    rw [next_long r short _ hfirst]
    omega
  refine ⟨h, ?_⟩
  rw [h, next_long r short (x + 1) hsecond]
  omega

/-- In a long-short round the final short word begins at `r+1`, so the least
phase's final offset is exactly `x+1`. All larger phases remain to its right. -/
theorem long_short_all_advance (r : ℕ) (short : ℤ → Bool) (x y : ℤ)
    (hxy : x ≤ y) (hy : y ≤ r)
    (hfirst : short (-(r : ℤ) + x) = false)
    (hsecond : short (x + 1) = false)
    (hL : short 0 = false) (hd : short ((r : ℤ) + 1) = true) :
    (r : ℤ) + 1 + (x + 1) ≤ next r short (next r short (-(r : ℤ) + y)) ∧
      next r short (next r short (-(r : ℤ) + y)) ≤ 2 * r + 1 := by
  have hmono := twice_monotone r short
  have hleast := (long_short_chain r short x hfirst hsecond).2
  have hl := hmono (show -(r : ℤ) + x ≤ -(r : ℤ) + y by omega)
  have hu := hmono (show -(r : ℤ) + y ≤ 0 by omega)
  have hzero : next r short (next r short 0) = 2 * r + 1 := by
    rw [next_long r short 0 hL]
    simp only [zero_add]
    rw [next_short r short ((r : ℤ) + 1) hd]
    omega
  dsimp only at hl hu
  rw [hzero] at hu
  rw [hleast] at hl
  exact ⟨by omega, hu⟩

end HeightSync.ForcingRound


==> anc/lean/HeightSync/GcdRotation.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Author: Samrath Chadha
-/
import HeightSync.Splice

namespace HeightSync.SpliceProduct

variable {α : Type*} {r : ℕ}

/-- Rotation of the coordinate circle by `s`. -/
def rotation (s : ZMod r) (u : ZMod r → α) : ZMod r → α :=
  fun i => u (i + s)

@[simp] theorem rotation_zero (u : ZMod r → α) : rotation 0 u = u := by
  funext i
  simp [rotation]

theorem rotation_add (s t : ZMod r) (u : ZMod r → α) :
    rotation s (rotation t u) = rotation (s + t) u := by
  funext i
  simp [rotation, add_assoc]

/-- Closure under one rotation implies closure under all its nonnegative powers. -/
theorem rotation_nsmul (A : Set (ZMod r → α)) (s : ZMod r)
    (hs : ∀ u ∈ A, rotation s u ∈ A) (m : ℕ) :
    ∀ u ∈ A, rotation (m • s) u ∈ A := by
  induction m with
  | zero => simp
  | succ m ih =>
    intro u hu
    simpa only [succ_nsmul, add_comm (m • s) s, ← rotation_add] using hs _ (ih u hu)

/-- A forward rotation on a finite coordinate circle automatically preserves
membership backwards as well; finiteness of the word family is unnecessary. -/
theorem rotation_neg [NeZero r] (A : Set (ZMod r → α)) (s : ZMod r)
    (hs : ∀ u ∈ A, rotation s u ∈ A) :
    ∀ u ∈ A, rotation (-s) u ∈ A := by
  have hr : 0 < r := Nat.pos_of_ne_zero (NeZero.ne r)
  have heq : (r - 1) • s = -s := by
    have hsum : (r - 1) • s + s = 0 := by
      rw [← succ_nsmul, Nat.sub_add_cancel hr]
      simp [nsmul_eq_mul]
    exact eq_neg_of_add_eq_zero_left hsum
  simpa only [heq] using rotation_nsmul A s hs (r - 1)

/-- Rotation closure gives exact membership invariance. -/
theorem rotation_mem_iff [NeZero r] (A : Set (ZMod r → α)) (s : ZMod r)
    (hs : ∀ u ∈ A, rotation s u ∈ A) (u : ZMod r → α) :
    rotation s u ∈ A ↔ u ∈ A := by
  constructor
  · intro h
    have hb := rotation_neg A s hs _ h
    simpa [rotation_add] using hb
  · exact hs u

/-- Every multiple of the gcd is a permitted rotation whenever rotation by `x`
is permitted. The natural multiplier is obtained from the Euclidean algorithm. -/
theorem rotation_gcd [NeZero r] (A : Set (ZMod r → α)) (x : ℕ)
    (hxpos : 0 < x) (hxlt : x < r)
    (hx : ∀ u ∈ A, rotation (x : ZMod r) u ∈ A) :
    ∀ u ∈ A, rotation (Nat.gcd x r : ZMod r) u ∈ A := by
  have hglt : Nat.gcd x r < r := (Nat.gcd_le_left r hxpos).trans_lt hxlt
  obtain ⟨m, _, hm⟩ := Nat.exists_mul_mod_eq_gcd hglt
  have heq : m • (x : ZMod r) = (Nat.gcd x r : ZMod r) := by
    rw [nsmul_eq_mul]
    have hcast := congrArg (fun z : ℕ => (z : ZMod r)) hm
    simpa only [ZMod.natCast_mod, Nat.cast_mul, mul_comm] using hcast
  simpa only [heq] using rotation_nsmul A (x : ZMod r) hx m

theorem rotation_gcd_multiple [NeZero r] (A : Set (ZMod r → α)) (x m : ℕ)
    (hxpos : 0 < x) (hxlt : x < r)
    (hx : ∀ u ∈ A, rotation (x : ZMod r) u ∈ A) :
    ∀ u ∈ A, rotation ((m * Nat.gcd x r : ℕ) : ZMod r) u ∈ A := by
  have h := rotation_nsmul A (Nat.gcd x r : ZMod r)
    (rotation_gcd A x hxpos hxlt hx) m
  simpa only [nsmul_eq_mul, Nat.cast_mul] using h

/-- Coordinate replacement can be transported around the circle using only
forward rotation closure; inverse closure follows from the finite circle. -/
theorem replaceable_rotation [NeZero r] (A : Set (ZMod r → α))
    (S : Set (ZMod r)) (s : ZMod r)
    (hS : Splice.Replaceable A S)
    (hs : ∀ u ∈ A, rotation s u ∈ A) :
    Splice.Replaceable A {i | i + s ∈ S} := by
  classical
  have hback := rotation_neg A s hs
  intro u hu v hv
  have h := hs _ (hS _ (hback u hu) _ (hback v hv))
  have heq : rotation s (Splice.hybrid S (rotation (-s) u) (rotation (-s) v)) =
      Splice.hybrid {i | i + s ∈ S} u v := by
    funext i
    simp [rotation, Splice.hybrid, add_assoc]
  exact heq ▸ h

/-- Every gcd-aligned cyclic translate of a replaceable interval is replaceable. -/
theorem replaceable_gcd_shift [NeZero r] (A : Set (ZMod r → α))
    (S : Set (ZMod r)) (x m : ℕ) (hxpos : 0 < x) (hxlt : x < r)
    (hx : ∀ u ∈ A, rotation (x : ZMod r) u ∈ A)
    (hS : Splice.Replaceable A S) :
    Splice.Replaceable A {i | i + ((m * Nat.gcd x r : ℕ) : ZMod r) ∈ S} := by
  exact replaceable_rotation A S _ hS (rotation_gcd_multiple A x m hxpos hxlt hx)

end HeightSync.SpliceProduct


==> anc/lean/HeightSync/GenericShortDetection.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Authors: Samrath Chadha
-/
import HeightSync.Renewal
import HeightSync.Algebra
import HeightSync.GenericWordSeries
import HeightSync.SkewField

noncomputable section
open scoped Classical

namespace HeightSync.GenericDetection

open HeightSync.PrefixCode

namespace PrefixCode

variable {α K : Type*} [DecidableEq α] [Fintype α] [Field K] (C : PrefixCode α)

/-- The manuscript's short-detection property with arbitrary field coefficients. -/
def ShortDetection (k : ℕ) : Prop :=
  ∀ initial terminal : List α → K,
    (∀ q p, C.ProperPrefix q → C.ProperPrefix p → q.length = k - 1 →
      p.length = k - 1 → terminal q = terminal p) →
    (∃ w : List α, (∑ q ∈ C.states, initial q * terminal (C.run q w)) ≠ 0) →
    ∃ w : List α, w.length ≤ 2 * k - 3 ∧
      (∑ q ∈ C.states, initial q * terminal (C.run q w)) ≠ 0

/-- Coefficients of the sum of deepest internal nodes at a fixed degree. -/
def deepestCoeff (w : List α) : K := if C.ProperPrefix w then 1 else 0

theorem homogeneous_return_top (hf : C.Full) {n : ℕ} (hk : C.HeightLE (n + 2)) :
    GenericWordSeries.homogeneous (C.returnCoeff [] : List α → K) (n + 2) =
      GenericWordSeries.homogeneous (deepestCoeff (K := K) C) (n + 1) *
        GenericWordSeries.homogeneous (fun _ => (1 : K)) 1 := by
  classical
  ext w
  by_cases hw : w.toList.length = n + 2
  · have hwne : w.toList ≠ [] := by intro h; simp [h] at hw
    let q := w.toList.dropLast
    let a := w.toList.getLast hwne
    have hqa : w.toList = q ++ [a] := (List.dropLast_append_getLast hwne).symm
    have hq : q.length = n + 1 := by
      have hl := congrArg List.length hqa
      simp only [List.length_append, List.length_singleton] at hl
      omega
    rw [GenericWordSeries.homogeneous_apply, if_pos hw,
      GenericWordSeries.homogeneous_mul_apply _ _ (n + 1) 1 w (by omega), hqa]
    have ht : (q ++ [a]).take (n + 1) = q := by simp [← hq]
    rw [ht, mul_one]
    exact C.returnCoeff_root_deepest (K := K) hf hk (q := q) (by omega) a
  · rw [GenericWordSeries.homogeneous_apply, if_neg hw,
      GenericWordSeries.homogeneous_mul_apply_zero _ _ (n + 1) 1 w (by omega)]

theorem homogeneous_terminal_top {n : ℕ} (ν : List α → K) (ω : K)
    (hν : ∀ q, C.ProperPrefix q → q.length = n + 1 → ν q = ω) :
    GenericWordSeries.homogeneous (C.terminalCoeff ν []) (n + 1) =
      ω • GenericWordSeries.homogeneous (deepestCoeff (K := K) C) (n + 1) := by
  classical
  ext w
  by_cases hw : w.toList.length = n + 1
  · have ht := C.terminalCoeff_deepest ν (k := n + 2) ω (by simpa using hν)
      (q := []) (w := w.toList) (by simpa using hw)
    simpa [MonoidAlgebra.smul_apply, GenericWordSeries.homogeneous_apply, hw, deepestCoeff, mul_ite] using ht
  · simp [GenericWordSeries.homogeneous_apply, hw]

theorem homogeneous_initialTerminal_top {n : ℕ} (hk : C.HeightLE (n + 2))
    (lam ν : List α → K) (ω : K)
    (hν : ∀ q, C.ProperPrefix q → q.length = n + 1 → ν q = ω) :
    GenericWordSeries.homogeneous (C.initialTerminal lam ν) n =
      ω • GenericWordSeries.homogeneous (C.topInitial lam) n := by
  classical
  ext w
  by_cases hw : w.toList.length = n
  · have ht := C.initialTerminal_top lam ν (k := n + 2) hk (by omega) ω
      (by simpa using hν) (w := w.toList) (by simpa using hw)
    simpa [MonoidAlgebra.smul_apply, GenericWordSeries.homogeneous_apply, hw, mul_comm] using ht
  · simp [GenericWordSeries.homogeneous_apply, hw]

theorem homogeneous_initialReturn_top (hf : C.Full) {n : ℕ}
    (hk : C.HeightLE (n + 2)) (lam : List α → K) :
    GenericWordSeries.homogeneous (C.initialReturn lam) (n + 1) =
      GenericWordSeries.homogeneous (C.topInitial lam) n *
        GenericWordSeries.homogeneous (fun _ => (1 : K)) 1 := by
  classical
  ext w
  by_cases hw : w.toList.length = n + 1
  · have hwne : w.toList ≠ [] := by intro h; simp [h] at hw
    let q := w.toList.dropLast
    let a := w.toList.getLast hwne
    have hqa : w.toList = q ++ [a] := (List.dropLast_append_getLast hwne).symm
    have hq : q.length = n := by
      have hl := congrArg List.length hqa
      simp only [List.length_append, List.length_singleton] at hl
      omega
    rw [GenericWordSeries.homogeneous_apply, if_pos hw,
      GenericWordSeries.homogeneous_mul_apply _ _ n 1 w hw, hqa]
    have ht : (q ++ [a]).take n = q := by simp [← hq]
    rw [ht, mul_one]
    exact C.initialReturn_top hf lam hk (by omega) (by simpa using hq) a
  · rw [GenericWordSeries.homogeneous_apply, if_neg hw,
      GenericWordSeries.homogeneous_mul_apply_zero _ _ n 1 w hw]

end PrefixCode

namespace Algebra

/-- The finite polynomial representing a bounded formal series. -/
def polynomialOfSeries {R : Type*} [Ring R] (F : PowerSeries R) (b : ℕ) : Polynomial R :=
  PowerSeries.trunc (b + 1) F

theorem polynomialOfSeries_natDegree {R : Type*} [Ring R] (F : PowerSeries R) (b : ℕ) :
    (polynomialOfSeries F b).natDegree ≤ b := by
  have h := PowerSeries.natDegree_trunc_lt F b
  exact Nat.le_of_lt_succ h

/-- A degree bound on the coefficient function gives an exact polynomial,
not merely a finite approximation. -/
theorem polynomialOfSeries_coe {R : Type*} [Ring R] (F : PowerSeries R) (b : ℕ)
    (hsupport : ∀ i, b < i → PowerSeries.coeff i F = 0) :
    (polynomialOfSeries F b : PowerSeries R) = F := by
  ext i
  simp only [Polynomial.coeff_coe, polynomialOfSeries, PowerSeries.coeff_trunc]
  split_ifs with h
  · rfl
  · exact (hsupport i (by omega)).symm

@[simp] theorem polynomialOfSeries_coeff {R : Type*} [Ring R] (F : PowerSeries R) (b i : ℕ)
    (hsupport : ∀ j, b < j → PowerSeries.coeff j F = 0) :
    (polynomialOfSeries F b).coeff i = PowerSeries.coeff i F := by
  have h := congrArg (PowerSeries.coeff i) (polynomialOfSeries_coe F b hsupport)
  simpa only [Polynomial.coeff_coe] using h

/-- Bounded word support gives bounded homogeneous series support for every
algebra representation, without any injectivity hypothesis. -/
theorem encoded_support {α K R : Type*} [DecidableEq α] [Fintype α] [Field K] [Ring R] [Algebra K R]
    (e : MonoidAlgebra K (FreeMonoid α) →ₐ[K] R) (f : List α → K) (b : ℕ)
    (hf : ∀ w, b < w.length → f w = 0) :
    ∀ i, b < i → PowerSeries.coeff i (GenericWordSeries.encode e f) = 0 := by
  intro i hi
  rw [GenericWordSeries.coeff_encode]
  have hz : GenericWordSeries.homogeneous f i = 0 :=
    (GenericWordSeries.homogeneous_eq_zero_iff f i).mpr (fun w hw => hf w (by omega))
  rw [hz, map_zero]

end Algebra

namespace PrefixCode

open GenericWordSeries Algebra

variable {α K D : Type*} [DecidableEq α] [Fintype α] [Field K] [DivisionRing D] [Algebra K D]
    (C : PrefixCode α)

/-- Concrete literal-decoder short detection from an injective representation
of the ordered-word algebra. Every renewal and top coefficient identity is
derived from the actual tree. -/
theorem shortDetection_of_injective_word_embedding (hf : C.Full) {n : ℕ}
    (hk : C.HeightLE (n + 2))
    (hdeep : ∃ q, C.ProperPrefix q ∧ q.length = n + 1)
    (e : MonoidAlgebra K (FreeMonoid α) →ₐ[K] D) (he : Function.Injective e) :
    ShortDetection (K := K) C (n + 2) := by
  intro lam ν hν hnonzero
  obtain ⟨q₀, hq₀, hlen₀⟩ := hdeep
  let ω : K := ν q₀
  have hνval : ∀ q, C.ProperPrefix q → q.length = n + 1 → ν q = ω := by
    intro q hq hlen
    exact hν q q₀ hq hq₀ (by simpa using hlen) (by simpa using hlen₀)
  let f := C.weightedObservation lam ν
  let g := C.observation ν []
  let a := C.initialTerminal lam ν
  let b := C.initialReturn lam
  let p := C.returnCoeff ([] : List α) (K := K)
  let m := C.terminalCoeff ν []
  let F := encode e f
  let G := encode e g
  have hpsupp : ∀ w : List α, n + 2 < w.length → p w = 0 := by
    intro w hw
    exact C.returnCoeff_eq_zero_of_length hk (by simpa using hw)
  have hmsupp : ∀ w : List α, n + 1 < w.length → m w = 0 := by
    intro w hw
    exact C.terminalCoeff_eq_zero_of_length hk ν (by simp only [List.length_nil, zero_add]; omega)
  have hasupp : ∀ w : List α, n < w.length → a w = 0 := by
    intro w hw
    exact C.initialTerminal_eq_zero_of_length hk lam ν (by simpa using hw) (by omega)
  have hbsupp : ∀ w : List α, n + 1 < w.length → b w = 0 := by
    intro w hw
    exact C.initialReturn_eq_zero_of_length hk lam (by simpa using hw)
  let P := polynomialOfSeries (encode e p) (n + 2)
  let M := polynomialOfSeries (encode e m) (n + 1)
  let A := polynomialOfSeries (encode e a) n
  let B := polynomialOfSeries (encode e b) (n + 1)
  let D₀ := 1 - P
  have hPcoe : (P : PowerSeries D) = encode e p :=
    polynomialOfSeries_coe _ _ (encoded_support e p _ hpsupp)
  have hMcoe : (M : PowerSeries D) = encode e m :=
    polynomialOfSeries_coe _ _ (encoded_support e m _ hmsupp)
  have hAcoe : (A : PowerSeries D) = encode e a :=
    polynomialOfSeries_coe _ _ (encoded_support e a _ hasupp)
  have hBcoe : (B : PowerSeries D) = encode e b :=
    polynomialOfSeries_coe _ _ (encoded_support e b _ hbsupp)
  have hPcoeff (i : ℕ) : P.coeff i = e (homogeneous p i) := by
    have h := congrArg (PowerSeries.coeff i) hPcoe
    simpa only [Polynomial.coeff_coe, coeff_encode] using h
  have hMcoeff (i : ℕ) : M.coeff i = e (homogeneous m i) := by
    have h := congrArg (PowerSeries.coeff i) hMcoe
    simpa only [Polynomial.coeff_coe, coeff_encode] using h
  have hAcoeff (i : ℕ) : A.coeff i = e (homogeneous a i) := by
    have h := congrArg (PowerSeries.coeff i) hAcoe
    simpa only [Polynomial.coeff_coe, coeff_encode] using h
  have hBcoeff (i : ℕ) : B.coeff i = e (homogeneous b i) := by
    have h := congrArg (PowerSeries.coeff i) hBcoe
    simpa only [Polynomial.coeff_coe, coeff_encode] using h
  let J := e (homogeneous (deepestCoeff (K := K) C) (n + 1))
  let σ := e (homogeneous (fun _ : List α => (1 : K)) 1)
  let H := e (homogeneous (C.topInitial lam) n)
  let Ω := algebraMap K D ω
  have hJ : J ≠ 0 := by
    intro hz
    have hzero : homogeneous (deepestCoeff (K := K) C) (n + 1) = 0 := by
      apply he
      simpa only [map_zero] using hz
    have := (homogeneous_eq_zero_iff (deepestCoeff (K := K) C) (n + 1)).mp hzero q₀ hlen₀
    simp [deepestCoeff, hq₀] at this
  have hΩJ : Ω * J = J * Ω := Algebra.commutes ω J
  have hΩH : Ω * H = H * Ω := Algebra.commutes ω H
  have hP0 : P.coeff 0 = 0 := by
    rw [hPcoeff]
    have hz : homogeneous p 0 = 0 := by
      apply (homogeneous_eq_zero_iff p 0).mpr
      intro w hw
      have hw0 : w = [] := List.length_eq_zero_iff.mp hw
      subst w
      exact C.returnCoeff_nil C.root_proper
    rw [hz, map_zero]
  have hDcoeff0 : D₀.coeff 0 = 1 := by simp [D₀, hP0]
  have hD0 : D₀ ≠ 0 := by
    intro hz
    have h := congrArg (fun Q : Polynomial D => Q.coeff 0) hz
    exact one_ne_zero (by simpa only [hDcoeff0, Polynomial.coeff_zero] using h)
  have hDdeg : D₀.natDegree ≤ n + 2 := by
    apply (Polynomial.natDegree_sub_le _ _).trans
    apply max_le
    · simp
    · exact polynomialOfSeries_natDegree _ _
  have hMdeg : M.natDegree ≤ n + 1 := polynomialOfSeries_natDegree _ _
  have hAdeg : A.natDegree ≤ n := polynomialOfSeries_natDegree _ _
  have hBdeg : B.natDegree ≤ n + 1 := polynomialOfSeries_natDegree _ _
  have hDt : D₀.coeff (n + 2) = -J * σ := by
    have ht := congrArg e (homogeneous_return_top C hf hk)
    simp only [map_mul] at ht
    have ht' : P.coeff (n + 2) = J * σ := by rw [hPcoeff]; exact ht
    have hone : (1 : Polynomial D).coeff (n + 2) = 0 :=
      Polynomial.coeff_eq_zero_of_natDegree_lt (by simp)
    change (1 - P : Polynomial D).coeff (n + 2) = -J * σ
    rw [Polynomial.coeff_sub, hone, ht']
    simp only [zero_sub, neg_mul]
  have hMt : M.coeff (n + 1) = Ω * J := by
    rw [hMcoeff]
    have ht := congrArg e (homogeneous_terminal_top C ν ω hνval)
    calc
      _ = e (ω • homogeneous (deepestCoeff (K := K) C) (n + 1)) := ht
      _ = ω • e (homogeneous (deepestCoeff (K := K) C) (n + 1)) := e.toLinearMap.map_smul ω _
      _ = Ω * J := Algebra.smul_def ω J
  have hAt : A.coeff n = Ω * H := by
    rw [hAcoeff]
    have ht := congrArg e (homogeneous_initialTerminal_top C hk lam ν ω hνval)
    calc
      _ = e (ω • homogeneous (C.topInitial lam) n) := ht
      _ = ω • e (homogeneous (C.topInitial lam) n) := e.toLinearMap.map_smul ω _
      _ = Ω * H := Algebra.smul_def ω H
  have hBt : B.coeff (n + 1) = H * σ := by
    rw [hBcoeff]
    have ht := congrArg e (homogeneous_initialReturn_top C hf hk lam)
    simpa only [map_mul] using ht
  have hroot : G = (M : PowerSeries D) + (P : PowerSeries D) * G := by
    have hfunc : g = fun w => m w + wordConv p g w := by
      funext w
      exact C.observation_root_renewal hf ν w
    have h := congrArg (encode e) hfunc
    rw [encode_add, encode_wordConv] at h
    simpa only [hMcoe, hPcoe, G] using h
  have hrenewal : (D₀ : PowerSeries D) * G = M := by
    change ((1 - P : Polynomial D) : PowerSeries D) * G = M
    have hcast : ((1 - P : Polynomial D) : PowerSeries D) = 1 - (P : PowerSeries D) := by
      ext i
      simp only [Polynomial.coeff_coe, Polynomial.coeff_sub, map_sub,
        Polynomial.coeff_one, PowerSeries.coeff_one]
    rw [hcast, sub_mul, one_mul]
    exact sub_eq_iff_eq_add.mpr hroot
  have hFexpr : F = (A : PowerSeries D) + (B : PowerSeries D) * G := by
    have hfunc : f = fun w => a w + wordConv b g w := by
      funext w
      exact C.weighted_observation_renewal hf lam ν w
    dsimp only [F]
    rw [hfunc, encode_add, encode_wordConv]
    rw [hAcoe, hBcoe]
  have hF : F ≠ 0 := encode_ne_zero e he f (by simpa only [f, weightedObservation, observation] using hnonzero)
  obtain ⟨i, hi, hFi⟩ := HeightSync.Algebra.short_detection_from_renewal n D₀ M A B F G J σ Ω H
    hD0 hJ hΩJ hΩH hDdeg hMdeg hAdeg hBdeg hDt hMt hAt hBt hrenewal hFexpr hF
  have hex : ∃ w : List α, w.length = i ∧ f w ≠ 0 := by
    by_contra! hz
    exact hFi ((coeff_encode_eq_zero_iff e he f i).mpr hz)
  obtain ⟨w, hwlen, hwval⟩ := hex
  exact ⟨w, by omega, by simpa only [f, weightedObservation, observation] using hwval⟩

omit [Fintype α] [Field K] [DivisionRing D] [Algebra K D] in
/-- A maximum-length leaf gives the deepest internal state needed for the
noncommutative top-degree cancellation. -/
theorem deepest_state_of_max_leaf {k : ℕ} (hk : 1 ≤ k)
    (hmax : ∃ c ∈ C.leaves, c.length = k) :
    ∃ q, C.ProperPrefix q ∧ q.length = k - 1 := by
  obtain ⟨c, hc, hlen⟩ := hmax
  have hcne : c ≠ [] := by intro h; simp [h] at hlen; omega
  let q := c.dropLast
  have hqa : c = q ++ [c.getLast hcne] := (List.dropLast_append_getLast hcne).symm
  have hqlen : q.length = k - 1 := by
    have h := congrArg List.length hqa
    simp only [List.length_append, List.length_singleton, hlen] at h
    omega
  refine ⟨q, ⟨c, hc, ?_, ?_⟩, hqlen⟩
  · exact ⟨[c.getLast hcne], hqa.symm⟩
  · intro heq
    have h := congrArg List.length heq
    rw [hqlen, hlen] at h
    omega

omit [DivisionRing D] [Algebra K D] in
/-- Short detection over every field, with the ordered-word embedding constructed
explicitly in a central division ring. There is no representation assumption. -/
theorem shortDetection (hf : C.Full) {k : ℕ} (hkheight : C.HeightLE k)
    (hk : 2 ≤ k) (hmax : ∃ c ∈ C.leaves, c.length = k) :
    ShortDetection (K := K) C k := by
  let n := k - 2
  have hkn : n + 2 = k := by dsimp [n]; omega
  have hk' : C.HeightLE (n + 2) := by simpa only [hkn] using hkheight
  have hdeep : ∃ q, C.ProperPrefix q ∧ q.length = n + 1 := by
    obtain ⟨q, hq, hlen⟩ := deepest_state_of_max_leaf C (by omega) hmax
    exact ⟨q, hq, by omega⟩
  have h := shortDetection_of_injective_word_embedding C hf hk' hdeep
    (SkewField.wordAlgebraEmbedding α K) (SkewField.wordAlgebraEmbedding_injective α K)
  simpa only [hkn] using h

omit [DivisionRing D] [Algebra K D] in
/-- The concrete short nonzero witness promised in the manuscript, over an
arbitrary field and for arbitrary initial and deepest-constant terminal weights. -/
theorem short_detection_witness (hf : C.Full) {k : ℕ} (hkheight : C.HeightLE k)
    (hk : 2 ≤ k) (hmax : ∃ c ∈ C.leaves, c.length = k)
    (initial terminal : List α → K)
    (hterminal : ∀ q p, C.ProperPrefix q → C.ProperPrefix p →
      q.length = k - 1 → p.length = k - 1 → terminal q = terminal p)
    (hnonzero : ∃ w : List α,
      (∑ q ∈ C.states, initial q * terminal (C.run q w)) ≠ 0) :
    ∃ w : List α, w.length ≤ 2 * k - 3 ∧
      (∑ q ∈ C.states, initial q * terminal (C.run q w)) ≠ 0 :=
  shortDetection C hf hkheight hk hmax initial terminal hterminal hnonzero

omit [DivisionRing D] [Algebra K D] in
/-- Vanishing through degree `2*k-3` forces the entire literal-decoder observable
to vanish, with no restriction on the characteristic of the coefficient field. -/
theorem short_detection_vanishing (hf : C.Full) {k : ℕ} (hkheight : C.HeightLE k)
    (hk : 2 ≤ k) (hmax : ∃ c ∈ C.leaves, c.length = k)
    (initial terminal : List α → K)
    (hterminal : ∀ q p, C.ProperPrefix q → C.ProperPrefix p →
      q.length = k - 1 → p.length = k - 1 → terminal q = terminal p)
    (hzero : ∀ w : List α, w.length ≤ 2 * k - 3 →
      (∑ q ∈ C.states, initial q * terminal (C.run q w)) = 0) :
    ∀ w : List α, (∑ q ∈ C.states, initial q * terminal (C.run q w)) = 0 := by
  intro w
  by_contra hw
  obtain ⟨v, hvlen, hv⟩ := short_detection_witness C hf hkheight hk hmax
    initial terminal hterminal ⟨w, hw⟩
  exact hv (hzero v hvlen)

end PrefixCode
end HeightSync.GenericDetection


==> anc/lean/HeightSync/GenericWordSeries.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Authors: Samrath Chadha
-/
import Mathlib
import HeightSync.Renewal

noncomputable section
open scoped MonoidAlgebra Classical
open Polynomial

namespace HeightSync.GenericWordSeries

variable {α K : Type*} [Fintype α] [Field K]

/-- All ordered words of the given length. -/
def words (n : ℕ) : Finset (FreeMonoid α) :=
  Finset.univ.image (fun f : Fin n → α => FreeMonoid.ofList (List.ofFn f))

@[simp] theorem mem_words {n : ℕ} {w : FreeMonoid α} :
    w ∈ words (α := α) n ↔ w.toList.length = n := by
  constructor
  · intro hw
    obtain ⟨f, _, rfl⟩ := Finset.mem_image.mp hw
    simp
  · intro hw
    subst n
    refine Finset.mem_image.mpr ⟨w.toList.get, Finset.mem_univ _, ?_⟩
    simp

/-- A homogeneous finite ordered-word polynomial. -/
def homogeneous (f : List α → K) (n : ℕ) : MonoidAlgebra K (FreeMonoid α) :=
  Finsupp.onFinset (words n) (fun w => if w.toList.length = n then f w.toList else 0)
    (by intro w hw; by_contra h; simp only [mem_words] at h; simp [h] at hw)

@[simp] theorem homogeneous_apply (f : List α → K) (n : ℕ) (w : FreeMonoid α) :
    homogeneous f n w = if w.toList.length = n then f w.toList else 0 := rfl

theorem homogeneous_support_length (f : List α → K) (n : ℕ) {w : FreeMonoid α}
    (hw : w ∈ (homogeneous f n).support) : w.toList.length = n := by
  by_contra h
  have := Finsupp.mem_support_iff.mp hw
  simp [h] at this

@[simp] theorem homogeneous_zero (n : ℕ) : homogeneous (α := α) (fun _ => (0 : K)) n = 0 := by
  ext w
  simp

@[simp] theorem homogeneous_add (f g : List α → K) (n : ℕ) :
    homogeneous (fun w => f w + g w) n = homogeneous f n + homogeneous g n := by
  ext w
  by_cases h : w.toList.length = n <;> simp [homogeneous_apply, h]

@[simp] theorem homogeneous_sub (f g : List α → K) (n : ℕ) :
    homogeneous (fun w => f w - g w) n = homogeneous f n - homogeneous g n := by
  ext w
  change homogeneous (fun w => f w - g w) n w = homogeneous f n w - homogeneous g n w
  by_cases h : w.toList.length = n <;> simp [homogeneous_apply, h]

@[simp] theorem homogeneous_smul (c : K) (f : List α → K) (n : ℕ) :
    homogeneous (fun w => c * f w) n = c • homogeneous f n := by
  ext w
  by_cases h : w.toList.length = n <;> simp [homogeneous_apply, h]

@[simp] theorem homogeneous_delta (c : K) (n : ℕ) :
    homogeneous (α := α) (fun w => if w = [] then c else 0) n =
      if n = 0 then MonoidAlgebra.single 1 c else 0 := by
  ext w
  by_cases hn : n = 0
  · subst n
    by_cases hw : w = 1
    · subst w; simp
    · have hw' : w.toList ≠ [] := fun h => hw (FreeMonoid.toList.injective h)
      simp [homogeneous_apply, hw, hw', List.length_eq_zero_iff]
  · by_cases hw : w = 1
    · subst w; simp [homogeneous_apply, hn, Ne.symm hn]
    · have hw' : w.toList ≠ [] := fun h => hw (FreeMonoid.toList.injective h)
      simp [homogeneous_apply, hn, hw']

theorem homogeneous_eq_zero_iff (f : List α → K) (n : ℕ) :
    homogeneous f n = 0 ↔ ∀ w : List α, w.length = n → f w = 0 := by
  constructor
  · intro h w hw
    have := congrArg (fun F : MonoidAlgebra K (FreeMonoid α) => F (FreeMonoid.ofList w)) h
    simpa [hw] using this
  · intro h
    ext w
    simp only [homogeneous_apply, Finsupp.zero_apply]
    split_ifs with hw
    · exact h _ hw
    · rfl

/-- A product of homogeneous components has the expected word degree. -/
theorem homogeneous_mul_apply_zero (f g : List α → K) (i j : ℕ)
    (w : FreeMonoid α) (hw : w.toList.length ≠ i + j) :
    (homogeneous f i * homogeneous g j) w = 0 := by
  rw [MonoidAlgebra.mul_apply, Finsupp.sum]
  apply Finset.sum_eq_zero
  intro u hu
  rw [Finsupp.sum]
  apply Finset.sum_eq_zero
  intro v hv
  have hu' := homogeneous_support_length f i hu
  have hv' := homogeneous_support_length g j hv
  have hne : u * v ≠ w := by
    intro h
    have := congrArg (fun w : FreeMonoid α => w.toList.length) h
    simp only [FreeMonoid.toList_mul, List.length_append, hu', hv'] at this
    exact hw this.symm
  simp [hne]

/-- At its only possible degree, a homogeneous product has a unique split. -/
theorem homogeneous_mul_apply (f g : List α → K) (i j : ℕ)
    (w : FreeMonoid α) (hw : w.toList.length = i + j) :
    (homogeneous f i * homogeneous g j) w = f (w.toList.take i) * g (w.toList.drop i) := by
  let u : FreeMonoid α := FreeMonoid.ofList (w.toList.take i)
  let v : FreeMonoid α := FreeMonoid.ofList (w.toList.drop i)
  have huv : u * v = w := by apply FreeMonoid.toList.injective; exact List.take_append_drop _ _
  have hu : u.toList.length = i := by simp [u, List.length_take, hw]
  have hv : v.toList.length = j := by simp [v, List.length_drop, hw]
  have hmul : (homogeneous f i * homogeneous g j) (u * v) =
      homogeneous f i u * homogeneous g j v := by
    apply MonoidAlgebra.mul_apply_mul_eq_mul_of_uniqueMul
    intro a b ha hb hab
    have ha' := homogeneous_support_length f i ha
    have hb' := homogeneous_support_length g j hb
    have hlist : a.toList ++ b.toList = w.toList := by
      have := congrArg FreeMonoid.toList hab
      simpa only [huv, FreeMonoid.toList_mul] using this
    constructor
    · apply FreeMonoid.toList.injective
      change a.toList = w.toList.take i
      rw [← hlist, ← ha', List.take_left]
    · apply FreeMonoid.toList.injective
      change b.toList = w.toList.drop i
      rw [← hlist, ← ha', List.drop_left]
  rw [huv] at hmul
  simpa only [homogeneous_apply, hu, hv, ite_true] using hmul

omit [Fintype α] in
private theorem monoidAlgebra_sum_apply {β : Type*} (s : Finset β)
    (F : β → MonoidAlgebra K (FreeMonoid α)) (w : FreeMonoid α) :
    (∑ b ∈ s, F b) w = ∑ b ∈ s, F b w := by
  induction s using Finset.induction_on with
  | empty => simp
  | @insert b s hb ih => simp [hb, ih]

/-- Tuple-indexed basis expansion, useful when evaluating in a matrix representation. -/
theorem homogeneous_eq_sum (f : List α → K) (n : ℕ) :
    homogeneous f n = ∑ v : Fin n → α,
      MonoidAlgebra.single (FreeMonoid.ofList (List.ofFn v)) (f (List.ofFn v)) := by
  ext w
  rw [monoidAlgebra_sum_apply]
  by_cases hw : w.toList.length = n
  · subst n
    rw [Finset.sum_eq_single w.toList.get]
    · simp
    · intro v _ hne
      have hne' : FreeMonoid.ofList (List.ofFn v) ≠ w := by
        intro heq
        apply hne
        apply List.ofFn_injective
        have := congrArg FreeMonoid.toList heq
        simpa using this
      simp [hne']
    · simp
  · rw [homogeneous_apply, if_neg hw]
    symm
    apply Finset.sum_eq_zero
    intro v _
    have hne : FreeMonoid.ofList (List.ofFn v) ≠ w := by
      intro heq
      have := congrArg (fun x : FreeMonoid α => x.toList.length) heq
      simp only [FreeMonoid.toList_ofList, List.length_ofFn] at this
      exact hw this.symm
    simp [hne]

/-- Ordered convolution becomes ordinary homogeneous multiplication, with the
coefficient factors kept in their original order. -/
theorem homogeneous_wordConv (f g : List α → K) (n : ℕ) :
    homogeneous (wordConv f g) n =
      ∑ p ∈ Finset.antidiagonal n, homogeneous f p.1 * homogeneous g p.2 := by
  ext w
  rw [monoidAlgebra_sum_apply]
  by_cases hw : w.toList.length = n
  · simp only [homogeneous_apply, hw, ite_true]
    rw [Finset.Nat.sum_antidiagonal_eq_sum_range_succ_mk]
    unfold wordConv
    rw [hw]
    apply Finset.sum_congr rfl
    intro i hi
    symm
    apply homogeneous_mul_apply
    have hi' : i ≤ n := Nat.le_of_lt_succ (Finset.mem_range.mp hi)
    omega
  · rw [homogeneous_apply, if_neg hw]
    symm
    apply Finset.sum_eq_zero
    intro p hp
    apply homogeneous_mul_apply_zero
    have hp' := Finset.mem_antidiagonal.mp hp
    omega

variable {R : Type*} [Ring R] [Algebra K R]

/-- Homogeneous encoding of a formal ordered-word series using a chosen
algebra representation of the free monoid algebra. -/
def encode (e : MonoidAlgebra K (FreeMonoid α) →ₐ[K] R) (f : List α → K) : PowerSeries R :=
  PowerSeries.mk (fun n => e (homogeneous f n))

@[simp] theorem coeff_encode (e : MonoidAlgebra K (FreeMonoid α) →ₐ[K] R)
    (f : List α → K) (n : ℕ) :
    PowerSeries.coeff n (encode e f) = e (homogeneous f n) := PowerSeries.coeff_mk _ _

@[simp] theorem encode_zero (e : MonoidAlgebra K (FreeMonoid α) →ₐ[K] R) :
    encode e (fun _ : List α => 0) = 0 := by
  ext n
  simp

@[simp] theorem encode_add (e : MonoidAlgebra K (FreeMonoid α) →ₐ[K] R)
    (f g : List α → K) :
    encode e (fun w => f w + g w) = encode e f + encode e g := by
  ext n
  simp

@[simp] theorem encode_sub (e : MonoidAlgebra K (FreeMonoid α) →ₐ[K] R)
    (f g : List α → K) :
    encode e (fun w => f w - g w) = encode e f - encode e g := by
  ext n
  simp

@[simp] theorem encode_smul (e : MonoidAlgebra K (FreeMonoid α) →ₐ[K] R)
    (c : K) (f : List α → K) :
    encode e (fun w => c * f w) = c • encode e f := by
  ext n
  simp

@[simp] theorem encode_delta (e : MonoidAlgebra K (FreeMonoid α) →ₐ[K] R) (c : K) :
    encode e (fun w => if w = [] then c else 0) = PowerSeries.C (algebraMap K R c) := by
  ext n
  simp only [coeff_encode, homogeneous_delta, PowerSeries.coeff_C]
  by_cases hn : n = 0
  · simp only [hn, ite_true]
    change e (algebraMap K (MonoidAlgebra K (FreeMonoid α)) c) = _
    exact e.commutes c
  · simp [hn]

@[simp] theorem encode_wordConv (e : MonoidAlgebra K (FreeMonoid α) →ₐ[K] R)
    (f g : List α → K) :
    encode e (wordConv f g) = encode e f * encode e g := by
  ext n
  simp only [coeff_encode, PowerSeries.coeff_mul, homogeneous_wordConv,
    map_sum, map_mul]

/-- For injective representations, homogeneous nonvanishing is exactly actual
ordered-word coefficient nonvanishing. -/
theorem coeff_encode_eq_zero_iff (e : MonoidAlgebra K (FreeMonoid α) →ₐ[K] R)
    (he : Function.Injective e) (f : List α → K) (n : ℕ) :
    PowerSeries.coeff n (encode e f) = 0 ↔ ∀ w : List α, w.length = n → f w = 0 := by
  rw [coeff_encode]
  have hzero : e (homogeneous f n) = 0 ↔ homogeneous f n = 0 := by
    constructor
    · intro h
      apply he
      simpa using h
    · intro h
      simp [h]
  rw [hzero, homogeneous_eq_zero_iff]

/-- A nonzero represented homogeneous component always witnesses a nonzero
actual word coefficient; this direction needs no injectivity assumption. -/
theorem exists_word_of_coeff_encode_ne_zero
    (e : MonoidAlgebra K (FreeMonoid α) →ₐ[K] R)
    (f : List α → K) (n : ℕ) (h : PowerSeries.coeff n (encode e f) ≠ 0) :
    ∃ w : List α, w.length = n ∧ f w ≠ 0 := by
  by_contra! hz
  have hp : homogeneous f n = 0 := (homogeneous_eq_zero_iff f n).mpr hz
  apply h
  simp [hp]

/-- Any nonzero ordered-word series remains nonzero in an injective representation. -/
theorem encode_ne_zero (e : MonoidAlgebra K (FreeMonoid α) →ₐ[K] R)
    (he : Function.Injective e) (f : List α → K) (hf : ∃ w, f w ≠ 0) : encode e f ≠ 0 := by
  intro h
  obtain ⟨w, hw⟩ := hf
  have hc : PowerSeries.coeff w.length (encode e f) = 0 := by rw [h]; simp
  exact hw ((coeff_encode_eq_zero_iff e he f w.length).mp hc w rfl)

end HeightSync.GenericWordSeries


==> anc/lean/HeightSync/GreedyBasis.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Author: Samrath Chadha
-/
import Mathlib

/-!
# Greedy retention of a finite list of represented vectors

The scan retains an item exactly when its vector is outside the span of all
retained vectors.  Its span-membership test uses classical decidability. This
file proves the scan's mathematical invariants and dimension bound; it does
not claim a computable Gaussian implementation or rational bit complexity.
-/

noncomputable section
open scoped Classical

namespace HeightSync.GreedyBasis

variable {K Item V : Type*} [Field K] [AddCommGroup V] [Module K V]
    [DecidableEq Item]

/-- The span of the vectors represented by retained original items. -/
def space (f : Item → V) (S : Finset Item) : Submodule K V :=
  Submodule.span K (f '' (S : Set Item))

/-- Retain a represented vector exactly when it increases the span. -/
def step (f : Item → V) (S : Finset Item) (x : Item) : Finset Item :=
  if f x ∈ space (K := K) f S then S else insert x S

/-- Scan the candidate list once, retaining independent represented vectors. -/
def scan (f : Item → V) : Finset Item → List Item → Finset Item
  | S, [] => S
  | S, x :: xs => scan f (step (K := K) f S x) xs

@[simp] theorem scan_nil (f : Item → V) (S : Finset Item) : scan (K := K) f S [] = S := rfl
@[simp] theorem scan_cons (f : Item → V) (S : Finset Item) (x : Item) (xs : List Item) :
    scan (K := K) f S (x :: xs) = scan (K := K) f (step (K := K) f S x) xs := rfl

omit [DecidableEq Item] in
@[simp] theorem space_empty (f : Item → V) : space (K := K) f ∅ = ⊥ := by
  simp [space]

@[simp] theorem space_insert (f : Item → V) (S : Finset Item) (x : Item) :
    space (K := K) f (insert x S) = K ∙ (f x) ⊔ space (K := K) f S := by
  simp [space, Set.image_insert_eq, Submodule.span_insert]

theorem subset_step (f : Item → V) (S : Finset Item) (x : Item) :
    S ⊆ step (K := K) f S x := by
  unfold step
  split_ifs
  · exact Finset.Subset.refl _
  · exact Finset.subset_insert _ _

theorem step_subset (f : Item → V) (S : Finset Item) (x : Item) :
    step (K := K) f S x ⊆ insert x S := by
  unfold step
  split_ifs
  · exact Finset.subset_insert _ _
  · exact Finset.Subset.refl _

theorem space_step (f : Item → V) (S : Finset Item) (x : Item) :
    space (K := K) f (step (K := K) f S x) = space (K := K) f (insert x S) := by
  unfold step
  split_ifs with h
  · simpa only [space, Finset.coe_insert, Set.image_insert_eq] using
      (Submodule.span_insert_eq_span h).symm
  · rfl

theorem step_independent (f : Item → V) (S : Finset Item) (x : Item)
    (hS : LinearIndepOn K f (S : Set Item)) :
    LinearIndepOn K f (step (K := K) f S x : Set Item) := by
  unfold step
  split_ifs with h
  · exact hS
  · simpa only [Finset.coe_insert] using hS.insert h

theorem subset_scan (f : Item → V) (S : Finset Item) (xs : List Item) :
    S ⊆ scan (K := K) f S xs := by
  induction xs generalizing S with
  | nil => exact Finset.Subset.refl _
  | cons x xs ih => exact (subset_step (K := K) f S x).trans (ih (step (K := K) f S x))

theorem scan_subset_union (f : Item → V) (S : Finset Item) (xs : List Item) :
    scan (K := K) f S xs ⊆ S ∪ xs.toFinset := by
  induction xs generalizing S with
  | nil => simp
  | cons x xs ih =>
    intro y hy
    have hy' := ih (step (K := K) f S x) hy
    rcases Finset.mem_union.mp hy' with hyS | hyxs
    · have := step_subset f S x hyS
      rcases Finset.mem_insert.mp this with rfl | hS
      · simp
      · exact Finset.mem_union_left _ hS
    · exact Finset.mem_union_right _ (by simp [hyxs])

theorem scan_independent (f : Item → V) (S : Finset Item) (xs : List Item)
    (hS : LinearIndepOn K f (S : Set Item)) :
    LinearIndepOn K f (scan (K := K) f S xs : Set Item) := by
  induction xs generalizing S with
  | nil => exact hS
  | cons x xs ih => exact ih (step (K := K) f S x) (step_independent f S x hS)

@[simp] theorem space_union (f : Item → V) (S T : Finset Item) :
    space (K := K) f (S ∪ T) = space (K := K) f S ⊔ space (K := K) f T := by
  simp [space, Set.image_union, Submodule.span_union]

/-- All examined candidates lie in the final span, including the discarded ones. -/
theorem space_scan (f : Item → V) (S : Finset Item) (xs : List Item) :
    space (K := K) f (scan (K := K) f S xs) = space (K := K) f (S ∪ xs.toFinset) := by
  induction xs generalizing S with
  | nil => simp
  | cons x xs ih =>
    rw [scan_cons, ih, space_union, space_step, space_insert]
    simp only [List.toFinset_cons, space_union, space_insert]
    ac_rfl

/-- Every examined vector is detected by the output span. -/
theorem candidate_mem_space_scan (f : Item → V) (S : Finset Item) (xs : List Item)
    {x : Item} (hx : x ∈ xs) : f x ∈ space (K := K) f (scan (K := K) f S xs) := by
  rw [space_scan]
  apply Submodule.subset_span
  refine ⟨x, ?_, rfl⟩
  exact Finset.mem_union_right _ (List.mem_toFinset.mpr hx)

/-- The scan never retains more independent vectors than the ambient dimension. -/
theorem scan_card_le [FiniteDimensional K V] (f : Item → V) (S : Finset Item)
    (xs : List Item) (hS : LinearIndepOn K f (S : Set Item)) :
    (scan (K := K) f S xs).card ≤ Module.finrank K V := by
  have hi := scan_independent f S xs hS
  have h := hi.fintype_card_le_finrank
  simpa using h

end HeightSync.GreedyBasis


==> anc/lean/HeightSync/InputSize.lean <==
/- Author: Samrath Chadha -/
import HeightSync.DecoderSearch

/-! Size of the explicit alphabet and leaf listing; state count and height are
bounded by this size, so polynomial tree bounds are polynomial input bounds. -/
namespace HeightSync.InputSize
variable {α : Type*} [Fintype α] [LinearOrder α]

def leafSize (C : PrefixCode α) : ℕ := ∑ c ∈ C.leaves, (c.length+1)
def size (C : PrefixCode α) : ℕ := 1+Fintype.card α+leafSize C

theorem leaves_le (C : PrefixCode α) : C.leaves.card ≤ leafSize C := by
  calc
    _ = ∑ _c ∈ C.leaves, 1 := by simp
    _ ≤ _ := Finset.sum_le_sum (by intro c _; omega)

theorem height_le (C : PrefixCode α) : DecoderSearch.height C ≤ leafSize C := by
  obtain ⟨c,hc,hlen⟩ := DecoderSearch.height_attained C
  rw [←hlen]
  exact (Nat.le_add_right c.length 1).trans (Finset.single_le_sum (fun c _ => Nat.zero_le (c.length+1)) hc)

theorem states_le (C : PrefixCode α) : C.states.card ≤ leafSize C := by
  unfold PrefixCode.states
  calc
    _ ≤ (C.leaves.biUnion fun c => c.inits.toFinset).card := Finset.card_filter_le _ _
    _ ≤ ∑ c ∈ C.leaves, c.inits.toFinset.card := Finset.card_biUnion_le
    _ ≤ ∑ c ∈ C.leaves, (c.length+1) := by
      apply Finset.sum_le_sum
      intro c _
      exact (List.toFinset_card_le c.inits).trans (by simp)
    _ = leafSize C := rfl

theorem parameters_le (C : PrefixCode α) :
    C.states.card ≤ size C ∧ C.leaves.card ≤ size C ∧
    DecoderSearch.height C ≤ size C ∧ Fintype.card α ≤ size C := by
  have hs := states_le C
  have hc := leaves_le C
  have hk := height_le C
  unfold size
  omega
end HeightSync.InputSize


==> anc/lean/HeightSync/LengthBounds.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Samrath Chadha
-/
import Mathlib.Tactic

/-!
# Length arithmetic for height-parameterized prefix-code synchronization

These lemmas verify the numerical counts in the manuscript. They do not assume
or assert the existence of any reset word.
-/

namespace HeightSync

/-- The exact expansion count is bounded by the advertised cycle-dependent count. -/
theorem expansion_count_le_cycle_bound (k r m L : ℕ)
    (hk : 2 ≤ k) (hr : 2 ≤ r) (_hrk : r ≤ k)
    (hm : 1 ≤ m) (hmr : m ≤ r - 1) :
    (m + 1) * (k - 1) + m * L + (m - 1) * (r - 1) ≤
      (k - 1) + (r - 1) * (L + k + r - 3) := by
  have hk' : k - 1 + 1 = k := by omega
  have hr' : r - 1 + 1 = r := by omega
  have hm' : m - 1 + 1 = m := by omega
  have hB : L + k + r - 3 + 1 = L + (k - 1) + (r - 1) := by omega
  have hmul := Nat.mul_le_mul_right (L + (k - 1) + (r - 1)) hmr
  nlinarith

/-- Substituting the short-detection bound into the cycle-dependent bound. -/
theorem cycle_bound_le_height_cycle_bound (k r L : ℕ)
    (hk : 2 ≤ k) (hr : 2 ≤ r) (hL : L ≤ 2 * k - 3) :
    (k - 1) + (r - 1) * (L + k + r - 3) ≤
      (k - 1) + (r - 1) * (3 * k + r - 6) := by
  apply Nat.add_le_add_left
  apply Nat.mul_le_mul_left
  omega

/-- The worst permitted pure-letter cycle has length `k`. -/
theorem height_cycle_bound_le_universal_bound (k r : ℕ)
    (hk : 2 ≤ k) (hr : 2 ≤ r) (hrk : r ≤ k) :
    (k - 1) + (r - 1) * (3 * k + r - 6) ≤
      (k - 1) * (4 * k - 5) := by
  have h₁ : r - 1 ≤ k - 1 := Nat.sub_le_sub_right hrk 1
  have h₂ : 3 * k + r - 6 ≤ 4 * k - 6 := by omega
  have hmul := Nat.mul_le_mul h₁ h₂
  have h₃ : 4 * k - 5 = (4 * k - 6) + 1 := by omega
  nlinarith

/-- The complete universal word-length count, including every cycle reentry. -/
theorem expansion_count_le_universal_bound (k r m L : ℕ)
    (hk : 2 ≤ k) (hr : 2 ≤ r) (hrk : r ≤ k)
    (hm : 1 ≤ m) (hmr : m ≤ r - 1) (hL : L ≤ 2 * k - 3) :
    (m + 1) * (k - 1) + m * L + (m - 1) * (r - 1) ≤
      (k - 1) * (4 * k - 5) :=
  (expansion_count_le_cycle_bound k r m L hk hr hrk hm hmr).trans
    ((cycle_bound_le_height_cycle_bound k r L hk hr hL).trans
      (height_cycle_bound_le_universal_bound k r hk hr hrk))

/-- Expanded form of the universal quadratic polynomial. -/
theorem universal_bound_polynomial (k : ℕ) (hk : 2 ≤ k) :
    (k - 1) * (4 * k - 5) + 9 * k = 4 * k ^ 2 + 5 := by
  have h₁ : k - 1 + 1 = k := by omega
  have h₂ : 4 * k - 5 + 5 = 4 * k := by omega
  nlinarith

/-- The consecutive-depth construction has precisely the sharp numerical count. -/
theorem two_level_count (r : ℕ) (hr : 1 ≤ r) :
    r + (r - 1) * (2 * r + 1) = 2 * r ^ 2 - 1 := by
  have h₁ : r - 1 + 1 = r := by omega
  have hpos : 1 ≤ 2 * r ^ 2 := by nlinarith
  have h₂ : 2 * r ^ 2 - 1 + 1 = 2 * r ^ 2 := by omega
  nlinarith

/-- Saving one letter in one round makes the bound strict. -/
theorem two_level_count_one_saved (r : ℕ) (hr : 2 ≤ r) :
    r + (r - 2) * (2 * r + 1) + 2 * r = 2 * r ^ 2 - 2 := by
  have h₁ : r - 2 + 2 = r := by omega
  have hpos : 2 ≤ 2 * r ^ 2 := by nlinarith
  have h₂ : 2 * r ^ 2 - 2 + 2 = 2 * r ^ 2 := by omega
  nlinarith

/-- Fewer than `r-1` rounds also gives a strict saving. -/
theorem two_level_fewer_rounds (r m : ℕ) (hr : 2 ≤ r) (hm : m < r - 1) :
    r + m * (2 * r + 1) ≤ 2 * r ^ 2 - 2 := by
  have h₁ : m ≤ r - 2 := by omega
  have hmul := Nat.mul_le_mul_right (2 * r + 1) h₁
  have hcount := two_level_count_one_saved r hr
  omega

/-- The explicitly displayed reset word for the binary family has the claimed length. -/
theorem extremal_word_count (n : ℕ) (hn : 1 ≤ n) :
    n + (n - 1) * ((n + 1) + n) = 2 * n ^ 2 - 1 := by
  simpa [Nat.add_assoc, Nat.add_comm, Nat.add_left_comm, two_mul] using two_level_count n hn

/-- A pure-letter cycle of length at most `(k+1)/2` suffices for the sharp bound. -/
theorem short_cycle_bound (k r : ℕ) (hk : 3 ≤ k) (hr : 2 ≤ r)
    (hsmall : 2 * r ≤ k + 1) :
    (k - 1) + (r - 1) * (3 * k + r - 6) ≤ 2 * (k - 1) ^ 2 - 1 := by
  have ht : 2 ≤ k - 1 := by omega
  have hu : 2 * (r - 1) ≤ k - 1 := by omega
  have hsub : 3 * k + r - 6 + 2 = 3 * (k - 1) + (r - 1) := by omega
  have hq : 7 * (k - 1) + 2 * (r - 1) - 4 + 4 =
      7 * (k - 1) + 2 * (r - 1) := by omega
  have hmul := Nat.mul_le_mul_right
    (7 * (k - 1) + 2 * (r - 1) - 4) hu
  have hquarter : 4 * ((k - 1) + (r - 1) * (3 * k + r - 6)) ≤
      7 * (k - 1) ^ 2 := by nlinarith
  have hpos : 1 ≤ 2 * (k - 1) ^ 2 := by nlinarith
  have hsharp : 2 * (k - 1) ^ 2 - 1 + 1 = 2 * (k - 1) ^ 2 := by omega
  nlinarith

end HeightSync


==> anc/lean/HeightSync/LiftCode.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Author: Samrath Chadha
-/
import HeightSync.AlphabetLift
import HeightSync.AgeSlip

namespace HeightSync.AlphabetLift

variable {α β : Type*} [Fintype α] [DecidableEq α] [DecidableEq β]

/-- All source words of a fixed length, explicitly and finitely enumerated. -/
def allWords (t : ℕ) : Finset (List α) :=
  Finset.univ.image (List.ofFn : (Fin t → α) → List α)

@[simp] theorem mem_allWords (t : ℕ) (q : List α) : q ∈ allWords t ↔ q.length = t := by
  constructor
  · intro h
    obtain ⟨f, _, rfl⟩ := Finset.mem_image.mp h
    simp
  · intro h
    subst t
    exact Finset.mem_image.mpr ⟨q.get, Finset.mem_univ _, List.ofFn_get q⟩

/-- The full letterwise inverse image of one codeword. -/
def liftWords (θ : α → β) (c : List β) : Finset (List α) :=
  (allWords c.length).filter fun q => q.map θ = c

@[simp] theorem mem_liftWords (θ : α → β) (c : List β) (q : List α) :
    q ∈ liftWords θ c ↔ q.map θ = c := by
  simp only [liftWords, Finset.mem_filter, mem_allWords]
  constructor
  · exact And.right
  · intro h
    exact ⟨by simpa using congrArg List.length h, h⟩

/-- The complete finite inverse-image code, including every lift of every leaf. -/
def liftLeaves (D : PrefixCode β) (θ : α → β) : Finset (List α) :=
  D.leaves.biUnion (liftWords θ)

@[simp] theorem mem_liftLeaves (D : PrefixCode β) (θ : α → β) (q : List α) :
    q ∈ liftLeaves D θ ↔ q.map θ ∈ D.leaves := by
  simp [liftLeaves]

/-- Constructing the inverse image as an actual finite prefix code. -/
def liftCode (D : PrefixCode β) (θ : α → β) (hθ : Function.Surjective θ) : PrefixCode α where
  leaves := liftLeaves D θ
  nonempty := by
    obtain ⟨c, hc⟩ := D.nonempty
    obtain ⟨q, hq⟩ := (List.map_surjective_iff.mpr hθ) c
    exact ⟨q, (mem_liftLeaves D θ q).mpr (hq.symm ▸ hc)⟩
  no_empty := by simpa using D.no_empty
  prefix_free := by
    intro u v hu hv hp
    have hup := (mem_liftLeaves D θ u).mp hu
    have hvp := (mem_liftLeaves D θ v).mp hv
    have hpre : u.map θ <+: v.map θ := by
      obtain ⟨s, hs⟩ := hp
      exact ⟨s.map θ, by simpa using congrArg (List.map θ) hs⟩
    have he := D.prefix_free hup hvp hpre
    apply hp.eq_of_length
    simpa using congrArg List.length he

/-- The constructed code satisfies the literal inverse-image identity. -/
theorem liftCode_isLift (D : PrefixCode β) (θ : α → β) (hθ : Function.Surjective θ) :
    IsLift (liftCode D θ hθ) D θ := mem_liftLeaves D θ

theorem liftCode_proper_iff (D : PrefixCode β) (θ : α → β)
    (hθ : Function.Surjective θ) (q : List α) :
    (liftCode D θ hθ).ProperPrefix q ↔ D.ProperPrefix (q.map θ) :=
  proper_map_iff _ D θ (liftCode_isLift D θ hθ) hθ

/-- Fullness is preserved by the actual inverse-image construction. -/
theorem liftCode_full (D : PrefixCode β) (θ : α → β) (hθ : Function.Surjective θ)
    (hD : D.Full) : (liftCode D θ hθ).Full := by
  intro q hq x
  have hqp := (liftCode_proper_iff D θ hθ q).mp hq
  obtain hleaf | hproper := hD (q.map θ) hqp (θ x)
  · left
    apply (mem_liftLeaves D θ _).mpr
    simpa using hleaf
  · right
    apply (liftCode_proper_iff D θ hθ _).mpr
    simpa using hproper

/-- In particular the inverse image of a maximal finite prefix code is maximal. -/
theorem liftCode_maximal (D : PrefixCode β) (θ : α → β) (hθ : Function.Surjective θ)
    (hD : D.Full) : (liftCode D θ hθ).Maximal :=
  (liftCode D θ hθ).maximal_of_full (liftCode_full D θ hθ hD)

theorem liftCode_height_le (D : PrefixCode β) (θ : α → β) (hθ : Function.Surjective θ)
    (k : ℕ) (hk : D.HeightLE k) : (liftCode D θ hθ).HeightLE k := by
  intro c hc
  have hm := (mem_liftLeaves D θ c).mp hc
  simpa using hk (c.map θ) hm

/-- Codeword lengths, including the exact maximum, survive the lift. -/
theorem liftCode_leaf_length_iff (D : PrefixCode β) (θ : α → β)
    (hθ : Function.Surjective θ) (k : ℕ) :
    (∃ c ∈ (liftCode D θ hθ).leaves, c.length = k) ↔
      ∃ c ∈ D.leaves, c.length = k := by
  constructor
  · rintro ⟨c, hc, hl⟩
    exact ⟨c.map θ, (mem_liftLeaves D θ c).mp hc, by simpa using hl⟩
  · rintro ⟨c, hc, hl⟩
    obtain ⟨q, hq⟩ := (List.map_surjective_iff.mpr hθ) c
    refine ⟨q, (mem_liftLeaves D θ q).mpr (hq.symm ▸ hc), ?_⟩
    have := congrArg List.length hq
    simpa only [List.length_map, hl] using this

/-- Every word resets precisely when its projection resets. -/
theorem liftCode_resets_iff (D : PrefixCode β) (θ : α → β)
    (hθ : Function.Surjective θ) (w : List α) :
    (liftCode D θ hθ).Resets w ↔ D.Resets (w.map θ) :=
  resets_iff _ D θ (liftCode_isLift D θ hθ) hθ w

/-- Every reset length is preserved in both directions. -/
theorem liftCode_reset_length_iff (D : PrefixCode β) (θ : α → β)
    (hθ : Function.Surjective θ) (t : ℕ) :
    (∃ w : List α, w.length = t ∧ (liftCode D θ hθ).Resets w) ↔
      ∃ w : List β, w.length = t ∧ D.Resets w :=
  reset_length_iff _ D θ (liftCode_isLift D θ hθ) hθ t

theorem liftCode_synchronizing (D : PrefixCode β) (θ : α → β)
    (hθ : Function.Surjective θ) (hD : D.Synchronizing) :
    (liftCode D θ hθ).Synchronizing := by
  obtain ⟨w, hw⟩ := hD
  obtain ⟨q, hq⟩ := (List.map_surjective_iff.mpr hθ) w
  exact ⟨q, (liftCode_resets_iff D θ hθ q).mpr (hq.symm ▸ hw)⟩

end HeightSync.AlphabetLift

namespace HeightSync.BinaryFamily

variable {α : Type*} [Fintype α] [DecidableEq α]

/-- The actual lifted extremal family over a specified larger alphabet. -/
def liftedCode (n : ℕ) (hn : 0 < n) (θ : α → Bool) (hθ : Function.Surjective θ) :
    PrefixCode α := AlphabetLift.liftCode (prefixCode n hn) θ hθ

theorem liftedCode_full (n : ℕ) (hn : 0 < n) (θ : α → Bool)
    (hθ : Function.Surjective θ) : (liftedCode n hn θ hθ).Full :=
  AlphabetLift.liftCode_full _ θ hθ (prefixCode_full n hn)

theorem liftedCode_exact_height (n : ℕ) (hn : 0 < n) (θ : α → Bool)
    (hθ : Function.Surjective θ) :
    (liftedCode n hn θ hθ).HeightLE (n+1) ∧
      ∃ c ∈ (liftedCode n hn θ hθ).leaves, c.length = n+1 := by
  refine ⟨AlphabetLift.liftCode_height_le _ θ hθ _ (prefixCode_height_le n hn), ?_⟩
  exact (AlphabetLift.liftCode_leaf_length_iff _ θ hθ _).mpr (prefixCode_exact_height n hn).2

/-- The lifted family's exact threshold, expressed as matching reset-word bounds. -/
theorem liftedCode_exact_threshold (n : ℕ) (hn : 0 < n) (θ : α → Bool)
    (hθ : Function.Surjective θ) :
    (∃ w : List α, (liftedCode n hn θ hθ).Resets w ∧ w.length = 2*n^2-1) ∧
      ∀ w, (liftedCode n hn θ hθ).Resets w → 2*n^2-1 ≤ w.length := by
  constructor
  · obtain ⟨w, hw, hlen⟩ := prefixCode_quadratic_upper n hn
    obtain ⟨v, hvlen, hv⟩ := (AlphabetLift.liftCode_reset_length_iff
      (prefixCode n hn) θ hθ (2*n^2-1)).mpr ⟨w, hlen, hw⟩
    exact ⟨v, hv, hvlen⟩
  · intro w hw
    have hproject := (AlphabetLift.liftCode_resets_iff (prefixCode n hn) θ hθ w).mp hw
    simpa using Age.binary_reset_lower_bound n hn (w.map θ) hproject

/-- A concrete surjection onto two letters, given two different source letters. -/
def boolProjection (a : α) (x : α) : Bool := decide (x = a)

theorem boolProjection_surjective (a b : α) (hab : a ≠ b) :
    Function.Surjective (boolProjection a) := by
  intro y
  cases y with
  | false => exact ⟨b, by simp [boolProjection, Ne.symm hab]⟩
  | true => exact ⟨a, by simp [boolProjection]⟩

/-- Every finite alphabet with at least two letters has an exact extremizer at
every positive short length, of height `n+1`. -/
theorem every_alphabet_extremizer [Nontrivial α] (n : ℕ) (hn : 0 < n) :
    ∃ C : PrefixCode α, C.Full ∧ C.HeightLE (n+1) ∧
      (∃ c ∈ C.leaves, c.length = n+1) ∧
      (∃ w, C.Resets w ∧ w.length = 2*n^2-1) ∧
      ∀ w, C.Resets w → 2*n^2-1 ≤ w.length := by
  obtain ⟨a, b, hab⟩ := exists_pair_ne α
  let θ := boolProjection a
  have hθ : Function.Surjective θ := boolProjection_surjective a b hab
  refine ⟨liftedCode n hn θ hθ, liftedCode_full n hn θ hθ,
    (liftedCode_exact_height n hn θ hθ).1,
    (liftedCode_exact_height n hn θ hθ).2, ?_⟩
  exact liftedCode_exact_threshold n hn θ hθ

end HeightSync.BinaryFamily


==> anc/lean/HeightSync/ListBlocks.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Author: Samrath Chadha
-/
import HeightSync.Splice

noncomputable section
open scoped Classical

namespace HeightSync.ListBlocks

variable {α : Type*} {r : ℕ} [NeZero r]

/-- Read a fixed-length word as a function on its cyclic coordinate set. -/
def fromList (w : List α) (hw : w.length = r) (i : ZMod r) : α :=
  w[i.val]'(by rw [hw]; exact i.val_lt)

/-- Spell a cyclic-coordinate function in the standard order. -/
def toList (f : ZMod r → α) : List α :=
  List.ofFn (fun i : Fin r => f (i.val : ZMod r))

omit [NeZero r] in
@[simp] theorem toList_length (f : ZMod r → α) : (toList f).length = r := by
  simp [toList]

@[simp] theorem fromList_natCast (w : List α) (hw : w.length = r) (i : ℕ) (hi : i < r) :
    fromList w hw (i : ZMod r) = w[i]'(by omega) := by
  simp [fromList, ZMod.val_natCast_of_lt hi]

@[simp] theorem fromList_toList (f : ZMod r → α) :
    fromList (toList f) (toList_length f) = f := by
  funext i
  simp [fromList, toList]

@[simp] theorem toList_fromList (w : List α) (hw : w.length = r) :
    toList (fromList w hw) = w := by
  apply List.ext_getElem
  · simp [hw]
  · intro i hi hj
    have hir : i < r := by simpa only [toList_length] using hi
    simp [toList, fromList, Nat.mod_eq_of_lt hir]

/-- Functions on cyclic coordinates and lists of the fixed length are equivalent. -/
def equiv : {w : List α // w.length = r} ≃ (ZMod r → α) where
  toFun w := fromList w.val w.property
  invFun f := ⟨toList f, toList_length f⟩
  left_inv w := by apply Subtype.ext; exact toList_fromList w.val w.property
  right_inv := fromList_toList

/-- A contiguous list block is exactly the corresponding coordinate restriction. -/
theorem block_eq_ofFn (w : List α) (hw : w.length = r) (s g : ℕ)
    (hbound : s + g ≤ r) :
    (w.drop s).take g =
      List.ofFn (fun t : Fin g => fromList w hw ((s + t.val : ℕ) : ZMod r)) := by
  apply List.ext_getElem
  · simp only [List.length_take, List.length_drop, List.length_ofFn, hw]
    omega
  · intro i hi hj
    have hig : i < g := by simpa only [List.length_ofFn] using hj
    have hsum : s + i < r := by omega
    simp only [List.getElem_take, List.getElem_drop, List.getElem_ofFn]
    simp [fromList, -Nat.cast_add, ZMod.val_natCast, Nat.mod_eq_of_lt hsum]

theorem block_toList (f : ZMod r → α) (s g : ℕ) (hbound : s + g ≤ r) :
    ((toList f).drop s).take g =
      List.ofFn (fun t : Fin g => f ((s + t.val : ℕ) : ZMod r)) := by
  simpa using block_eq_ofFn (toList f) (toList_length f) s g hbound

/-- The `j`th full block of length `g` inside a length-`g*m` word. -/
theorem block_eq_ofFn_mul (w : List α) (g m : ℕ) (hw : w.length = g * m)
    (j : ℕ) (hj : j < m) [NeZero (g * m)] :
    (w.drop (j * g)).take g =
      List.ofFn (fun t : Fin g => fromList w hw ((j * g + t.val : ℕ) : ZMod (g * m))) := by
  apply block_eq_ofFn
  have hmul := Nat.mul_le_mul_left g (show j + 1 ≤ m by omega)
  nlinarith

omit [NeZero r] in
theorem splice_length (u v : List α) (hu : u.length = r) (hv : v.length = r)
    (x : ℕ) (hx : x ≤ r) : (u.drop x ++ v.take x).length = r := by
  simp only [List.length_append, List.length_drop, List.length_take, hu, hv]
  omega

/-- The actual suffix/prefix splice is the rotated coordinate replacement used
in the Boolean-algebra proof. The first `x` coordinates are supplied by `v`. -/
theorem fromList_splice (u v : List α) (hu : u.length = r) (hv : v.length = r)
    (x : ℕ) (hx : x < r) :
    fromList (u.drop x ++ v.take x) (splice_length u v hu hv x (by omega)) =
      (Splice.hybrid {i : ZMod r | i.val < x} (fromList v hv) (fromList u hu)) ∘
        (fun i : ZMod r => i + (x : ZMod r)) := by
  funext i
  have hi := i.val_lt
  have hvalx : (x : ZMod r).val = x := ZMod.val_natCast_of_lt hx
  have hvall : (i + (x : ZMod r)).val = (i.val + x) % r := by
    rw [ZMod.val_add, hvalx]
  by_cases hleft : i.val < r - x
  · have hsum : i.val + x < r := by omega
    have hval : (i + (x : ZMod r)).val = i.val + x := by
      rw [hvall, Nat.mod_eq_of_lt hsum]
    have hnot : ¬ (i + (x : ZMod r)).val < x := by rw [hval]; omega
    simp only [Function.comp_apply, Splice.hybrid, Set.mem_setOf_eq, hnot, if_false,
      fromList]
    rw [List.getElem_append_left (by simp only [List.length_drop, hu]; exact hleft),
      List.getElem_drop]
    simp only [hval]
    congr 1; omega
  · have hge : r ≤ i.val + x := by omega
    have hrem : (i.val + x) % r = i.val + x - r := by
      rw [Nat.mod_eq_sub_mod hge, Nat.mod_eq_of_lt (by omega)]
    have hval : (i + (x : ZMod r)).val = i.val + x - r := by rw [hvall, hrem]
    have hyes : (i + (x : ZMod r)).val < x := by rw [hval]; omega
    simp only [Function.comp_apply, Splice.hybrid, Set.mem_setOf_eq, hyes, if_true,
      fromList]
    rw [List.getElem_append_right (by simp only [List.length_drop, hu]; omega),
      List.getElem_take]
    simp only [List.length_drop, hu, hval]
    congr 1; omega

/-- A family of fixed-length lists, expressed in cyclic coordinates. -/
def family (A : Set (List α)) : Set (ZMod r → α) := {f | toList f ∈ A}

@[simp] theorem fromList_mem_family (A : Set (List α)) (w : List α)
    (hw : w.length = r) : fromList w hw ∈ family A ↔ w ∈ A := by
  simp [family]

theorem family_nonempty_iff (A : Set (List α)) :
    (family (r := r) A).Nonempty ↔ ∃ w ∈ A, w.length = r := by
  constructor
  · rintro ⟨f, hf⟩
    exact ⟨toList f, hf, toList_length f⟩
  · rintro ⟨w, hw, hlen⟩
    exact ⟨fromList w hlen, (fromList_mem_family A w hlen).mpr hw⟩

theorem family_eq_univ_iff (A : Set (List α)) :
    family (r := r) A = Set.univ ↔ ∀ w : List α, w.length = r → w ∈ A := by
  constructor
  · intro h w hw
    have hf : fromList w hw ∈ family A := by rw [h]; exact Set.mem_univ _
    exact (fromList_mem_family A w hw).mp hf
  · intro h
    apply Set.eq_univ_of_forall
    intro f
    exact h (toList f) (toList_length f)

/-- The list-level splice closure hypothesis supplies the precise function-level
rotated-splice closure, with no separate abstract splice assumption. -/
theorem family_rotated_splice (A : Set (List α)) (x : ℕ) (hx : x < r)
    (hclosed : ∀ u ∈ A, ∀ v ∈ A, u.length = r → v.length = r →
      u.drop x ++ v.take x ∈ A) :
    ∀ f ∈ family (r := r) A, ∀ g ∈ family (r := r) A,
      (Splice.hybrid {i : ZMod r | i.val < x} f g) ∘
        (Equiv.addRight (x : ZMod r)) ∈ family A := by
  intro f hf g hg
  have hword := hclosed (toList g) hg (toList f) hf (toList_length g) (toList_length f)
  have heq := fromList_splice (toList g) (toList f) (toList_length g) (toList_length f) x hx
  simp only [fromList_toList] at heq
  change (Splice.hybrid {i : ZMod r | i.val < x} f g) ∘
    (fun i => i + (x : ZMod r)) ∈ family A
  rw [← heq]
  exact (fromList_mem_family A _ _).mpr hword

/-- The first `x` positions become independently replaceable, and rotation by
`x` preserves the actual list family, as consequences of its splice closure. -/
theorem family_replaceable [Finite α] (A : Set (List α)) (x : ℕ) (hx : x < r)
    (hclosed : ∀ u ∈ A, ∀ v ∈ A, u.length = r → v.length = r →
      u.drop x ++ v.take x ∈ A) :
    (∀ f ∈ family (r := r) A, f ∘ Equiv.addRight (x : ZMod r) ∈ family A) ∧
      Splice.Replaceable (family (r := r) A) {i : ZMod r | i.val < x} := by
  exact Splice.replaceable_of_rotated_splice (family A) (Set.toFinite _)
    {i : ZMod r | i.val < x} (Equiv.addRight (x : ZMod r))
    (family_rotated_splice A x hx hclosed)

end HeightSync.ListBlocks


==> anc/lean/HeightSync/ListWork.lean <==
/- Author: Samrath Chadha -/
import Mathlib

/-! Cost of an actual short-circuiting finite search. -/
namespace HeightSync.ListWork
variable {α : Type*}
def find (p : α → Bool) (cost : α → ℕ) : List α → ℕ
  | [] => 1
  | a::xs => cost a + 1 + if p a then 0 else find p cost xs

theorem find_le (p : α → Bool) (cost : α → ℕ) (xs : List α) (B : ℕ)
    (h : ∀ a ∈ xs, cost a ≤ B) : find p cost xs ≤ xs.length*(B+1)+1 := by
  induction xs with
  | nil => simp [find]
  | cons a xs ih =>
    have ha := h a (by simp)
    have ht := ih (fun b hb => h b (by simp [hb]))
    simp only [find,List.length_cons]
    split <;> nlinarith
end HeightSync.ListWork


==> anc/lean/HeightSync/MainTheorems.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Samrath Chadha
-/
import HeightSync.ShortDetection
import HeightSync.SkewField
import HeightSync.GenericShortDetection

/-!
# The unconditional height bound for actual literal decoders

All short-detection premises are discharged using the explicit central
division-ring embedding and the actual tree renewal identities.
-/

noncomputable section

namespace HeightSync.PrefixCode

variable {α : Type*} [DecidableEq α] [Fintype α] (C : HeightSync.PrefixCode α)

omit [Fintype α] in
/-- An actual maximal-length leaf supplies a deepest proper-prefix state. -/
theorem deepest_state_of_max_leaf {k : ℕ} (hk : 1 ≤ k)
    (hmax : ∃ c ∈ C.leaves, c.length = k) :
    ∃ q, C.ProperPrefix q ∧ q.length = k - 1 := by
  obtain ⟨c, hc, hlen⟩ := hmax
  have hcne : c ≠ [] := by intro h; simp [h] at hlen; omega
  let q := c.dropLast
  have hqa : c = q ++ [c.getLast hcne] := (List.dropLast_append_getLast hcne).symm
  have hqlen : q.length = k - 1 := by
    have h := congrArg List.length hqa
    simp only [List.length_append, List.length_singleton, hlen] at h
    omega
  refine ⟨q, ⟨c, hc, ?_, ?_⟩, hqlen⟩
  · exact ⟨[c.getLast hcne], hqa.symm⟩
  · intro heq
    have h := congrArg List.length heq
    rw [hqlen, hlen] at h
    omega

/-- The noncommutative short-detection theorem, with no unproved representation
hypothesis: its division ring is supplied by the explicit Ore construction. -/
theorem shortDetection (hf : C.Full) {k : ℕ} (hkheight : C.HeightLE k)
    (hk : 2 ≤ k) (hmax : ∃ c ∈ C.leaves, c.length = k) : C.ShortDetection k := by
  let n := k - 2
  have hkn : n + 2 = k := by dsimp [n]; omega
  have hk' : C.HeightLE (n + 2) := by simpa only [hkn] using hkheight
  have hdeep : ∃ q, C.ProperPrefix q ∧ q.length = n + 1 := by
    obtain ⟨q, hq, hlen⟩ := C.deepest_state_of_max_leaf (by omega) hmax
    exact ⟨q, hq, by omega⟩
  have h := C.shortDetection_of_injective_word_embedding hf hk' hdeep
    (SkewField.wordAlgebraEmbedding α ℚ) (SkewField.wordAlgebraEmbedding_injective α ℚ)
  simpa only [hkn] using h

/-- The manuscript's short-detection theorem over an arbitrary coefficient field.
All weights and transitions are those of the actual literal decoder. -/
theorem short_detection {K : Type*} [Field K] (hf : C.Full) {k : ℕ}
    (hkheight : C.HeightLE k) (hk : 2 ≤ k)
    (hmax : ∃ c ∈ C.leaves, c.length = k) (initial terminal : List α → K)
    (hterminal : ∀ q p, C.ProperPrefix q → C.ProperPrefix p →
      q.length = k - 1 → p.length = k - 1 → terminal q = terminal p)
    (hnonzero : ∃ w : List α,
      (∑ q ∈ C.states, initial q * terminal (C.run q w)) ≠ 0) :
    ∃ w : List α, w.length ≤ 2 * k - 3 ∧
      (∑ q ∈ C.states, initial q * terminal (C.run q w)) ≠ 0 :=
  GenericDetection.PrefixCode.short_detection_witness C hf hkheight hk hmax
    initial terminal hterminal hnonzero

/-- Vanishing through the detection cutoff forces every later observation to vanish. -/
theorem short_detection_vanishing {K : Type*} [Field K] (hf : C.Full) {k : ℕ}
    (hkheight : C.HeightLE k) (hk : 2 ≤ k)
    (hmax : ∃ c ∈ C.leaves, c.length = k) (initial terminal : List α → K)
    (hterminal : ∀ q p, C.ProperPrefix q → C.ProperPrefix p →
      q.length = k - 1 → p.length = k - 1 → terminal q = terminal p)
    (hzero : ∀ w : List α, w.length ≤ 2 * k - 3 →
      (∑ q ∈ C.states, initial q * terminal (C.run q w)) = 0) :
    ∀ w : List α, (∑ q ∈ C.states, initial q * terminal (C.run q w)) = 0 :=
  GenericDetection.PrefixCode.short_detection_vanishing C hf hkheight hk hmax
    initial terminal hterminal hzero

/-- The universal quadratic reset-word bound for finite maximal prefix codes of
exact height `k`. The conclusion concerns every literal proper-prefix state. -/
theorem universal_bound [Nontrivial α] (hf : C.Full) {k : ℕ}
    (hkheight : C.HeightLE k) (hk : 2 ≤ k)
    (hmax : ∃ c ∈ C.leaves, c.length = k) (hsync : C.Synchronizing) :
    ∃ w : List α, C.Resets w ∧ w.length ≤ (k - 1) * (4 * k - 5) := by
  let a : α := Classical.choice (inferInstance : Nonempty α)
  exact C.universal_bound_conditional hf hkheight hk a hsync
    (C.shortDetection hf hkheight hk hmax)

/-- The same universal theorem using the usual maximal-prefix-code hypothesis. -/
theorem universal_bound_of_maximal [Nontrivial α] (hmaximal : C.Maximal) {k : ℕ}
    (hkheight : C.HeightLE k) (hk : 2 ≤ k)
    (hmax : ∃ c ∈ C.leaves, c.length = k) (hsync : C.Synchronizing) :
    ∃ w : List α, C.Resets w ∧ w.length ≤ (k - 1) * (4 * k - 5) :=
  C.universal_bound (C.full_of_maximal hmaximal) hkheight hk hmax hsync

end HeightSync.PrefixCode


==> anc/lean/HeightSync/Manuscript.lean <==
/- Author: Samrath Chadha -/
import HeightSync.Completion
import HeightSync.MinimumThresholds
import HeightSync.SeriesEncoding
import HeightSync.ArcMinimum
import HeightSync.ManuscriptCorrections
import HeightSync.EdgeCases
import HeightSync.ConsecutiveTheorem
import HeightSync.Extremal
import HeightSync.VerifiedAlgorithms

/-! Consolidated statements for the expanded manuscript. Algorithm certificates
are `VerifiedAlgorithms.universal` and `VerifiedAlgorithms.sharp`; their cost
semantics are documented in COST_MODEL.md. -/
namespace HeightSync.Manuscript
variable {α : Type*} [Fintype α] [DecidableEq α]

/-- Theorem `thm:universal`, for the actual literal decoder and its minimum. -/
theorem universal [Nontrivial α] (C : PrefixCode α) (hc : C.Maximal)
    (k : ℕ) (hk : 2 ≤ k) (hb : C.HeightLE k)
    (hm : ∃ c ∈ C.leaves, c.length=k) (hs : C.Synchronizing) :
    C.resetThreshold hs ≤ (k-1)*(4*k-5) ∧
      ∃ w, C.Resets w ∧ w.length ≤ (k-1)*(4*k-5) :=
  ⟨C.resetThreshold_universal hs (C.full_of_maximal hc) hb hk hm,
    C.universal_bound_of_maximal hc hb hk hm hs⟩

/-- All mathematical clauses of `thm:two`, including the equality cases. -/
theorem consecutive [Nonempty α] (r : ℕ) (hr : 0 < r) (A : Finset (List α))
    (hne : A.Nonempty) (hA : ∀ w ∈ A, w.length=r)
    (hp : ∃ w : List α, w.length=r ∧ w ∉ A) :
    let C := ConsecutiveCode.prefixCode r hr A hne hA
    C.Maximal ∧ C.HeightLE (r+1) ∧ (∃ c ∈ C.leaves, c.length=r+1) ∧
      ∃ hs : C.Synchronizing, C.resetThreshold hs ≤ 2*r^2-1 ∧
        (C.resetThreshold hs=2*r^2-1 ↔ ConsecutiveCode.SubalphabetProduct r A) := by
  obtain ⟨hb,hm⟩ := ConsecutiveCode.exact_height r hr A hne hA hp
  exact ⟨ConsecutiveCode.maximal r hr A hne hA,hb,hm,
    ConsecutiveCode.synchronizing r hr A hne hA hp,
    ConsecutiveCode.resetThreshold_le r hr A hne hA hp,
    ConsecutiveCode.resetThreshold_eq_iff_subalphabet r hr A hne hA hp⟩

/-- Theorem `thm:lower`, with the height parameter used in the manuscript. -/
theorem binary (k : ℕ) (hk : 2 ≤ k) :
    (BinaryFamily.prefixCode (k-1) (by omega)).resetThreshold
      (BinaryFamily.prefixCode_synchronizing (k-1) (by omega)) = 2*(k-1)^2-1 :=
  BinaryFamily.resetThreshold_exact (k-1) (by omega)

/-- The phrase "a reset word of this length" can also be read literally:
padding the constructed word gives exactly the displayed sharp bound. -/
theorem consecutive_exact_length [Nonempty α] (a : α) (r : ℕ) (hr : 0 < r)
    (A : Finset (List α)) (hne : A.Nonempty) (hA : ∀ w ∈ A, w.length=r)
    (hp : ∃ w : List α, w.length=r ∧ w ∉ A) :
    ∃ w : List α, (ConsecutiveCode.prefixCode r hr A hne hA).Resets w ∧
      w.length=2*r^2-1 :=
  (ConsecutiveCode.prefixCode r hr A hne hA).reset_exact_length a _
    (ConsecutiveCode.quadratic_upper r hr A hne hA hp)

/-- Both numerical bounds and the asymptotic claim in `cor:growth`. -/
theorem growth [Nontrivial α] :
    (∀ k : ℕ, 2 ≤ k →
      2*(k-1)^2-1 ≤ Extremal.worstThreshold α k ∧
      Extremal.worstThreshold α k ≤ (k-1)*(4*k-5)) ∧
    Asymptotics.IsTheta Filter.atTop
      (fun k : ℕ => (Extremal.worstThreshold α k : ℝ)) (fun k : ℕ => (k : ℝ)^2) :=
  ⟨Extremal.worstThreshold_bounds α,Extremal.worstThreshold_isTheta α⟩
end HeightSync.Manuscript


==> anc/lean/HeightSync/ManuscriptCorrections.lean <==
/- Author: Samrath Chadha -/
import HeightSync.Decoder

/-! Checked corrections and the necessity of the synchronization hypothesis. -/
namespace HeightSync.ManuscriptCorrections

theorem corrected_slip_cost {n τ : ℕ} (hτ : τ < n) :
    2*n+1-(n-1-τ) = n+2+τ := by omega

theorem corrected_excursion_cost {n τ e : ℕ} (hτ : τ < n) (he : 1 ≤ e) :
    (2*n+1-(n-1-τ))+(e-1) = n+1+τ+e := by omega

theorem printed_slip_cost_is_false {n τ : ℕ} (hτ : τ < n) :
    2*n+1-(n-1-τ) ≠ n+1+τ := by omega

theorem corrected_cost_comparison {n τ e j : ℕ} (hτ : τ < n)
    (he : 1 ≤ e) (hj : n+1+τ ≤ j) :
    (2*n+1-(n-1-τ))+(e-1) ≤ j+e := by omega

end HeightSync.ManuscriptCorrections

namespace HeightSync.PrefixCode
variable {α : Type*} [DecidableEq α] (C : PrefixCode α)

/-- A common divisor of the codeword lengths is preserved as a depth phase. -/
theorem divisible_step_length_mod {d : ℕ}
    (hd : ∀ c ∈ C.leaves, d ∣ c.length) (q : List α) (a : α) :
    Nat.ModEq d (C.step q a).length (q.length+1) := by
  by_cases hc : q ++ [a] ∈ C.leaves
  · have hz : (q.length+1)%d=0 := by
      simpa using Nat.mod_eq_zero_of_dvd (hd (q ++ [a]) hc)
    simpa [step,hc,Nat.ModEq] using hz.symm
  · simp [step,hc,Nat.ModEq]

theorem divisible_run_length_mod {d : ℕ}
    (hd : ∀ c ∈ C.leaves, d ∣ c.length) (q w : List α) :
    Nat.ModEq d (C.run q w).length (q.length+w.length) := by
  induction w generalizing q with
  | nil => simp [Nat.ModEq]
  | cons a w ih =>
    have hstep := (C.divisible_step_length_mod hd q a).add_right w.length
    simpa [List.length_cons,Nat.add_assoc,Nat.add_comm,Nat.add_left_comm] using
      (ih (C.step q a)).trans hstep

theorem not_synchronizing_of_common_divisor [Nonempty α] (hf : C.Full)
    {d : ℕ} (hd : 2 ≤ d) (hdiv : ∀ c ∈ C.leaves, d ∣ c.length) :
    ¬ C.Synchronizing := by
  obtain ⟨a⟩ := ‹Nonempty α›
  have ha : C.ProperPrefix [a] := by
    rcases hf [] C.root_proper a with hleaf | hp
    · have hh := hdiv [a] (by simpa using hleaf)
      simp only [List.length_singleton,Nat.dvd_one] at hh
      omega
    · simpa using hp
  rintro ⟨w,p,hw⟩
  have hroot := C.divisible_run_length_mod hdiv [] w
  have hone := C.divisible_run_length_mod hdiv [a] w
  rw [hw [] C.root_proper] at hroot
  rw [hw [a] ha] at hone
  have hcongr : Nat.ModEq d (0+w.length) (1+w.length) := by
    simpa using hroot.symm.trans hone
  have hzeroone := Nat.ModEq.add_right_cancel' w.length hcongr
  have : (0 : ℕ)=1 := hzeroone.eq_of_lt_of_lt (by omega) (by omega)
  omega
end HeightSync.PrefixCode

namespace HeightSync.ManuscriptCorrections

/-- `a=true`, `b=false`: {aa,ab,ba,bbaa,bbab,bbba,bbbb}. -/
def evenLeaves : Finset (List Bool) :=
  {[true,true],[true,false],[false,true],
   [false,false,true,true],[false,false,true,false],
   [false,false,false,true],[false,false,false,false]}

def evenCode : PrefixCode Bool where
  leaves := evenLeaves
  nonempty := by decide
  no_empty := by decide
  prefix_free := by
    have h : ∀ u ∈ evenLeaves, ∀ v ∈ evenLeaves, u <+: v → u=v := by decide
    intro u v hu hv hp
    exact h u hu v hv hp

theorem evenCode_full : evenCode.Full := by
  have h : ∀ q ∈ evenCode.states, ∀ a : Bool,
      q ++ [a] ∈ evenCode.leaves ∨ q ++ [a] ∈ evenCode.states := by decide
  intro q hq a
  exact (h q (evenCode.mem_states.mpr hq) a).imp_right evenCode.mem_states.mp

/-- A short pure leaf alone does not imply synchronization. This maximal
height-four code has `a^2` as a leaf, but all codeword lengths are even. -/
theorem short_cycle_needs_synchronization :
    evenCode.Maximal ∧ evenCode.HeightLE 4 ∧
      (∃ c ∈ evenCode.leaves, c.length=4) ∧
      List.replicate 2 true ∈ evenCode.leaves ∧ 2*2 ≤ 4+1 ∧
      ¬ evenCode.Synchronizing := by
  refine ⟨evenCode.maximal_of_full evenCode_full,?_,?_,?_,by decide,?_⟩
  · change ∀ c ∈ evenLeaves, c.length ≤ 4
    decide
  · exact ⟨[false,false,false,false],by decide,rfl⟩
  · decide
  · apply evenCode.not_synchronizing_of_common_divisor evenCode_full (d:=2) (by decide)
    change ∀ c ∈ evenLeaves, 2 ∣ c.length
    decide
end HeightSync.ManuscriptCorrections


==> anc/lean/HeightSync/MatrixEncoding.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Authors: Samrath Chadha
-/
import Mathlib
import HeightSync.Embedding

/-! # Finite cyclic matrix encoding of ordered homogeneous polynomials -/

noncomputable section

namespace HeightSync.MatrixEncoding

section WeightedShift
variable {G R : Type*} [AddGroup G] [Fintype G] [DecidableEq G] [Semiring R]

/-- A weighted permutation matrix for translation by `s`. -/
def shiftMatrix (s : G) (f : G → R) : Matrix G G R :=
  fun i j => if j = i + s then f i else 0

/-- Weighted shifts compose in the same order as ordered word concatenation. -/
theorem shiftMatrix_mul (s t : G) (f g : G → R) :
    shiftMatrix s f * shiftMatrix t g =
      shiftMatrix (s + t) (fun i => f i * g (i + s)) := by
  classical
  ext i j
  simp only [Matrix.mul_apply]
  rw [Finset.sum_eq_single (i + s)]
  · simp [shiftMatrix, add_assoc]
  · intro k hk hki
    simp [shiftMatrix, hki]
  · simp

omit [Fintype G] in
@[simp] theorem shiftMatrix_zero_one :
    shiftMatrix (0 : G) (fun _ => (1 : R)) = 1 := by
  ext i j
  simp only [shiftMatrix, add_zero, Matrix.one_apply]
  by_cases h : i = j <;> simp [h, eq_comm]

end WeightedShift

/-- Nonzero weights make the weighted cyclic shift invertible. -/
theorem shiftMatrix_isUnit {G E : Type*} [AddCommGroup G] [Fintype G]
    [DecidableEq G] [DivisionRing E] (s : G) (f : G → E) (hf : ∀ i, f i ≠ 0) :
    IsUnit (shiftMatrix s f) := by
  apply isUnit_iff_exists.mpr
  refine ⟨shiftMatrix (-s) (fun i => (f (i - s))⁻¹), ?_, ?_⟩
  · rw [shiftMatrix_mul]
    ext i j
    simp [shiftMatrix, hf, Matrix.one_apply, eq_comm]
  · rw [shiftMatrix_mul]
    ext i j
    simp [shiftMatrix, sub_eq_add_neg, hf, Matrix.one_apply, eq_comm]

variable {α K : Type*} [Field K]
variable {d n : ℕ} [NeZero d]

/-- Finite positional variables, with their origin chosen on a cyclic index set. -/
def positionIndex (start : ZMod d) (p : α × Fin n) : α × ZMod d :=
  (p.1, start + (p.2.val : ZMod d))

omit [NeZero d] in
/-- Before the index circle wraps, no two positions are identified. -/
theorem positionIndex_injective (hn : n ≤ d) (start : ZMod d) :
    Function.Injective (positionIndex (α := α) (n := n) start) := by
  intro ⟨a, i⟩ ⟨b, j⟩ h
  have hab : a = b := congrArg Prod.fst h
  have hidx : start + (i.val : ZMod d) = start + (j.val : ZMod d) := congrArg Prod.snd h
  have hcast : (i.val : ZMod d) = (j.val : ZMod d) := add_left_cancel hidx
  have hval := congrArg ZMod.val hcast
  rw [ZMod.val_natCast_of_lt (i.isLt.trans_le hn),
    ZMod.val_natCast_of_lt (j.isLt.trans_le hn)] at hval
  exact Prod.ext hab (Fin.ext hval)

/-- A homogeneous polynomial in ordered words, encoded by cyclic positional
variables. The coefficient data are finitely supported functions on words. -/
def homogeneousPolynomial (start : ZMod d) (p : (Fin n → α) →₀ K) :
    MvPolynomial (α × ZMod d) K :=
  MvPolynomial.rename (positionIndex start) (Algebra.homogeneousEncoding K α n p)

omit [NeZero d] in
/-- Homogeneous cyclic encoding is injective below the circle size. -/
theorem homogeneousPolynomial_injective (hn : n ≤ d) (start : ZMod d) :
    Function.Injective (homogeneousPolynomial (K := K) (α := α) (n := n) start) :=
  (MvPolynomial.rename_injective _ (positionIndex_injective hn start)).comp
    (Algebra.homogeneousEncoding_injective K α n)

/-- Rational functions in all finitely indexed positional variables. -/
abbrev CoefficientField (K α : Type*) [Field K] (d : ℕ) :=
  FractionRing (MvPolynomial (α × ZMod d) K)

/-- A homogeneous ordered-word polynomial is a weighted cyclic shift. -/
def homogeneousMatrix (p : (Fin n → α) →₀ K) :
    Matrix (ZMod d) (ZMod d) (CoefficientField K α d) :=
  shiftMatrix (n : ZMod d) (fun i =>
    algebraMap (MvPolynomial (α × ZMod d) K) (CoefficientField K α d)
      (homogeneousPolynomial i p))

/-- A homogeneous coefficient weight is linear over the original scalar field. -/
def homogeneousWeightLinear (i : ZMod d) :
    ((Fin n → α) →₀ K) →ₗ[K] CoefficientField K α d :=
  ((IsScalarTower.toAlgHom K (MvPolynomial (α × ZMod d) K)
    (CoefficientField K α d)).toLinearMap).comp
      ((MvPolynomial.rename (positionIndex i)).toLinearMap.comp
        (Algebra.homogeneousEncoding K α n))

/-- Homogeneous matrix evaluation preserves linear combinations of words. -/
def homogeneousMatrixLinear :
    ((Fin n → α) →₀ K) →ₗ[K] Matrix (ZMod d) (ZMod d) (CoefficientField K α d) where
  toFun := homogeneousMatrix
  map_add' p q := by
    ext i j
    change (if j = i + (n : ZMod d) then homogeneousWeightLinear i (p + q) else 0) =
      (if j = i + (n : ZMod d) then homogeneousWeightLinear i p else 0) +
        (if j = i + (n : ZMod d) then homogeneousWeightLinear i q else 0)
    by_cases h : j = i + (n : ZMod d) <;> simp [h]
  map_smul' c p := by
    ext i j
    change (if j = i + (n : ZMod d) then homogeneousWeightLinear i (c • p) else 0) =
      c • (if j = i + (n : ZMod d) then homogeneousWeightLinear i p else 0)
    by_cases h : j = i + (n : ZMod d) <;> simp [h]

omit [NeZero d] in
@[simp] theorem homogeneousMatrixLinear_apply (p : (Fin n → α) →₀ K) :
    homogeneousMatrixLinear (d := d) p = homogeneousMatrix (d := d) p := rfl

omit [NeZero d] in
@[simp] theorem homogeneousMatrix_zero :
    homogeneousMatrix (d := d) (0 : (Fin n → α) →₀ K) = 0 :=
  (homogeneousMatrixLinear (d := d)).map_zero

omit [NeZero d] in
@[simp] theorem homogeneousMatrix_add (p q : (Fin n → α) →₀ K) :
    homogeneousMatrix (d := d) (p + q) = homogeneousMatrix p + homogeneousMatrix q :=
  (homogeneousMatrixLinear (d := d)).map_add p q

omit [NeZero d] in
@[simp] theorem homogeneousMatrix_smul (c : K) (p : (Fin n → α) →₀ K) :
    homogeneousMatrix (d := d) (c • p) = c • homogeneousMatrix (d := d) p :=
  (homogeneousMatrixLinear (d := d)).map_smul c p

/-- Every nonzero homogeneous ordered-word polynomial below the cyclic size
encodes to a unit matrix. This supplies regular leading coefficients. -/
theorem homogeneousMatrix_isUnit (hn : n ≤ d) (p : (Fin n → α) →₀ K)
    (hp : p ≠ 0) : IsUnit (homogeneousMatrix (d := d) p) := by
  apply shiftMatrix_isUnit
  intro i hz
  have hpolyzero : homogeneousPolynomial (d := d) i p = 0 :=
    (IsFractionRing.injective (MvPolynomial (α × ZMod d) K)
      (CoefficientField K α d)) (by simpa using hz)
  have hzero : homogeneousPolynomial (d := d) i (0 : (Fin n → α) →₀ K) = 0 := by
    simp [homogeneousPolynomial, Algebra.homogeneousEncoding]
  exact hp ((homogeneousPolynomial_injective hn i) (hpolyzero.trans hzero.symm))

end HeightSync.MatrixEncoding


==> anc/lean/HeightSync/MatrixSeries.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Authors: Samrath Chadha
-/
import HeightSync.WordMatrix
import HeightSync.FiniteAlgebra

/-! # Faithful leading terms in finite positional matrix representations

The cyclic size can be selected after the least nonzero word degree is known.
Consequently a finite matrix representation suffices for short detection even
though it need not be injective on noncommutative polynomials of all degrees.
-/

noncomputable section
open scoped Classical

namespace HeightSync.MatrixEncoding

variable {α : Type*} [Fintype α] {d : ℕ} [NeZero d]

/-- The rational algebra representation with the canonical rational scalar
structure on the matrix field. The underlying ring map is the positional map. -/
def rationalWordAlgebraHom :
    MonoidAlgebra ℚ (FreeMonoid α) →ₐ[ℚ] CyclicMatrix ℚ α d :=
  RingHom.toRatAlgHom {
    toFun := fun p => wordAlgebraHom (K := ℚ) (d := d) p
    map_zero' := map_zero (wordAlgebraHom (K := ℚ) (d := d))
    map_one' := map_one (wordAlgebraHom (K := ℚ) (d := d))
    map_add' := map_add (wordAlgebraHom (K := ℚ) (d := d))
    map_mul' := map_mul (wordAlgebraHom (K := ℚ) (d := d)) }


omit [Fintype α] in
@[simp] theorem rationalWordAlgebraHom_apply (p : MonoidAlgebra ℚ (FreeMonoid α)) :
    rationalWordAlgebraHom (d := d) p = wordAlgebraHom (K := ℚ) (d := d) p := rfl

/-- The actual multiplicative positional-matrix encoding of a word series. -/
def matrixEncode (f : List α → ℚ) : PowerSeries (CyclicMatrix ℚ α d) :=
  WordSeries.encode rationalWordAlgebraHom f

@[simp] theorem coeff_matrixEncode (f : List α → ℚ) (n : ℕ) :
    PowerSeries.coeff n (matrixEncode (d := d) f) =
      wordAlgebraHom (K := ℚ) (d := d) (WordSeries.homogeneous f n) := by
  unfold matrixEncode WordSeries.encode
  rw [PowerSeries.coeff_mk]
  rfl

/-- Below the cyclic position bound, encoded vanishing is exactly actual
ordered-word vanishing. -/
theorem coeff_matrixEncode_eq_zero_iff (f : List α → ℚ) (n : ℕ) (hn : n ≤ d) :
    PowerSeries.coeff n (matrixEncode (d := d) f) = 0 ↔
      ∀ w : List α, w.length = n → f w = 0 := by
  rw [coeff_matrixEncode, wordAlgebraHom_homogeneous_eq_zero_iff f n hn,
    WordSeries.homogeneous_eq_zero_iff]

/-- A nonzero homogeneous coefficient is a unit before the cyclic positions wrap. -/
theorem coeff_matrixEncode_isUnit (f : List α → ℚ) (n : ℕ) (hn : n ≤ d)
    (hf : ∃ w : List α, w.length = n ∧ f w ≠ 0) :
    IsUnit (PowerSeries.coeff n (matrixEncode (d := d) f)) := by
  rw [coeff_matrixEncode]
  apply wordAlgebraHom_homogeneous_isUnit f n hn
  intro hz
  obtain ⟨w, hw, hfw⟩ := hf
  exact hfw ((WordSeries.homogeneous_eq_zero_iff f n).mp hz w hw)

/-- Nonzero homogeneous word polynomials give cancellable matrix coefficients. -/
theorem coeff_matrixEncode_left_regular (f : List α → ℚ) (n : ℕ) (hn : n ≤ d)
    (hf : ∃ w : List α, w.length = n ∧ f w ≠ 0) :
    Function.Injective (fun x : CyclicMatrix ℚ α d =>
      PowerSeries.coeff n (matrixEncode f) * x) :=
  by
    intro x y h
    exact (coeff_matrixEncode_isUnit f n hn hf).mul_left_cancel h

/-- Nonzero encoded coefficients always give actual word witnesses, even above
the range on which the matrix representation is faithful. -/
theorem coeff_matrixEncode_nonzero_witness (f : List α → ℚ) (n : ℕ)
    (hn : PowerSeries.coeff n (matrixEncode (d := d) f) ≠ 0) :
    ∃ w : List α, w.length = n ∧ f w ≠ 0 := by
  classical
  by_contra! hw
  have hz : WordSeries.homogeneous f n = 0 :=
    (WordSeries.homogeneous_eq_zero_iff f n).mpr hw
  exact hn (by simp [hz])

/-- The least nonzero actual word degree is also the order of the matrix series,
provided that the representation has at least that many cyclic positions. -/
theorem matrixEncode_order_eq (f : List α → ℚ) (N : ℕ) (hN : N ≤ d)
    (hfirst : ∃ w : List α, w.length = N ∧ f w ≠ 0)
    (hzero : ∀ w : List α, w.length < N → f w = 0) :
    (matrixEncode (d := d) f).order = N := by
  apply PowerSeries.order_eq_nat.mpr
  refine ⟨(coeff_matrixEncode_isUnit f N hN hfirst).ne_zero, ?_⟩
  intro i hi
  rw [coeff_matrixEncode]
  have hz : WordSeries.homogeneous f i = 0 :=
    (WordSeries.homogeneous_eq_zero_iff f i).mpr (fun w hw => hzero w (hw ▸ hi))
  rw [hz, map_zero]

/-- The leading coefficient of the matrix series is a unit. This supplies the
precise hypothesis used by the finite-dimensional right-denominator argument. -/
theorem matrixEncode_leading_isUnit (f : List α → ℚ) (N : ℕ) (hN : N ≤ d)
    (hfirst : ∃ w : List α, w.length = N ∧ f w ≠ 0)
    (hzero : ∀ w : List α, w.length < N → f w = 0) :
    IsUnit (PowerSeries.coeff (matrixEncode (d := d) f).order.toNat
      (matrixEncode (d := d) f)) := by
  rw [matrixEncode_order_eq f N hN hfirst hzero]
  simpa only [ENat.toNat_coe] using coeff_matrixEncode_isUnit f N hN hfirst

omit [Fintype α] [NeZero d] in
/-- Every nonvanishing actual word series has a least nonzero word degree. -/
theorem exists_first_nonzero_word_degree (f : List α → ℚ) (hf : ∃ w, f w ≠ 0) :
    ∃ N : ℕ, (∃ w : List α, w.length = N ∧ f w ≠ 0) ∧
      ∀ w : List α, w.length < N → f w = 0 := by
  classical
  have hex : ∃ N : ℕ, ∃ w : List α, w.length = N ∧ f w ≠ 0 := by
    obtain ⟨w, hw⟩ := hf
    exact ⟨w.length, w, rfl, hw⟩
  refine ⟨Nat.find hex, Nat.find_spec hex, ?_⟩
  intro w hw
  by_contra hfw
  have hle := Nat.find_min' hex ⟨w, rfl, hfw⟩
  omega

@[simp] theorem matrixEncode_zero :
    matrixEncode (d := d) (fun _ : List α => 0) = 0 :=
  WordSeries.encode_zero (R := CyclicMatrix ℚ α d) (rationalWordAlgebraHom (d := d))

@[simp] theorem matrixEncode_add (f g : List α → ℚ) :
    matrixEncode (d := d) (fun w => f w + g w) = matrixEncode f + matrixEncode g :=
  WordSeries.encode_add (R := CyclicMatrix ℚ α d) (rationalWordAlgebraHom (d := d)) f g

@[simp] theorem matrixEncode_sub (f g : List α → ℚ) :
    matrixEncode (d := d) (fun w => f w - g w) = matrixEncode f - matrixEncode g :=
  WordSeries.encode_sub (R := CyclicMatrix ℚ α d) (rationalWordAlgebraHom (d := d)) f g

@[simp] theorem matrixEncode_smul (c : ℚ) (f : List α → ℚ) :
    matrixEncode (d := d) (fun w => c * f w) = c • matrixEncode f :=
  WordSeries.encode_smul (R := CyclicMatrix ℚ α d) (rationalWordAlgebraHom (d := d)) c f

@[simp] theorem matrixEncode_delta (c : ℚ) :
    matrixEncode (d := d) (fun w : List α => if w = [] then c else 0) =
      PowerSeries.C (algebraMap ℚ (CyclicMatrix ℚ α d) c) :=
  WordSeries.encode_delta (R := CyclicMatrix ℚ α d) (rationalWordAlgebraHom (d := d)) c

/-- The matrix series retains ordered multiplication from the actual word
convolution, rather than replacing it by letter-count convolution. -/
@[simp] theorem matrixEncode_wordConv (f g : List α → ℚ) :
    matrixEncode (d := d) (wordConv f g) = matrixEncode f * matrixEncode g :=
  by
    ext n
    simp only [coeff_matrixEncode, PowerSeries.coeff_mul,
      WordSeries.homogeneous_wordConv, map_sum, map_mul]

/-- A faithful leading term supplies left regularity of the complete series,
although the ambient matrix ring contains zero divisors. -/
theorem matrixEncode_left_regular (f : List α → ℚ) (N : ℕ) (hN : N ≤ d)
    (hfirst : ∃ w : List α, w.length = N ∧ f w ≠ 0)
    (hzero : ∀ w : List α, w.length < N → f w = 0) :
    Function.Injective (fun x : PowerSeries (CyclicMatrix ℚ α d) =>
      matrixEncode f * x) :=
  FiniteAlgebra.series_left_regular_of_unit_leading _
    (matrixEncode_leading_isUnit f N hN hfirst hzero)

end HeightSync.MatrixEncoding


==> anc/lean/HeightSync/MinimumThresholds.lean <==
/- Author: Samrath Chadha -/
import HeightSync.Threshold

/-! Exact minimum-length objects appearing in the expanded lower-bound proof. -/
noncomputable section
open scoped Classical
namespace HeightSync.BinaryFamily.Age

theorem exists_small_reset_length (n : ℕ) (hn : 0 < n) :
    ∃ t, ∃ v : Word, v.length=t ∧ ResetsSmall n v := by
  obtain ⟨w,hw,_⟩ := prefixCode_quadratic_upper n hn
  obtain ⟨v,hv,_⟩ := reset_length_split n hn w hw
  exact ⟨v.length,v,rfl,hv⟩

/-- The manuscript's `d(Z)`, using the actual small-cycle decoder states. -/
def smallThreshold (n : ℕ) (hn : 0 < n) : ℕ := Nat.find (exists_small_reset_length n hn)

theorem smallThreshold_spec (n : ℕ) (hn : 0 < n) :
    ∃ v : Word, v.length=smallThreshold n hn ∧ ResetsSmall n v :=
  Nat.find_spec (exists_small_reset_length n hn)

theorem smallThreshold_le (n : ℕ) (hn : 0 < n) (v : Word) (hv : ResetsSmall n v) :
    smallThreshold n hn ≤ v.length := Nat.find_min' _ ⟨v,rfl,hv⟩

/-- Exact minimum version of the mandatory-run lemma: `s(C_k)=n+d(Z)`. -/
theorem resetThreshold_eq_add_smallThreshold (n : ℕ) (hn : 0 < n) :
    (prefixCode n hn).resetThreshold (prefixCode_synchronizing n hn) = n+smallThreshold n hn := by
  apply le_antisymm
  · obtain ⟨v,hv,hreset⟩ := smallThreshold_spec n hn
    have h := (prefixCode n hn).resetThreshold_le (prefixCode_synchronizing n hn)
      (reset_of_small n hn v hreset)
    simpa [hv] using h
  · obtain ⟨w,hw,hreset⟩ := (prefixCode n hn).resetThreshold_spec (prefixCode_synchronizing n hn)
    obtain ⟨v,hv,hl⟩ := reset_length_split n hn w hreset
    have hs := smallThreshold_le n hn v hv
    omega

/-- The precise shortest length for synchronizing the small cycle. -/
theorem smallThreshold_exact (n : ℕ) (hn : 0 < n) :
    smallThreshold n hn = (n-1)*(2*n+1) := by
  have h := resetThreshold_eq_add_smallThreshold n hn
  rw [BinaryFamily.resetThreshold_exact] at h
  have hs : n-1+1=n := by omega
  have hp : 1 ≤ 2*n^2 := by nlinarith
  have ht := Nat.sub_add_cancel hp
  nlinarith
end HeightSync.BinaryFamily.Age

namespace HeightSync.Slip
variable {n : ℕ} [NeZero n]

/-- A list of slip-model operations synchronizes a set if its final set has
at most one point. A nonempty initial set always has a nonempty image. -/
def Synchronizes (G : Set (ZMod n)) (ops : List (Operation n)) : Prop :=
  (run applyOperation G ops).Subsingleton

theorem zmap_zero_pred (hn : 2 ≤ n) (g : ZMod n) :
    zmap 0 (by omega : 0+1<n) g = ((g.val-1 : ℕ) : ZMod n) := by
  unfold zmap value
  split_ifs <;> simp_all <;> omega

/-- Explicit finite slip path that merges the whole circle. -/
def collapseOperations (hn : 2 ≤ n) : List (Operation n) :=
  List.replicate (n-1) (.slip 0 (by omega))

theorem repeated_zero_slip (hn : 2 ≤ n) (t : ℕ) (G : Set (ZMod n)) :
    run applyOperation G (List.replicate t (.slip 0 (by omega))) =
      (fun g : ZMod n => ((g.val-t : ℕ) : ZMod n)) '' G := by
  induction t generalizing G with
  | zero => simp
  | succ t ih =>
    rw [List.replicate_succ,run,ih]
    change _ '' ((zmap 0 (by omega)) '' G) = _
    rw [Set.image_image]
    congr 1
    funext g
    rw [zmap_zero_pred hn]
    have hlt : g.val-1<n := (Nat.sub_le _ _).trans_lt (ZMod.val_lt g)
    rw [ZMod.val_natCast_of_lt hlt]
    congr 1
    omega

theorem collapse_synchronizes (hn : 2 ≤ n) (G : Set (ZMod n)) :
    Synchronizes G (collapseOperations hn) := by
  unfold Synchronizes collapseOperations
  rw [repeated_zero_slip hn]
  rintro x ⟨g,_,rfl⟩ y ⟨h,_,rfl⟩
  have hg := ZMod.val_lt g
  have hh := ZMod.val_lt h
  have hg0 : g.val-(n-1)=0 := by omega
  have hh0 : h.val-(n-1)=0 := by omega
  simp [hg0,hh0]

theorem collapse_cost (hn : 2 ≤ n) :
    cost operationCost (collapseOperations hn) = (n-1)*(2*n+1) := by
  unfold collapseOperations
  generalize n-1=t
  induction t with
  | zero => simp [cost]
  | succ t ih => simp [List.replicate_succ,cost,operationCost,ih,Nat.add_mul]; omega

theorem exists_synchronizing_cost (hn : 2 ≤ n) (G : Set (ZMod n)) :
    ∃ c, ∃ ops : List (Operation n), cost operationCost ops=c ∧ Synchronizes G ops :=
  ⟨_,collapseOperations hn,rfl,collapse_synchronizes hn G⟩

/-- The manuscript's `D_slip(G)`, defined as an actual minimum operation cost. -/
def minimumCost (hn : 2 ≤ n) (G : Set (ZMod n)) : ℕ := Nat.find (exists_synchronizing_cost hn G)

theorem minimumCost_spec (hn : 2 ≤ n) (G : Set (ZMod n)) :
    ∃ ops : List (Operation n), cost operationCost ops=minimumCost hn G ∧ Synchronizes G ops :=
  Nat.find_spec (exists_synchronizing_cost hn G)

theorem minimumCost_le (hn : 2 ≤ n) (G : Set (ZMod n)) (ops : List (Operation n))
    (h : Synchronizes G ops) : minimumCost hn G ≤ cost operationCost ops :=
  Nat.find_min' _ ⟨ops,rfl,h⟩

/-- The extremal slip cost is exact, with an explicit matching operation path. -/
theorem minimumCost_univ (hn : 2 ≤ n) :
    minimumCost hn (Set.univ : Set (ZMod n)) = (n-1)*(2*n+1) := by
  apply le_antisymm
  · simpa [collapse_cost] using minimumCost_le hn Set.univ (collapseOperations hn) (collapse_synchronizes hn _)
  · obtain ⟨ops,hcost,hreset⟩ := minimumCost_spec hn (Set.univ : Set (ZMod n))
    rw [←hcost]
    exact slip_path_lower_bound hn ops hreset
end HeightSync.Slip

namespace HeightSync.BinaryFamily.Age
/-- The exact comparison between the two minima from the manuscript.
The independently proved exact values even give equality. -/
theorem smallThreshold_eq_slip (n : ℕ) (hn : 2 ≤ n) :
    letI : NeZero n := ⟨by omega⟩
    smallThreshold n (by omega) = Slip.minimumCost hn (Set.univ : Set (ZMod n)) := by
  letI : NeZero n := ⟨by omega⟩
  rw [smallThreshold_exact,Slip.minimumCost_univ]

theorem slip_comparison (n : ℕ) (hn : 2 ≤ n) :
    letI : NeZero n := ⟨by omega⟩
    Slip.minimumCost hn (Set.univ : Set (ZMod n)) ≤ smallThreshold n (by omega) := by
  exact le_of_eq (smallThreshold_eq_slip n hn).symm
end HeightSync.BinaryFamily.Age


==> anc/lean/HeightSync/Observation.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Author: Samrath Chadha
-/
import HeightSync.Cycle

namespace HeightSync
namespace PrefixCode

variable {α : Type*} [DecidableEq α] (C : PrefixCode α)
variable {r : ℕ} [NeZero r]

/-- The actual subset of pure-letter decoder states. -/
def cycleStates (a : α) (r : ℕ) [NeZero r] : Finset (List α) :=
  Finset.univ.image (cycleEmbed a : ZMod r → List α)

theorem cycleEmbed_injective (a : α) : Function.Injective (cycleEmbed a : ZMod r → List α) := by
  intro g h heq
  have hlen := congrArg List.length heq
  simp only [cycleEmbed, List.length_replicate] at hlen
  exact ZMod.val_injective r hlen

theorem cycleStates_subset {a : α} (hr : List.replicate r a ∈ C.leaves) :
    cycleStates a r ⊆ C.states := by
  intro q hq
  obtain ⟨g, _, rfl⟩ := Finset.mem_image.mp (show q ∈ Finset.univ.image (cycleEmbed a : ZMod r → List α) from hq)
  exact C.mem_states.mpr ((C.replicate_proper_iff hr).mpr (ZMod.val_lt g))

/-- Initial weights select precisely the pure-letter cycle. -/
def initialWeight (a : α) (r : ℕ) [NeZero r] (q : List α) : ℚ :=
  if q ∈ cycleStates a r then 1 else 0

/-- The balanced inverse-fiber terminal observable. -/
def terminalWeight (a : α) (k r : ℕ) (S : Finset (ZMod r)) (q : List α) : ℚ :=
  (r : ℚ) * (if C.cycleProject a k r q ∈ S then 1 else 0) - S.card

/-- The concrete finite-state linear observable to which short detection applies. -/
def cycleObservable (a : α) (k r : ℕ) [NeZero r] (S : Finset (ZMod r)) (w : List α) : ℚ :=
  ∑ q ∈ C.states, initialWeight a r q * C.terminalWeight a k r S (C.run q w)

theorem cycleProject_run (a : α) (k : ℕ) (w : List α) (g : ZMod r) :
    C.cycleProject a k r (C.run (cycleEmbed a g) w) = C.cycleMap a k r w g := by
  simp [cycleProject, cycleMap, compressed, C.run_append]

/-- Exact, ordered-word equality between the linear observable and fiber counts. -/
theorem cycleObservable_eq {a : α} (hr : List.replicate r a ∈ C.leaves)
    (k : ℕ) (S : Finset (ZMod r)) (w : List α) :
    C.cycleObservable a k r S w = (r : ℚ) *
      ((Compression.inverse (C.cycleMap a k r) w S).card - (S.card : ℚ)) := by
  have hsub := C.cycleStates_subset hr
  have hfilter : C.states.filter (fun q => q ∈ cycleStates a r) = cycleStates a r := by
    ext q
    simp only [Finset.mem_filter]
    exact ⟨And.right, fun hq => ⟨hsub hq, hq⟩⟩
  unfold cycleObservable
  simp only [initialWeight, ite_mul, one_mul, zero_mul]
  rw [← Finset.sum_filter, hfilter]
  unfold cycleStates
  rw [Finset.sum_image (fun _ _ _ _ heq => cycleEmbed_injective a heq)]
  simp only [terminalWeight, C.cycleProject_run, Finset.sum_sub_distrib,
    ← Finset.mul_sum]
  have hi : (∑ g : ZMod r, if C.cycleMap a k r w g ∈ S then (1 : ℚ) else 0) =
      (Compression.inverse (C.cycleMap a k r) w S).card := by
    simp [Compression.inverse, Finset.sum_boole]
  rw [hi]
  simp [ZMod.card, mul_sub]

/-- Over the rationals the observable vanishes exactly when fiber counts balance. -/
theorem cycleObservable_ne_zero_iff {a : α} (hr : List.replicate r a ∈ C.leaves)
    (k : ℕ) (S : Finset (ZMod r)) (w : List α) :
    C.cycleObservable a k r S w ≠ 0 ↔
      (Compression.inverse (C.cycleMap a k r) w S).card ≠ S.card := by
  rw [C.cycleObservable_eq hr]
  have hr0 : (r : ℚ) ≠ 0 := Nat.cast_ne_zero.mpr (NeZero.ne r)
  simp [mul_eq_zero, sub_eq_zero, hr0]

/-- All deepest states immediately complete on every letter. -/
theorem deepest_step (hf : C.Full) {k : ℕ} (hk : C.HeightLE k)
    {q : List α} (hq : C.ProperPrefix q) (hlen : q.length = k - 1)
    (hkpos : 1 ≤ k) (a : α) : C.step q a = [] := by
  have hnot : ¬ C.ProperPrefix (q ++ [a]) := by
    intro hp
    have := C.proper_length_lt hk hp
    simp only [List.length_append, List.length_singleton, hlen] at this
    omega
  have hleaf := (hf q hq a).resolve_right hnot
  simp [step, hleaf]

/-- Deepest states have exactly the same normalized output. -/
theorem deepest_normalizes (hf : C.Full) {k : ℕ} (hk : C.HeightLE k)
    (hk2 : 2 ≤ k) {q : List α} (hq : C.ProperPrefix q)
    (hlen : q.length = k - 1) (a : α) :
    C.run q (List.replicate (k - 1) a) = C.run [] (List.replicate (k - 2) a) := by
  have hsplit : k - 1 = (k - 2) + 1 := by omega
  rw [hsplit, List.replicate_succ, C.run_cons, C.deepest_step hf hk hq hlen (by omega)]

/-- The terminal observable satisfies precisely the deepest-depth hypothesis
of the manuscript's short-detection theorem. -/
theorem terminalWeight_deepest_constant (hf : C.Full) {k : ℕ} (hk : C.HeightLE k)
    (hk2 : 2 ≤ k) (a : α) (S : Finset (ZMod r))
    {q p : List α} (hq : C.ProperPrefix q) (hp : C.ProperPrefix p)
    (hlenq : q.length = k - 1) (hlenp : p.length = k - 1) :
    C.terminalWeight a k r S q = C.terminalWeight a k r S p := by
  unfold terminalWeight cycleProject
  rw [C.deepest_normalizes hf hk hk2 hq hlenq,
    C.deepest_normalizes hf hk hk2 hp hlenp]

/-- The exact short-detection property required by the universal construction.
`MainTheorems.shortDetection` proves it using the ordered-word embedding. -/
def ShortDetection (k : ℕ) : Prop :=
  ∀ initial terminal : List α → ℚ,
    (∀ q p, C.ProperPrefix q → C.ProperPrefix p → q.length = k - 1 →
      p.length = k - 1 → terminal q = terminal p) →
    (∃ w : List α, (∑ q ∈ C.states, initial q * terminal (C.run q w)) ≠ 0) →
    ∃ w : List α, w.length ≤ 2 * k - 3 ∧
      (∑ q ∈ C.states, initial q * terminal (C.run q w)) ≠ 0

/-- Short detection supplies precisely the bounded-unbalancing premise. -/
theorem short_unbalancing_of_shortDetection (hf : C.Full) {k : ℕ}
    (hkheight : C.HeightLE k) (hk : 2 ≤ k) {a : α}
    (hleaf : List.replicate r a ∈ C.leaves) (hsync : C.Synchronizing)
    (hdetect : C.ShortDetection k) (S : Finset (ZMod r))
    (hS : S.Nonempty) (hproper : S ≠ Finset.univ) :
    ∃ w : List α, w.length ≤ 2 * k - 3 ∧
      (Compression.inverse (C.cycleMap a k r) w S).card ≠ S.card := by
  obtain ⟨u, hu⟩ := C.cycle_unbalanced_somewhere (k := k) hleaf hsync S hS hproper
  have hnonzero : C.cycleObservable a k r S u ≠ 0 :=
    (C.cycleObservable_ne_zero_iff hleaf k S u).mpr hu
  obtain ⟨w, hw, hfval⟩ := hdetect (initialWeight a r) (C.terminalWeight a k r S)
    (fun _ _ hq hp hlq hlp => C.terminalWeight_deepest_constant hf hkheight hk a S hq hp hlq hlp)
    ⟨u, hnonzero⟩
  exact ⟨w, hw, (C.cycleObservable_ne_zero_iff hleaf k S w).mp hfval⟩

/-- The universal reset construction isolated from its short-detection proof. -/
theorem universal_bound_of_shortDetection (hf : C.Full) {k : ℕ}
    (hkheight : C.HeightLE k) (hk : 2 ≤ k) (hr : 2 ≤ r) {a : α}
    (hleaf : List.replicate r a ∈ C.leaves) (hsync : C.Synchronizing)
    (hdetect : C.ShortDetection k) :
    ∃ w : List α, C.Resets w ∧ w.length ≤ (k - 1) * (4 * k - 5) := by
  apply C.universal_bound_of_cycle_short_unbalancing hf hkheight hk hr hleaf
  exact C.short_unbalancing_of_shortDetection hf hkheight hk hleaf hsync hdetect

/-- A modular form of the universal construction, including one-point cycles.
`MainTheorems.universal_bound` discharges the detection premise. -/
theorem universal_bound_conditional (hf : C.Full) {k : ℕ}
    (hkheight : C.HeightLE k) (hk : 2 ≤ k) (a : α) (hsync : C.Synchronizing)
    (hdetect : C.ShortDetection k) :
    ∃ w : List α, C.Resets w ∧ w.length ≤ (k - 1) * (4 * k - 5) := by
  obtain ⟨r, hrpos, _, hleaf⟩ := C.pure_leaf_exists hf hkheight a
  by_cases hr1 : r = 1
  · subst r
    refine ⟨List.replicate (k - 1) a, C.resets_of_letter_leaf hf hkheight (by simpa using hleaf), ?_⟩
    simp only [List.length_replicate]
    have hfactor : 1 ≤ 4 * k - 5 := by omega
    simpa using Nat.mul_le_mul_left (k - 1) hfactor
  · letI : NeZero r := ⟨by omega⟩
    exact C.universal_bound_of_shortDetection hf hkheight hk (by omega) hleaf hsync hdetect

end PrefixCode
end HeightSync


==> anc/lean/HeightSync/Parsing.lean <==
/- Author: Samrath Chadha -/
import HeightSync.Decoder

/-! The precise unique-parsing and completeness claims in the expanded manuscript. -/
namespace HeightSync.PrefixCode
variable {α : Type*} [DecidableEq α] (C : PrefixCode α)

/-- A concatenation of zero or more actual codewords. -/
def Concatenation (w : List α) : Prop :=
  ∃ cs : List (List α), (∀ c ∈ cs, c ∈ C.leaves) ∧ cs.flatten = w

/-- A parse consists of completed codewords and one unfinished proper prefix. -/
def Parses (w : List α) (cs : List (List α)) (q : List α) : Prop :=
  (∀ c ∈ cs, c ∈ C.leaves) ∧ C.ProperPrefix q ∧ w = cs.flatten ++ q

theorem parse_exists (hf : C.Full) (w : List α) : ∃ cs, C.Parses w cs (C.run [] w) := by
  induction w using List.reverseRecOn with
  | nil => exact ⟨[], by simp [Parses,C.root_proper]⟩
  | append_singleton w a ih =>
    obtain ⟨cs,hcs,hq,heq⟩ := ih
    by_cases hleaf : C.run [] w ++ [a] ∈ C.leaves
    · have hr : C.run [] (w++[a]) = [] := by
        rw [C.run_append]
        change C.step (C.run [] w) a = []
        simp [step,hleaf]
      refine ⟨cs ++ [C.run [] w ++ [a]],?_⟩
      change (∀ c ∈ _, c ∈ C.leaves) ∧ _ ∧ _
      rw [hr]
      refine ⟨?_,C.root_proper,?_⟩
      · intro c hc
        rcases List.mem_append.mp hc with hc | hc
        · exact hcs c hc
        · simpa using (List.mem_singleton.mp hc) ▸ hleaf
      · simp only [List.flatten_append,List.flatten_cons,List.flatten_nil,List.append_nil]
        exact (congrArg (fun t => t++[a]) heq).trans (by simp [List.append_assoc])
    · have hr : C.run [] (w++[a]) = C.run [] w ++ [a] := by
        rw [C.run_append]
        change C.step (C.run [] w) a = _
        simp [step,hleaf]
      refine ⟨cs,hcs,C.run_proper hf C.root_proper (w++[a]),?_⟩
      rw [hr]
      exact (congrArg (fun t => t++[a]) heq).trans (by simp [List.append_assoc])

theorem run_concatenation (cs : List (List α)) (hcs : ∀ c ∈ cs, c ∈ C.leaves) :
    C.run [] cs.flatten = [] := by
  induction cs with
  | nil => rfl
  | cons c cs ih =>
    rw [List.flatten_cons,C.run_append,C.run_root_codeword (hcs c (by simp))]
    exact ih (fun d hd => hcs d (by simp [hd]))

theorem parse_run {w : List α} {cs : List (List α)} {q : List α}
    (h : C.Parses w cs q) : C.run [] w = q := by
  rcases h with ⟨hcs,hq,rfl⟩
  rw [C.run_append,C.run_concatenation cs hcs,C.run_root_of_proper hq]

/-- Prefix-free nonempty leaves make the list of completed codewords unique. -/
theorem parses_unique {w : List α} {cs ds : List (List α)} {q p : List α}
    (hc : C.Parses w cs q) (hd : C.Parses w ds p) : cs = ds ∧ q = p := by
  have hqp : q = p := (C.parse_run hc).symm.trans (C.parse_run hd)
  subst p
  refine ⟨?_,rfl⟩
  rcases hc with ⟨hcs,hq,hc⟩
  rcases hd with ⟨hds,_,hd⟩
  have heq : cs.flatten = ds.flatten := List.append_cancel_right (hc.symm.trans hd)
  clear hc hd w
  induction cs generalizing ds with
  | nil =>
    cases ds with
    | nil => rfl
    | cons d ds =>
      have hd := hds d (by simp)
      have hdz : d = [] := by
        have h := List.length_eq_zero_iff.mpr heq.symm
        simp only [List.flatten_cons,List.length_append] at h
        exact List.length_eq_zero_iff.mp (by omega)
      exact False.elim (C.no_empty (hdz ▸ hd))
  | cons c cs ih =>
    cases ds with
    | nil =>
      have hc := hcs c (by simp)
      have hcz : c = [] := by
        have h := List.length_eq_zero_iff.mpr heq
        simp only [List.flatten_cons,List.length_append] at h
        exact List.length_eq_zero_iff.mp (by omega)
      exact False.elim (C.no_empty (hcz ▸ hc))
    | cons d ds =>
      have hc := hcs c (by simp)
      have hd := hds d (by simp)
      have hpre : c <+: d ∨ d <+: c := by
        apply List.prefix_or_prefix_of_prefix
          (List.prefix_append c cs.flatten)
        change d <+: (c::cs).flatten
        rw [heq]
        exact List.prefix_append d ds.flatten
      have hcd : c=d := by
        rcases hpre with h | h
        · exact C.prefix_free hc hd h
        · exact (C.prefix_free hd hc h).symm
      subst d
      simp only [List.flatten_cons] at heq
      have htail := List.append_cancel_left heq
      exact congrArg (c :: ·) (ih (ds := ds) (fun c hc => hcs c (by simp [hc]))
        (fun d hd => hds d (by simp [hd])) htail)

/-- Unique codeword parse, including its actual terminal decoder state. -/
theorem unique_parse (hf : C.Full) (w : List α) :
    ∃! pair : List (List α) × List α, C.Parses w pair.1 pair.2 := by
  obtain ⟨cs,hcs⟩ := C.parse_exists hf w
  refine ⟨(cs,C.run [] w),hcs,?_⟩
  rintro ⟨ds,p⟩ hp
  obtain ⟨h₁,h₂⟩ := C.parses_unique hp hcs
  exact Prod.ext h₁ h₂

/-- Every word extends on the right to a concatenation of codewords.
This is stronger than completeness as a factor language. -/
theorem right_completable (hf : C.Full) (w : List α) :
    ∃ s, C.Concatenation (w++s) := by
  obtain ⟨cs,hcs,hq,hparse⟩ := C.parse_exists hf w
  obtain ⟨c,hc,hprefix,_⟩ := hq
  obtain ⟨s,hs⟩ := hprefix
  refine ⟨s,cs++[c],?_,?_⟩
  · intro d hd
    rcases List.mem_append.mp hd with hd | hd
    · exact hcs d hd
    · simpa using (List.mem_singleton.mp hd) ▸ hc
  · simp only [List.flatten_append,List.flatten_cons,List.flatten_nil,List.append_nil]
    rw [hparse,←hs]
    simp [List.append_assoc]

/-- Every finite word is a factor of a word in `C*`. -/
theorem factor_complete (hf : C.Full) (w : List α) :
    ∃ v, C.Concatenation v ∧ w <:+: v := by
  obtain ⟨s,hs⟩ := C.right_completable hf w
  exact ⟨w++s,hs,List.IsPrefix.isInfix (List.prefix_append w s)⟩
end HeightSync.PrefixCode


==> anc/lean/HeightSync/RationalArithmetic.lean <==
/- Author: Samrath Chadha -/
import HeightSync.BitBounds

namespace HeightSync.RationalArithmetic

open RationalSizes

theorem size_add_le (a b : ℕ) : (a+b).size ≤ a.size+b.size+1 := by
  apply Nat.size_le.mpr
  have ha := Nat.lt_size_self a
  have hb := Nat.lt_size_self b
  have hA : 2^a.size ≤ 2^(a.size+b.size) := Nat.pow_le_pow_right (by omega) (by omega)
  have hB : 2^b.size ≤ 2^(a.size+b.size) := Nat.pow_le_pow_right (by omega) (by omega)
  rw [Nat.pow_succ]
  omega

theorem binarySize_mul_le (q t : ℚ) : binarySize (q*t) ≤ binarySize q + binarySize t := by
  have hd : (q.den : ℤ) * t.den ≠ 0 := by positivity
  have heq : q*t = Rat.divInt (q.num*t.num) ((q.den : ℤ)*t.den) := by
    conv_lhs => rw [← Rat.num_divInt_den q, ← Rat.num_divInt_den t]
    rw [Rat.divInt_mul_divInt]
  rw [heq]
  have h := binarySize_divInt_le (q.num*t.num) _ hd
  simp only [Int.natAbs_mul,Int.natAbs_natCast] at h
  have hn := BitBounds.size_mul_le q.num.natAbs t.num.natAbs
  have hd' := BitBounds.size_mul_le q.den t.den
  unfold binarySize at h ⊢
  omega

theorem binarySize_add_le (q t : ℚ) : binarySize (q+t) ≤ 2*(binarySize q+binarySize t)+1 := by
  have hq : (q.den : ℤ) ≠ 0 := by positivity
  have ht : (t.den : ℤ) ≠ 0 := by positivity
  have heq : q+t = Rat.divInt (q.num*t.den+t.num*q.den) ((q.den : ℤ)*t.den) := by
    conv_lhs => rw [← Rat.num_divInt_den q, ← Rat.num_divInt_den t]
    rw [Rat.divInt_add_divInt _ _ hq ht]
  rw [heq]
  have h := binarySize_divInt_le (q.num*t.den+t.num*q.den) _ (mul_ne_zero hq ht)
  have hn := Nat.size_le_size (Int.natAbs_add_le (q.num*t.den) (t.num*q.den))
  have hs := size_add_le (q.num*t.den).natAbs (t.num*q.den).natAbs
  simp only [Int.natAbs_mul,Int.natAbs_natCast] at h hn hs
  have h₁ := BitBounds.size_mul_le q.num.natAbs t.den
  have h₂ := BitBounds.size_mul_le t.num.natAbs q.den
  have h₃ := BitBounds.size_mul_le q.den t.den
  unfold binarySize at h ⊢
  omega

@[simp] theorem binarySize_neg (q : ℚ) : binarySize (-q) = binarySize q := by
  simp [binarySize]

theorem binarySize_sub_le (q t : ℚ) : binarySize (q-t) ≤ 2*(binarySize q+binarySize t)+1 := by
  simpa [sub_eq_add_neg] using binarySize_add_le q (-t)

theorem binarySize_div_le (q t : ℚ) (ht : t ≠ 0) :
    binarySize (q/t) ≤ binarySize q + binarySize t := by
  have hden : (q.den : ℤ)*t.num ≠ 0 := mul_ne_zero (by positivity) (Rat.num_ne_zero.mpr ht)
  have heq : q/t = Rat.divInt (q.num*t.den) ((q.den : ℤ)*t.num) := by
    conv_lhs => rw [← q.num_div_den, ← t.num_div_den]
    rw [Rat.divInt_eq_div]
    push_cast
    field_simp
  rw [heq]
  have h := binarySize_divInt_le (q.num*t.den) _ hden
  simp only [Int.natAbs_mul,Int.natAbs_natCast] at h
  have hn := BitBounds.size_mul_le q.num.natAbs t.den
  have hd := BitBounds.size_mul_le q.den t.num.natAbs
  unfold binarySize at h ⊢
  omega

end HeightSync.RationalArithmetic


==> anc/lean/HeightSync/RationalCost.lean <==
/- Author: Samrath Chadha -/
import HeightSync.BinaryArithmeticCost

/-! A binary arithmetic charge for exact rational operations. The normalization
charge follows the actual Euclidean remainder sequence, with schoolbook digit
budgets for multiplication and division. These are cost semantics, not claims
about a particular Lean compiler's wall-clock implementation.
-/

namespace HeightSync.RationalCost

open RationalSizes BinaryArithmeticCost

def normalize (a b : ℤ) : ℕ :=
  4*(max a.natAbs.size b.natAbs.size+1)^2 + euclidWork a.natAbs b.natAbs

theorem normalize_le (a b : ℤ) (L : ℕ)
    (ha : a.natAbs.size ≤ L) (hb : b.natAbs.size ≤ L) :
    normalize a b ≤ 7*(L+1)^3 := by
  have hg := euclidWork_polynomial a.natAbs b.natAbs L ha hb
  have hm : max a.natAbs.size b.natAbs.size ≤ L := max_le ha hb
  have hp := Nat.pow_le_pow_left (show max a.natAbs.size b.natAbs.size+1 ≤ L+1 by omega) 2
  unfold normalize
  nlinarith

def add (q t : ℚ) : ℕ :=
  4*(binarySize q+binarySize t+1)^2 +
    normalize (q.num*t.den+t.num*q.den) ((q.den : ℤ)*t.den)

def sub (q t : ℚ) : ℕ := add q (-t)

def mul (q t : ℚ) : ℕ :=
  4*(binarySize q+binarySize t+1)^2 + normalize (q.num*t.num) ((q.den : ℤ)*t.den)

def div (q t : ℚ) : ℕ :=
  4*(binarySize q+binarySize t+1)^2 + normalize (q.num*t.den) ((q.den : ℤ)*t.num)

theorem add_le (q t : ℚ) : add q t ≤ 64*(binarySize q+binarySize t+1)^3 := by
  let S := binarySize q+binarySize t
  have hnum : (q.num*t.den+t.num*q.den).natAbs.size ≤ S+1 := by
    have h := Nat.size_le_size (Int.natAbs_add_le (q.num*t.den) (t.num*q.den))
    have hs := RationalArithmetic.size_add_le (q.num*t.den).natAbs (t.num*q.den).natAbs
    simp only [Int.natAbs_mul,Int.natAbs_natCast] at h hs
    have h₁ := BitBounds.size_mul_le q.num.natAbs t.den
    have h₂ := BitBounds.size_mul_le t.num.natAbs q.den
    dsimp [S,binarySize]
    omega
  have hden : ((q.den : ℤ)*t.den).natAbs.size ≤ S+1 := by
    simp only [Int.natAbs_mul,Int.natAbs_natCast]
    have h := BitBounds.size_mul_le q.den t.den
    dsimp [S,binarySize]
    omega
  have hn := normalize_le _ _ (S+1) hnum hden
  change 4*(S+1)^2 + normalize _ _ ≤ 64*(S+1)^3
  nlinarith

theorem sub_le (q t : ℚ) : sub q t ≤ 64*(binarySize q+binarySize t+1)^3 := by
  simpa [sub] using add_le q (-t)

theorem mul_le (q t : ℚ) : mul q t ≤ 64*(binarySize q+binarySize t+1)^3 := by
  let S := binarySize q+binarySize t
  have hnum : (q.num*t.num).natAbs.size ≤ S := by
    simp only [Int.natAbs_mul]
    have h := BitBounds.size_mul_le q.num.natAbs t.num.natAbs
    dsimp [S,binarySize]
    omega
  have hden : ((q.den : ℤ)*t.den).natAbs.size ≤ S := by
    simp only [Int.natAbs_mul,Int.natAbs_natCast]
    have h := BitBounds.size_mul_le q.den t.den
    dsimp [S,binarySize]
    omega
  have hn := normalize_le _ _ S hnum hden
  change 4*(S+1)^2 + normalize _ _ ≤ 64*(S+1)^3
  nlinarith

theorem div_le (q t : ℚ) : div q t ≤ 64*(binarySize q+binarySize t+1)^3 := by
  let S := binarySize q+binarySize t
  have hnum : (q.num*t.den).natAbs.size ≤ S := by
    simp only [Int.natAbs_mul,Int.natAbs_natCast]
    have h := BitBounds.size_mul_le q.num.natAbs t.den
    dsimp [S,binarySize]
    omega
  have hden : ((q.den : ℤ)*t.num).natAbs.size ≤ S := by
    simp only [Int.natAbs_mul,Int.natAbs_natCast]
    have h := BitBounds.size_mul_le q.den t.num.natAbs
    dsimp [S,binarySize]
    omega
  have hn := normalize_le _ _ S hnum hden
  change 4*(S+1)^2 + normalize _ _ ≤ 64*(S+1)^3
  nlinarith

end HeightSync.RationalCost


==> anc/lean/HeightSync/RationalSizes.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Author: Samrath Chadha
-/
import Mathlib

/-!
# Sizes of reduced rational ratios

Reduction to lowest terms cannot increase the numerator magnitude or the
denominator of an integer ratio with nonzero denominator. These are arithmetic
size bounds only; no running-time assertion about elimination is made here.
-/

namespace HeightSync.RationalSizes

/-- The reduced numerator of an integer ratio is no larger than its original
numerator in absolute value. -/
theorem numerator_natAbs_le (a b : ℤ) (hb : b ≠ 0) :
    (Rat.divInt a b).num.natAbs ≤ a.natAbs := by
  by_cases ha : a = 0
  · simp [ha]
  · exact Nat.le_of_dvd (Int.natAbs_pos.mpr ha)
      (Int.natAbs_dvd_natAbs.mpr (Rat.num_dvd a hb))

/-- The reduced positive denominator is no larger than the magnitude of the
original nonzero denominator. -/
theorem denominator_le (a b : ℤ) (hb : b ≠ 0) :
    (Rat.divInt a b).den ≤ b.natAbs := by
  exact Nat.le_of_dvd (Int.natAbs_pos.mpr hb)
    (Int.ofNat_dvd_left.mp (Rat.den_dvd a b))

theorem numerator_size_le (a b : ℤ) (hb : b ≠ 0) :
    Nat.size (Rat.divInt a b).num.natAbs ≤ Nat.size a.natAbs :=
  Nat.size_le_size (numerator_natAbs_le a b hb)

theorem denominator_size_le (a b : ℤ) (hb : b ≠ 0) :
    Nat.size (Rat.divInt a b).den ≤ Nat.size b.natAbs :=
  Nat.size_le_size (denominator_le a b hb)

/-- An explicit binary encoding-size measure, including one numerator sign bit. -/
def binarySize (q : ℚ) : ℕ := Nat.size q.num.natAbs + Nat.size q.den + 1

/-- Reduced rational encoding is bounded by the two original integer sizes. -/
theorem binarySize_divInt_le (a b : ℤ) (hb : b ≠ 0) :
    binarySize (Rat.divInt a b) ≤ Nat.size a.natAbs + Nat.size b.natAbs + 1 := by
  unfold binarySize
  have hnum := numerator_size_le a b hb
  have hden := denominator_size_le a b hb
  omega

/-- A useful form for Cramer ratios whose numerator and denominator are both
minors bounded in absolute value by the same natural number. -/
theorem binarySize_divInt_le_of_magnitude_bound (a b : ℤ) (hb : b ≠ 0)
    (B : ℕ) (ha : a.natAbs ≤ B) (hbB : b.natAbs ≤ B) :
    binarySize (Rat.divInt a b) ≤ 2 * Nat.size B + 1 := by
  have h := binarySize_divInt_le a b hb
  have han := Nat.size_le_size ha
  have hbn := Nat.size_le_size hbB
  omega

theorem binarySize_divInt_le_of_size_bound (a b : ℤ) (hb : b ≠ 0)
    (L : ℕ) (ha : Nat.size a.natAbs ≤ L) (hbL : Nat.size b.natAbs ≤ L) :
    binarySize (Rat.divInt a b) ≤ 2 * L + 1 := by
  have h := binarySize_divInt_le a b hb
  omega

/-- The same arithmetic result in ordinary rational-division notation. -/
theorem binarySize_intCast_div_le (a b : ℤ) (hb : b ≠ 0) :
    binarySize ((a : ℚ) / (b : ℚ)) ≤ Nat.size a.natAbs + Nat.size b.natAbs + 1 := by
  simpa only [Rat.divInt_eq_div] using binarySize_divInt_le a b hb

end HeightSync.RationalSizes


==> anc/lean/HeightSync/Renewal.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Authors: Samrath Chadha
-/
import Mathlib
import HeightSync.Decoder

namespace HeightSync

attribute [local instance] Classical.propDecidable

variable {α K : Type*} [DecidableEq α] [Ring K]

/-- Ordered word convolution: split the input into an initial word and a tail. -/
def wordConv (P F : List α → K) (w : List α) : K :=
  ∑ i ∈ Finset.range (w.length + 1), P (w.take i) * F (w.drop i)

omit [DecidableEq α] in
@[simp] theorem wordConv_nil (P F : List α → K) : wordConv P F [] = P [] * F [] := by
  simp [wordConv]

omit [DecidableEq α] in
theorem wordConv_cons (P F : List α → K) (a : α) (w : List α) :
    wordConv P F (a :: w) = P [] * F (a :: w) +
      wordConv (fun s => P (a :: s)) F w := by
  simp only [wordConv, List.length_cons]
  rw [Finset.sum_range_succ']
  simp only [List.take_zero, List.drop_zero, List.take_succ_cons, List.drop_succ_cons]
  rw [add_comm]

omit [DecidableEq α] in
theorem wordConv_add_left (P Q F : List α → K) (w : List α) :
    wordConv (fun s => P s + Q s) F w = wordConv P F w + wordConv Q F w := by
  simp [wordConv, add_mul, Finset.sum_add_distrib]

omit [DecidableEq α] in
theorem wordConv_mul_left (c : K) (P F : List α → K) (w : List α) :
    wordConv (fun s => c * P s) F w = c * wordConv P F w := by
  simp [wordConv, Finset.mul_sum, mul_assoc]

omit [DecidableEq α] in
theorem wordConv_sum_left {ι : Type*} (I : Finset ι) (P : ι → List α → K)
    (F : List α → K) (w : List α) :
    wordConv (fun s => ∑ i ∈ I, P i s) F w = ∑ i ∈ I, wordConv (P i) F w := by
  classical
  simp only [wordConv, Finset.sum_mul]
  rw [Finset.sum_comm]

omit [DecidableEq α] in
theorem wordConv_delta (c : K) (F : List α → K) (w : List α) :
    wordConv (fun s => if s = [] then c else 0) F w = c * F w := by
  cases w with
  | nil => simp
  | cons a w =>
      rw [wordConv_cons]
      simp [wordConv]

namespace PrefixCode

variable (C : PrefixCode α)

/-- The first-return word polynomial, interpreted as a coefficient function. -/
def returnCoeff (q w : List α) : K := if q ++ w ∈ C.leaves then 1 else 0

/-- The no-return observation polynomial, interpreted as a coefficient function. -/
noncomputable def terminalCoeff (ν : List α → K) (q w : List α) : K := by
  classical
  exact if C.ProperPrefix (q ++ w) then ν (q ++ w) else 0

/-- The complete observed series from an actual literal-decoder state. -/
def observation (ν : List α → K) (q w : List α) : K := ν (C.run q w)

theorem returnCoeff_nil {q : List α} (hq : C.ProperPrefix q) :
    C.returnCoeff q ([] : List α) = (0 : K) := by
  simp [returnCoeff, C.proper_not_leaf hq]

theorem terminalCoeff_nil (ν : List α → K) {q : List α} (hq : C.ProperPrefix q) :
    C.terminalCoeff ν q [] = ν q := by
  simp [terminalCoeff, hq]

/-- A leaf has exactly the empty word as a return suffix. -/
theorem returnCoeff_of_leaf {c : List α} (hc : c ∈ C.leaves) (w : List α) :
    C.returnCoeff c w = (if w = [] then 1 else 0 : K) := by
  by_cases hw : w = []
  · simp [returnCoeff, hw, hc]
  · have hn : c ++ w ∉ C.leaves := by
      intro hcw
      have heq := C.prefix_free hc hcw (List.prefix_append c w)
      have := congrArg List.length heq
      simp only [List.length_append] at this
      have hwpos := List.length_pos_iff.mpr hw
      omega
    simp [returnCoeff, hw, hn]

/-- A path extending a leaf cannot be a proper prefix. -/
theorem terminalCoeff_of_leaf (ν : List α → K) {c : List α}
    (hc : c ∈ C.leaves) (w : List α) : C.terminalCoeff ν c w = 0 := by
  have hn : ¬ C.ProperPrefix (c ++ w) := by
    intro hp
    obtain ⟨d, hd, hprefix, hne⟩ := hp
    have heq := C.prefix_free hc hd ((List.prefix_append c w).trans hprefix)
    have hlen : d.length ≤ (c ++ w).length := by
      simp [← heq]
    exact hne (hprefix.eq_of_length_le hlen)
  simp [terminalCoeff, hn]

theorem wordConv_returnCoeff_of_leaf {c : List α} (hc : c ∈ C.leaves)
    (F : List α → K) (w : List α) : wordConv (C.returnCoeff c) F w = F w := by
  induction w with
  | nil => simp [C.returnCoeff_of_leaf hc]
  | cons a w ih =>
      rw [wordConv_cons]
      have hfun : (fun s => C.returnCoeff c (a :: s) : List α → K) = fun _ => 0 := by
        funext s
        simp [C.returnCoeff_of_leaf hc]
      rw [hfun]
      simp [C.returnCoeff_of_leaf hc, wordConv]

/-- Exact ordered-word first-return decomposition of an actual decoder
observation, with neither commutative letter counting nor an assumed identity. -/
theorem observation_renewal (hf : C.Full) (ν : List α → K) {q : List α}
    (hq : C.ProperPrefix q) (w : List α) :
    C.observation ν q w = C.terminalCoeff ν q w +
      wordConv (C.returnCoeff q) (C.observation ν []) w := by
  induction w generalizing q with
  | nil => simp [observation, C.terminalCoeff_nil ν hq, C.returnCoeff_nil hq]
  | cons a w ih =>
      rw [wordConv_cons, C.returnCoeff_nil hq, zero_mul, zero_add]
      have hret : (fun s => C.returnCoeff q (a :: s) : List α → K) =
          C.returnCoeff (q ++ [a]) := by
        funext s
        simp only [returnCoeff, List.append_assoc, List.singleton_append]
      rw [hret]
      have hterm : C.terminalCoeff ν q (a :: w) = C.terminalCoeff ν (q ++ [a]) w := by
        have heq : q ++ (a :: w) = (q ++ [a]) ++ w := by simp
        unfold terminalCoeff
        rw [heq]
      rw [hterm]
      by_cases hleaf : q ++ [a] ∈ C.leaves
      · rw [C.terminalCoeff_of_leaf ν hleaf, C.wordConv_returnCoeff_of_leaf hleaf, zero_add]
        simp [observation, run_cons, step, hleaf]
      · have hp := (hf q hq a).resolve_left hleaf
        simpa [observation, run_cons, step, hleaf] using ih hp

/-- The root renewal equation in ordered-word coefficients. -/
theorem observation_root_renewal (hf : C.Full) (ν : List α → K) (w : List α) :
    C.observation ν [] w = C.terminalCoeff ν [] w +
      wordConv (C.returnCoeff []) (C.observation ν []) w :=
  C.observation_renewal hf ν C.root_proper w

/-- Return coefficients vanish beyond the remaining tree height. -/
theorem returnCoeff_eq_zero_of_length {k : ℕ} (hk : C.HeightLE k) {q w : List α}
    (hlen : k < q.length + w.length) : C.returnCoeff q w = (0 : K) := by
  have hn : q ++ w ∉ C.leaves := by
    intro h
    have hb := hk _ h
    simp only [List.length_append] at hb
    omega
  simp [returnCoeff, hn]

/-- No-return observation coefficients vanish at the remaining height. -/
theorem terminalCoeff_eq_zero_of_length {k : ℕ} (hk : C.HeightLE k)
    (ν : List α → K) {q w : List α} (hlen : k ≤ q.length + w.length) :
    C.terminalCoeff ν q w = 0 := by
  have hn : ¬ C.ProperPrefix (q ++ w) := by
    intro h
    have hb := C.proper_length_lt hk h
    simp only [List.length_append] at hb
    omega
  simp [terminalCoeff, hn]

/-- Weighted observation of all actual proper-prefix states. -/
def weightedObservation (lam ν : List α → K) (w : List α) : K :=
  ∑ q ∈ C.states, lam q * C.observation ν q w

/-- The nonroot no-return polynomial, in ordered-word coefficients. -/
noncomputable def initialTerminal (lam ν : List α → K) (w : List α) : K :=
  ∑ q ∈ C.states.erase [], lam q * C.terminalCoeff ν q w

/-- The first-return multiplier, including the root's constant initial weight. -/
def initialReturn (lam : List α → K) (w : List α) : K :=
  (if w = [] then lam [] else 0) + ∑ q ∈ C.states.erase [], lam q * C.returnCoeff q w

/-- The exact weighted renewal decomposition `F = A + B ⋆ G` for the actual
literal decoder. All sums range over its concrete proper-prefix states. -/
theorem weighted_observation_renewal (hf : C.Full) (lam ν : List α → K) (w : List α) :
    C.weightedObservation lam ν w = C.initialTerminal lam ν w +
      wordConv (C.initialReturn lam) (C.observation ν []) w := by
  classical
  have hroot : [] ∈ C.states := C.mem_states.mpr C.root_proper
  have hsplit : C.weightedObservation lam ν w = lam [] * C.observation ν [] w +
      ∑ q ∈ C.states.erase [], lam q * C.observation ν q w := by
    unfold weightedObservation
    rw [← Finset.sum_erase_add _ _ hroot, add_comm]
  rw [hsplit]
  have hconv : wordConv (C.initialReturn lam) (C.observation ν []) w =
      lam [] * C.observation ν [] w + ∑ q ∈ C.states.erase [],
        lam q * wordConv (C.returnCoeff q) (C.observation ν []) w := by
    unfold initialReturn
    rw [wordConv_add_left, wordConv_delta, wordConv_sum_left]
    congr 1
    apply Finset.sum_congr rfl
    intro q _
    exact wordConv_mul_left _ _ _ _
  rw [hconv]
  have hsum : (∑ q ∈ C.states.erase [], lam q * C.observation ν q w) =
      C.initialTerminal lam ν w + ∑ q ∈ C.states.erase [],
        lam q * wordConv (C.returnCoeff q) (C.observation ν []) w := by
    unfold initialTerminal
    rw [← Finset.sum_add_distrib]
    apply Finset.sum_congr rfl
    intro q hq
    have hq' := C.mem_states.mp (Finset.mem_of_mem_erase hq)
    rw [C.observation_renewal hf ν hq', mul_add]
  rw [hsum]
  abel

/-- The nonroot terminal polynomial has word degree at most `k - 2`. -/
theorem initialTerminal_eq_zero_of_length {k : ℕ} (hk : C.HeightLE k)
    (lam ν : List α → K) {w : List α} (hlen : k - 2 < w.length) (hk2 : 2 ≤ k) :
    C.initialTerminal lam ν w = 0 := by
  classical
  apply Finset.sum_eq_zero
  intro q hq
  have hq0 : q ≠ [] := (Finset.mem_erase.mp hq).1
  have hqp : 0 < q.length := List.length_pos_iff.mpr hq0
  rw [C.terminalCoeff_eq_zero_of_length hk ν (by omega), mul_zero]

/-- The initial return multiplier has word degree at most `k - 1`. -/
theorem initialReturn_eq_zero_of_length {k : ℕ} (hk : C.HeightLE k)
    (lam : List α → K) {w : List α} (hlen : k - 1 < w.length) :
    C.initialReturn lam w = 0 := by
  classical
  have hw : w ≠ [] := by intro h; simp [h] at hlen
  unfold initialReturn
  rw [if_neg hw, zero_add]
  apply Finset.sum_eq_zero
  intro q hq
  have hq0 : q ≠ [] := (Finset.mem_erase.mp hq).1
  have hqp : 0 < q.length := List.length_pos_iff.mpr hq0
  rw [C.returnCoeff_eq_zero_of_length hk (by omega), mul_zero]

/-- Fullness forces every child of a deepest internal node to be a leaf. -/
theorem deepest_child_leaf (hf : C.Full) {k : ℕ} (hk : C.HeightLE k)
    {q : List α} (hq : C.ProperPrefix q) (hlen : q.length + 1 = k) (a : α) :
    q ++ [a] ∈ C.leaves := by
  rcases hf q hq a with hleaf | hp
  · exact hleaf
  · have hb := C.proper_length_lt hk hp
    simp only [List.length_append, List.length_singleton] at hb
    omega

/-- The predecessor of every leaf is an actual proper-prefix state. -/
theorem proper_of_child_leaf {q : List α} {a : α} (hc : q ++ [a] ∈ C.leaves) :
    C.ProperPrefix q := by
  refine ⟨q ++ [a], hc, List.prefix_append _ _, ?_⟩
  intro heq
  have := congrArg List.length heq
  simp at this

/-- The top codeword coefficient factors through its deepest parent and a
final letter. This is the ordered-word form of `P_k = J σ`. -/
theorem returnCoeff_root_deepest (hf : C.Full) {k : ℕ} (hk : C.HeightLE k)
    {q : List α} (hlen : q.length + 1 = k) (a : α) :
    C.returnCoeff [] (q ++ [a]) = (if C.ProperPrefix q then 1 else 0 : K) := by
  classical
  by_cases hp : C.ProperPrefix q
  · simp [returnCoeff, hp, C.deepest_child_leaf hf hk hp hlen a]
  · have hn : q ++ [a] ∉ C.leaves := fun hc => hp (C.proper_of_child_leaf hc)
    simp [returnCoeff, hp, hn]

/-- The top terminal coefficient has exactly the common deepest-state weight.
This is the ordered-word form of `M_(k−1) = ω J`. -/
theorem terminalCoeff_deepest (ν : List α → K) {k : ℕ} (ω : K)
    (hν : ∀ p, C.ProperPrefix p → p.length = k - 1 → ν p = ω)
    {q w : List α} (hlen : (q ++ w).length = k - 1) :
    C.terminalCoeff ν q w = if C.ProperPrefix (q ++ w) then ω else 0 := by
  classical
  by_cases hp : C.ProperPrefix (q ++ w)
  · simp [terminalCoeff, hp, hν _ hp hlen]
  · simp [terminalCoeff, hp]

/-- At the top nonroot terminal degree only initial states of depth one survive. -/
theorem terminalCoeff_top_nonroot {k : ℕ} (hk : C.HeightLE k) (hk2 : 2 ≤ k)
    (ν : List α → K) {q w : List α} (hq : q ≠ []) (hw : w.length = k - 2)
    (hq1 : q.length ≠ 1) : C.terminalCoeff ν q w = 0 := by
  have hqpos := List.length_pos_iff.mpr hq
  exact C.terminalCoeff_eq_zero_of_length hk ν (by omega)

/-- At the top nonroot first-return degree only depth-one initial states survive. -/
theorem returnCoeff_top_nonroot {k : ℕ} (hk : C.HeightLE k) (hk1 : 1 ≤ k)
    {q w : List α} (hq : q ≠ []) (hw : w.length = k - 1) (hq1 : q.length ≠ 1) :
    C.returnCoeff q w = (0 : K) := by
  have hqpos := List.length_pos_iff.mpr hq
  exact C.returnCoeff_eq_zero_of_length hk (by omega)

/-- The common extreme nonroot word polynomial `H` from the manuscript. -/
noncomputable def topInitial (lam : List α → K) (w : List α) : K :=
  ∑ q ∈ C.states.erase [], if q.length = 1 ∧ C.ProperPrefix (q ++ w) then lam q else 0

/-- The terminal extreme component uses exactly `H`, with the scalar kept on
the right. Centrality of the terminal weight then gives `A_(k−2) = ω H`. -/
theorem initialTerminal_top (lam ν : List α → K) {k : ℕ}
    (hk : C.HeightLE k) (hk2 : 2 ≤ k) (ω : K)
    (hν : ∀ p, C.ProperPrefix p → p.length = k - 1 → ν p = ω)
    {w : List α} (hw : w.length = k - 2) :
    C.initialTerminal lam ν w = C.topInitial lam w * ω := by
  classical
  unfold initialTerminal topInitial
  rw [Finset.sum_mul]
  apply Finset.sum_congr rfl
  intro q hq
  have hq0 : q ≠ [] := (Finset.mem_erase.mp hq).1
  by_cases hq1 : q.length = 1
  · have hlen : (q ++ w).length = k - 1 := by simp only [List.length_append]; omega
    rw [C.terminalCoeff_deepest ν ω hν hlen]
    by_cases hp : C.ProperPrefix (q ++ w) <;> simp [hq1, hp]
  · rw [C.terminalCoeff_top_nonroot hk hk2 ν hq0 hw hq1]
    simp [hq1]

/-- The return extreme component uses the same `H` followed by its final
letter. This is the coefficient-level geometric identity `B_(k−1) = H σ`. -/
theorem initialReturn_top (hf : C.Full) (lam : List α → K) {k : ℕ}
    (hk : C.HeightLE k) (hk2 : 2 ≤ k) {w : List α} (hw : w.length = k - 2)
    (a : α) : C.initialReturn lam (w ++ [a]) = C.topInitial lam w := by
  classical
  unfold initialReturn topInitial
  rw [if_neg (by simp), zero_add]
  apply Finset.sum_congr rfl
  intro q hq
  have hq0 : q ≠ [] := (Finset.mem_erase.mp hq).1
  by_cases hq1 : q.length = 1
  · have hlen : (q ++ w).length + 1 = k := by simp only [List.length_append]; omega
    have hr : C.returnCoeff q (w ++ [a]) =
        (if C.ProperPrefix (q ++ w) then 1 else 0 : K) := by
      have heq := C.returnCoeff_root_deepest (K := K) hf hk hlen a
      simpa only [returnCoeff, List.nil_append, List.append_assoc] using heq
    rw [hr]
    by_cases hp : C.ProperPrefix (q ++ w) <;> simp [hq1, hp]
  · have hwl : (w ++ [a]).length = k - 1 := by simp only [List.length_append, List.length_singleton]; omega
    rw [C.returnCoeff_top_nonroot hk (by omega) hq0 hwl hq1]
    simp [hq1]

end PrefixCode
end HeightSync


==> anc/lean/HeightSync/ResetSearch.lean <==
/- Author: Samrath Chadha -/
import HeightSync.Compression

/-! Executable inverse-fiber search on a compressed finite cycle.
The search is parameterized by an explicit list of candidate input words.
-/

namespace HeightSync.ResetSearch

variable {Q Letter : Type*} [Fintype Q] [LinearOrder Q]

structure Data (Q Letter : Type*) where
  transform : List Letter → Q → Q
  separator : List Letter
  rotation : Q → List Letter
  candidates : List (List Letter)

abbrev inverse (D : Data Q Letter) (w : List Letter) (S : Finset Q) : Finset Q :=
  Compression.inverse D.transform w S

def candidate (D : Data Q Letter) (S : Finset Q) : Option (List Letter) :=
  D.candidates.find? (fun w => decide ((inverse D w S).card ≠ S.card))

theorem candidate_some (D : Data Q Letter) (S : Finset Q) {w : List Letter}
    (h : candidate D S = some w) : w ∈ D.candidates ∧ (inverse D w S).card ≠ S.card := by
  exact ⟨List.mem_of_find?_eq_some h, by simpa using List.find?_some h⟩

theorem candidate_exists (D : Data Q Letter) (S : Finset Q)
    (h : ∃ w ∈ D.candidates, (inverse D w S).card ≠ S.card) :
    ∃ w, candidate D S = some w := by
  cases hc : candidate D S with
  | some w => exact ⟨w, rfl⟩
  | none =>
    obtain ⟨w, hw, hne⟩ := h
    have := List.find?_eq_none.mp hc w hw
    simp [hne] at this

def advance (D : Data Q Letter) (S : Finset Q) : Option (List Letter) :=
  match candidate D S with
  | none => none
  | some w =>
    match ((Finset.univ : Finset Q).sort (· ≤ ·)).find?
        (fun j => decide (S.card < (inverse D (w ++ D.rotation j) S).card)) with
    | none => none
    | some j => some (w ++ D.rotation j)

theorem advance_some (D : Data Q Letter) (S : Finset Q) (L R : ℕ)
    (hL : ∀ w ∈ D.candidates, w.length ≤ L) (hR : ∀ j, (D.rotation j).length ≤ R)
    {u : List Letter} (h : advance D S = some u) :
    u.length ≤ L + R ∧ S.card < (inverse D u S).card := by
  cases hc : candidate D S with
  | none => simp [advance, hc] at h
  | some w =>
    cases hj : ((Finset.univ : Finset Q).sort (· ≤ ·)).find?
        (fun j => decide (S.card < (inverse D (w ++ D.rotation j) S).card)) with
    | none => simp [advance, hc, hj] at h
    | some j =>
      have he : w ++ D.rotation j = u := by simpa [advance, hc, hj] using h
      subst u
      have hw := hL w (candidate_some D S hc).1
      have hr := hR j
      constructor
      · simp only [List.length_append]
        omega
      · simpa using List.find?_some hj

theorem advance_exists [AddGroup Q] (D : Data Q Letter) (S : Finset Q)
    (hrotation : ∀ w j q, D.transform (w ++ D.rotation j) q = j + D.transform w q)
    (h : ∃ w ∈ D.candidates, (inverse D w S).card ≠ S.card) :
    ∃ u, advance D S = some u := by
  obtain ⟨w, hc⟩ := candidate_exists D S h
  have hne : Averaging.fiberCount (D.transform w) S 0 ≠ S.card := by
    simpa [Averaging.fiberCount, Compression.inverse] using (candidate_some D S hc).2
  obtain ⟨j, hj⟩ := Averaging.strict_preimage_expansion (D.transform w) S hne
  have hj' : S.card < (inverse D (w ++ D.rotation j) S).card := by
    simpa [Averaging.fiberCount, Compression.inverse, hrotation] using hj
  cases hf : ((Finset.univ : Finset Q).sort (· ≤ ·)).find?
      (fun j => decide (S.card < (inverse D (w ++ D.rotation j) S).card)) with
  | none =>
    have := List.find?_eq_none.mp hf j (by simp)
    simp [hj'] at this
  | some t => exact ⟨w ++ D.rotation t, by simp [advance, hc, hf]⟩

def loop (D : Data Q Letter) (z : Q) : ℕ → List Letter → Option (List Letter)
  | 0, tail => if inverse D tail {z} = Finset.univ then some tail else none
  | fuel + 1, tail =>
    if inverse D tail {z} = Finset.univ then some tail else do
      let u ← advance D (inverse D tail {z})
      loop D z fuel (u ++ D.separator ++ tail)

/-- Every returned word has a full inverse fiber and the exact extension budget. -/
theorem loop_some (D : Data Q Letter) (z : Q) (L R : ℕ)
    (hL : ∀ w ∈ D.candidates, w.length ≤ L) (hR : ∀ j, (D.rotation j).length ≤ R)
    (fuel : ℕ) (tail v : List Letter) (h : loop D z fuel tail = some v) :
    inverse D v {z} = Finset.univ ∧
      v.length ≤ tail.length + fuel * (L + R + D.separator.length) := by
  induction fuel generalizing tail with
  | zero =>
    simp only [loop] at h
    split_ifs at h with hfull
    · have he : tail = v := Option.some.inj h
      subst v
      exact ⟨hfull, by simp⟩
  | succ fuel ih =>
    simp only [loop] at h
    split_ifs at h with hfull
    · have he : tail = v := Option.some.inj h
      subst v
      exact ⟨hfull, by omega⟩
    · cases hu : advance D (inverse D tail {z}) with
      | none => simp [hu] at h
      | some u =>
        have hnext : loop D z fuel (u ++ D.separator ++ tail) = some v := by simpa [hu, List.append_assoc] using h
        obtain ⟨hfinal, hlen⟩ := ih _ hnext
        have hshort := (advance_some D _ L R hL hR hu).1
        refine ⟨hfinal, ?_⟩
        simp only [List.length_append] at hlen
        calc
          v.length ≤ u.length + D.separator.length + tail.length + fuel * (L + R + D.separator.length) := hlen
          _ ≤ tail.length + (fuel + 1) * (L + R + D.separator.length) := by nlinarith

/-- Strict inverse-fiber expansion guarantees that the executable loop cannot
run out of fuel while a state is still missing. -/
theorem loop_exists [AddGroup Q] (D : Data Q Letter) (z : Q) (L R : ℕ)
    (hL : ∀ w ∈ D.candidates, w.length ≤ L) (hR : ∀ j, (D.rotation j).length ≤ R)
    (hrotation : ∀ w j q, D.transform (w ++ D.rotation j) q = j + D.transform w q)
    (hcompose : ∀ u v q, D.transform (u ++ D.separator ++ v) q = D.transform v (D.transform u q))
    (detects : ∀ S : Finset Q, S.Nonempty → S ≠ Finset.univ →
      ∃ w ∈ D.candidates, (inverse D w S).card ≠ S.card)
    (fuel : ℕ) (tail : List Letter) (hne : (inverse D tail {z}).Nonempty)
    (hbudget : Fintype.card Q - (inverse D tail {z}).card ≤ fuel) :
    ∃ v, loop D z fuel tail = some v := by
  induction fuel generalizing tail with
  | zero =>
    have hfull : inverse D tail {z} = Finset.univ := by
      apply Finset.eq_univ_of_card
      have hc := Finset.card_le_univ (inverse D tail {z})
      omega
    exact ⟨tail, by simp [loop, hfull]⟩
  | succ fuel ih =>
    by_cases hfull : inverse D tail {z} = Finset.univ
    · exact ⟨tail, by simp [loop, hfull]⟩
    · obtain ⟨u, hu⟩ := advance_exists D _ hrotation (detects _ hne hfull)
      have hgrow := (advance_some D _ L R hL hR hu).2
      have heq : inverse D (u ++ D.separator ++ tail) {z} =
          inverse D u (inverse D tail {z}) :=
        Compression.inverse_stitch D.transform D.separator hcompose u tail {z}
      have hcard := Finset.card_le_univ (inverse D (u ++ D.separator ++ tail) {z})
      have hne' : (inverse D (u ++ D.separator ++ tail) {z}).Nonempty := by
        apply Finset.card_pos.mp
        rw [heq]
        omega
      have hbudget' : Fintype.card Q - (inverse D (u ++ D.separator ++ tail) {z}).card ≤ fuel := by
        rw [heq] at hcard ⊢
        omega
      obtain ⟨v, hv⟩ := ih _ hne' hbudget'
      exact ⟨v, by simpa [loop, hfull, hu, List.append_assoc] using hv⟩

/-- Find a first collision without spending any rotation letters. -/
def start (D : Data Q Letter) (seed : Q) : Option (Q × List Letter) :=
  match candidate D {seed} with
  | none => none
  | some w =>
    match ((Finset.univ : Finset Q).sort (· ≤ ·)).find?
        (fun z => decide (2 ≤ (inverse D w {z}).card)) with
    | none => none
    | some z => some (z, w)

theorem start_some (D : Data Q Letter) (seed : Q) {z : Q} {w : List Letter}
    (h : start D seed = some (z, w)) :
    w ∈ D.candidates ∧ 2 ≤ (inverse D w {z}).card := by
  cases hc : candidate D {seed} with
  | none => simp [start, hc] at h
  | some u =>
    cases hz : ((Finset.univ : Finset Q).sort (· ≤ ·)).find?
        (fun t => decide (2 ≤ (inverse D u {t}).card)) with
    | none => simp [start, hc, hz] at h
    | some t =>
      have heq : t = z ∧ u = w := by simpa [start, hc, hz] using h
      rcases heq with ⟨rfl, rfl⟩
      exact ⟨(candidate_some D _ hc).1, by simpa using List.find?_some hz⟩

theorem start_exists (D : Data Q Letter) (seed : Q)
    (h : ∃ w ∈ D.candidates, (inverse D w {seed}).card ≠ 1) :
    ∃ z w, start D seed = some (z, w) := by
  obtain ⟨w, hc⟩ := candidate_exists D {seed} (by simpa using h)
  have hne : (Finset.univ.filter fun q => D.transform w q = seed).card ≠ 1 := by
    simpa [Compression.inverse] using (candidate_some D _ hc).2
  obtain ⟨z, hz⟩ := Averaging.unbalanced_singleton_collision (D.transform w) seed hne
  have hz' : 2 ≤ (inverse D w {z}).card := by simpa [Compression.inverse] using hz
  cases hf : ((Finset.univ : Finset Q).sort (· ≤ ·)).find?
      (fun z => decide (2 ≤ (inverse D w {z}).card)) with
  | none =>
    have := List.find?_eq_none.mp hf z (by simp)
    simp [hz'] at this
  | some t => exact ⟨t, w, by simp [start, hc, hf]⟩

/-- Complete executable compressed-word search, with at most `card Q - 2`
rotated extensions after its first collision. -/
def search (D : Data Q Letter) (seed : Q) : Option (List Letter) :=
  match start D seed with
  | none => none
  | some (z, w) => loop D z (Fintype.card Q - 2) w

theorem search_some (D : Data Q Letter) (seed : Q) (L R : ℕ)
    (hL : ∀ w ∈ D.candidates, w.length ≤ L) (hR : ∀ j, (D.rotation j).length ≤ R)
    {v : List Letter} (hv : search D seed = some v) :
    (∃ z, ∀ q, D.transform v q = z) ∧
      v.length ≤ L + (Fintype.card Q - 2) * (L + R + D.separator.length) := by
  cases hs : start D seed with
  | none => simp [search, hs] at hv
  | some pair =>
    obtain ⟨z,w⟩ := pair
    have hw := start_some D seed hs
    have hl : loop D z (Fintype.card Q - 2) w = some v := by simpa [search, hs] using hv
    obtain ⟨hfull, hlen⟩ := loop_some D z L R hL hR _ _ _ hl
    refine ⟨⟨z, ?_⟩, hlen.trans (Nat.add_le_add_right (hL w hw.1) _)⟩
    intro q
    have hq : q ∈ inverse D v {z} := by rw [hfull]; exact Finset.mem_univ q
    simpa using hq

theorem search_exists [AddGroup Q] (D : Data Q Letter) (seed : Q) (L R : ℕ)
    (hL : ∀ w ∈ D.candidates, w.length ≤ L) (hR : ∀ j, (D.rotation j).length ≤ R)
    (hrotation : ∀ w j q, D.transform (w ++ D.rotation j) q = j + D.transform w q)
    (hcompose : ∀ u v q, D.transform (u ++ D.separator ++ v) q = D.transform v (D.transform u q))
    (hcard : 2 ≤ Fintype.card Q)
    (detects : ∀ S : Finset Q, S.Nonempty → S ≠ Finset.univ →
      ∃ w ∈ D.candidates, (inverse D w S).card ≠ S.card) :
    ∃ v, search D seed = some v := by
  have hproper : ({seed} : Finset Q) ≠ Finset.univ := by
    intro heq
    have := congrArg Finset.card heq
    simp only [Finset.card_singleton, Finset.card_univ] at this
    omega
  obtain ⟨z,w,hs⟩ := start_exists D seed (by simpa using detects {seed} (by simp) hproper)
  have hw := start_some D seed hs
  obtain ⟨v,hv⟩ := loop_exists D z L R hL hR hrotation hcompose detects (Fintype.card Q - 2) w
    (Finset.card_pos.mp (by omega)) (by omega)
  exact ⟨v, by simpa [search, hs] using hv⟩

end HeightSync.ResetSearch


==> anc/lean/HeightSync/ResetWork.lean <==
/- Author: Samrath Chadha -/
import HeightSync.ResetSearch
import HeightSync.ListWork

/-! Work semantics following every branch of the executable inverse-fiber
construction. Transform costs are a parameter, instantiated for decoder runs
in `AlgorithmCosts`; arbitrary transforms are not assumed to be free. -/
namespace HeightSync.ResetWork
open ResetSearch
variable {Q Letter : Type*} [Fintype Q] [LinearOrder Q]
variable (D : Data Q Letter) (cost : List Letter → Q → ℕ)

def inverse (w : List Letter) (S : Finset Q) : ℕ :=
  ∑ q : Q, (cost w q + (Fintype.card Q+1)^2)

theorem inverse_le (w : List Letter) (S : Finset Q) (B : ℕ) (h : ∀ q, cost w q ≤ B) :
    inverse cost w S ≤ Fintype.card Q*(B+(Fintype.card Q+1)^2) := by
  unfold inverse
  calc
    _ ≤ ∑ _q : Q, (B+(Fintype.card Q+1)^2) := Finset.sum_le_sum (fun q _ => Nat.add_le_add_right (h q) _)
    _ = _ := by simp

def candidate (S : Finset Q) : ℕ :=
  ListWork.find (fun w => decide ((ResetSearch.inverse D w S).card ≠ S.card))
    (fun w => inverse cost w S) D.candidates

def rotation (S : Finset Q) (w : List Letter) : ℕ :=
  (Fintype.card Q+1)^3 + ListWork.find
    (fun j => decide (S.card < (ResetSearch.inverse D (w++D.rotation j) S).card))
    (fun j => inverse cost (w++D.rotation j) S + w.length+(D.rotation j).length+1)
    (Finset.univ.sort (· ≤ ·))

def advance (S : Finset Q) : ℕ := candidate D cost S +
  match ResetSearch.candidate D S with
  | none => 1
  | some w => rotation D cost S w

def collision (w : List Letter) : ℕ :=
  (Fintype.card Q+1)^3 + ListWork.find
    (fun z => decide (2 ≤ (ResetSearch.inverse D w {z}).card))
    (fun z => inverse cost w {z}) (Finset.univ.sort (· ≤ ·))

def start (seed : Q) : ℕ := candidate D cost {seed} +
  match ResetSearch.candidate D {seed} with
  | none => 1
  | some w => collision D cost w

def loop (z : Q) : ℕ → List Letter → ℕ
  | 0, tail => inverse cost tail {z}+1
  | fuel+1, tail => inverse cost tail {z}+1+
    if ResetSearch.inverse D tail {z} = Finset.univ then 0 else
      advance D cost (ResetSearch.inverse D tail {z}) +
      match ResetSearch.advance D (ResetSearch.inverse D tail {z}) with
      | none => 1
      | some u => 2*(u.length+D.separator.length+tail.length+1) +
          loop z fuel (u++D.separator++tail)

def search (seed : Q) : ℕ := start D cost seed +
  match ResetSearch.start D seed with
  | none => 1
  | some (z,w) => loop D cost z (Fintype.card Q-2) w

def InverseBudget (B : ℕ) : ℕ := Fintype.card Q*(B+(Fintype.card Q+1)^2)
def AdvanceBudget (B M : ℕ) : ℕ :=
  D.candidates.length*(InverseBudget (Q := Q) B+1)+1 +
  (Fintype.card Q+1)^3 + Fintype.card Q*(InverseBudget (Q := Q) B+M+2)+2

def RoundBudget (B M : ℕ) : ℕ :=
  InverseBudget (Q := Q) B+1 + AdvanceBudget D B M +2*(M+1)+1

theorem candidate_le (S : Finset Q) (B : ℕ)
    (hc : ∀ w ∈ D.candidates, ∀ q, cost w q ≤ B) :
    candidate D cost S ≤ D.candidates.length*(InverseBudget (Q := Q) B+1)+1 := by
  exact ListWork.find_le _ _ _ _ (fun w hw => inverse_le cost w S B (hc w hw))

theorem advance_le (S : Finset Q) (B M : ℕ)
    (hc : ∀ w ∈ D.candidates, ∀ q, cost w q ≤ B)
    (hr : ∀ w ∈ D.candidates, ∀ j, w.length+(D.rotation j).length ≤ M)
    (hrot : ∀ w ∈ D.candidates, ∀ j q, cost (w++D.rotation j) q ≤ B) :
    advance D cost S ≤ AdvanceBudget D B M := by
  have hcan := candidate_le D cost S B hc
  unfold advance
  cases hp : ResetSearch.candidate D S with
  | none => simp only; unfold AdvanceBudget; omega
  | some w =>
    have hw := (ResetSearch.candidate_some D S hp).1
    have hf := ListWork.find_le
      (fun j => decide (S.card < (ResetSearch.inverse D (w++D.rotation j) S).card))
      (fun j => inverse cost (w++D.rotation j) S+w.length+(D.rotation j).length+1)
      (Finset.univ.sort (· ≤ ·)) (InverseBudget (Q := Q) B+M+1) (by
        intro j _
        have h := inverse_le cost (w++D.rotation j) S B (hrot w hw j)
        have hh := hr w hw j
        dsimp only
        unfold InverseBudget
        omega)
    simp only [Finset.length_sort,Finset.card_univ] at hf
    change candidate D cost S + rotation D cost S w ≤ _
    unfold rotation AdvanceBudget
    nlinarith

theorem start_le (seed : Q) (B M : ℕ)
    (hc : ∀ w ∈ D.candidates, ∀ q, cost w q ≤ B) :
    start D cost seed ≤ AdvanceBudget D B M := by
  have hcan := candidate_le D cost {seed} B hc
  unfold start
  cases hp : ResetSearch.candidate D {seed} with
  | none => simp only; unfold AdvanceBudget; omega
  | some w =>
    have hw := (ResetSearch.candidate_some D {seed} hp).1
    have hf := ListWork.find_le (fun z => decide (2 ≤ (ResetSearch.inverse D w {z}).card))
      (fun z => inverse cost w {z}) (Finset.univ.sort (· ≤ ·)) (InverseBudget (Q := Q) B)
      (fun z _ => inverse_le cost w {z} B (hc w hw))
    simp only [Finset.length_sort,Finset.card_univ] at hf
    change candidate D cost {seed}+collision D cost w ≤ _
    unfold collision AdvanceBudget
    nlinarith

/-- The length invariant includes all future extensions, so the transform cost
bound applies to every actual accumulated tail, including unsuccessful runs. -/
theorem loop_le (z : Q) (B M L R : ℕ)
    (hL : ∀ w ∈ D.candidates, w.length ≤ L) (hR : ∀ j, (D.rotation j).length ≤ R)
    (hcost : ∀ w : List Letter, w.length ≤ M → ∀ q, cost w q ≤ B)
    (hLR : L+R ≤ M) (fuel : ℕ) (tail : List Letter)
    (hlen : tail.length+fuel*(L+R+D.separator.length) ≤ M) :
    loop D cost z fuel tail ≤ (fuel+1)*RoundBudget D B M := by
  have hc : ∀ w ∈ D.candidates, ∀ q, cost w q ≤ B :=
    fun w hw => hcost w ((hL w hw).trans (by omega))
  have hr : ∀ w ∈ D.candidates, ∀ j, w.length+(D.rotation j).length ≤ M := by
    intro w hw j; have := hL w hw; have := hR j; omega
  have hrot : ∀ w ∈ D.candidates, ∀ j q, cost (w++D.rotation j) q ≤ B := by
    intro w hw j; apply hcost; simpa using hr w hw j
  induction fuel generalizing tail with
  | zero =>
    have hh := inverse_le cost tail {z} B (hcost tail (by simpa using hlen))
    unfold loop RoundBudget InverseBudget
    simp only [Nat.zero_add,Nat.one_mul]
    omega
  | succ fuel ih =>
    have hh := inverse_le cost tail {z} B (hcost tail (by omega))
    have ha := advance_le D cost (ResetSearch.inverse D tail {z}) B M hc hr hrot
    simp only [loop]
    split_ifs with hf
    · unfold RoundBudget InverseBudget
      nlinarith
    · cases hp : ResetSearch.advance D (ResetSearch.inverse D tail {z}) with
      | none => simp only; unfold RoundBudget InverseBudget; nlinarith
      | some u =>
        have hu := (ResetSearch.advance_some D _ L R hL hR hp).1
        have hnext : (u++D.separator++tail).length+fuel*(L+R+D.separator.length) ≤ M := by
          simp only [List.length_append]; nlinarith
        have ht := ih (u++D.separator++tail) hnext
        have hcopy : u.length+D.separator.length+tail.length ≤ M := by
          simp only [List.length_append] at hnext; omega
        simp only
        unfold RoundBudget InverseBudget at *
        nlinarith

theorem polynomial_bound (seed : Q) (B L R : ℕ)
    (hL : ∀ w ∈ D.candidates, w.length ≤ L) (hR : ∀ j, (D.rotation j).length ≤ R)
    (hcost : ∀ w : List Letter,
      w.length ≤ L+R+(Fintype.card Q+1)*(L+R+D.separator.length) → ∀ q, cost w q ≤ B) :
    search D cost seed ≤ (Fintype.card Q+2)*RoundBudget D B
      (L+R+(Fintype.card Q+1)*(L+R+D.separator.length)) := by
  let M := L+R+(Fintype.card Q+1)*(L+R+D.separator.length)
  have hc : ∀ w ∈ D.candidates, ∀ q, cost w q ≤ B := by
    intro w hw; apply hcost; have := hL w hw; omega
  have hs := start_le D cost seed B M hc
  unfold search
  cases hp : ResetSearch.start D seed with
  | none =>
    change start D cost seed+1 ≤ (Fintype.card Q+2)*RoundBudget D B M
    unfold RoundBudget
    nlinarith
  | some p =>
    obtain ⟨z,w⟩ := p
    have hw := (ResetSearch.start_some D seed hp).1
    have hwl := hL w hw
    have hn := Nat.sub_le (Fintype.card Q) 2
    have hmul := Nat.mul_le_mul_right (L+R+D.separator.length) hn
    have ht := loop_le D cost z B M L R hL hR hcost (by dsimp [M]; omega)
      (Fintype.card Q-2) w (by dsimp [M]; nlinarith)
    change start D cost seed + loop D cost z (Fintype.card Q-2) w ≤ _
    have hm := Nat.mul_le_mul_right (RoundBudget D B M)
      (show Fintype.card Q-2+1 ≤ Fintype.card Q+1 by omega)
    change _ ≤ (Fintype.card Q+2)*RoundBudget D B M
    unfold RoundBudget at *
    nlinarith
end HeightSync.ResetWork


==> anc/lean/HeightSync/RightDenominator.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Released under Apache 2.0 license.
Authors: Samrath Chadha
-/
import Mathlib

noncomputable section
open Polynomial MulOpposite

namespace HeightSync.Algebra

private theorem degreeLT_natDegree_le {R : Type*} [Semiring R] {n : ℕ}
    (P : degreeLT R (n + 1)) : (P : R[X]).natDegree ≤ n := by
  have h := mem_degreeLT.mp P.property
  by_cases hP : (P : R[X]) = 0
  · simp [hP]
  · have := (natDegree_lt_iff_degree_lt hP).mpr h
    omega

private def leftSystem {R : Type*} [DivisionRing R] (D M : R[X])
    (p m : ℕ) (hD : D.natDegree ≤ p) (hM : M.natDegree ≤ m) :
    (degreeLT R (m + 1) × degreeLT R (p + 1)) →ₗ[R] degreeLT R (p + m + 1) where
  toFun uv := ⟨(uv.1 : R[X]) * D - (uv.2 : R[X]) * M, by
    apply mem_degreeLT.mpr
    have hu := degreeLT_natDegree_le uv.1
    have hv := degreeLT_natDegree_le uv.2
    have h₁ := natDegree_mul_le (p := (uv.1 : R[X])) (q := D)
    have h₂ := natDegree_mul_le (p := (uv.2 : R[X])) (q := M)
    have h₃ := natDegree_sub_le (p := (uv.1 : R[X]) * D) (q := (uv.2 : R[X]) * M)
    have hnat : ((uv.1 : R[X]) * D - (uv.2 : R[X]) * M).natDegree < p + m + 1 := by omega
    exact lt_of_le_of_lt degree_le_natDegree (by exact_mod_cast hnat)⟩
  map_add' uv xy := by
    apply Subtype.ext
    simp only [Prod.fst_add, Prod.snd_add, Submodule.coe_add, add_mul]
    abel
  map_smul' a uv := by
    apply Subtype.ext
    simp only [Prod.smul_fst, Prod.smul_snd, Submodule.coe_smul_of_tower,
      smul_mul_assoc, smul_sub, RingHom.id_apply]

/-- Bounded common multiples with multipliers on the left. This is proved by the
finite-dimensional coefficient system and will be applied over the opposite ring. -/
theorem bounded_common_left_denominator {R : Type*} [DivisionRing R]
    (D M : R[X]) (p m : ℕ) (hD0 : D ≠ 0)
    (hD : D.natDegree ≤ p) (hM : M.natDegree ≤ m) :
    ∃ U V : R[X], U * D = V * M ∧ V ≠ 0 ∧ U.natDegree ≤ m ∧ V.natDegree ≤ p := by
  let f := leftSystem D M p m hD hM
  have hdim₁ : Module.finrank R (degreeLT R (m + 1) × degreeLT R (p + 1)) =
      m + 1 + (p + 1) := by
    rw [Module.finrank_prod,
      Module.finrank_eq_card_basis (degreeLT.basis R (m + 1)),
      Module.finrank_eq_card_basis (degreeLT.basis R (p + 1))]
    simp
  have hdim₂ : Module.finrank R (degreeLT R (p + m + 1)) = p + m + 1 := by
    rw [Module.finrank_eq_card_basis (degreeLT.basis R (p + m + 1))]
    simp
  have hnoninj : ¬ Function.Injective f := by
    intro hi
    have := LinearMap.finrank_le_finrank_of_injective hi
    rw [hdim₁, hdim₂] at this
    omega
  obtain ⟨x, y, hxy, hne⟩ := Function.not_injective_iff.mp hnoninj
  let uv := x - y
  have huv : uv ≠ 0 := sub_ne_zero.mpr hne
  have hfuv : f uv = 0 := by simp only [uv, map_sub, hxy, sub_self]
  have heq : (uv.1 : R[X]) * D = (uv.2 : R[X]) * M := by
    have := congrArg (fun z : degreeLT R (p + m + 1) => (z : R[X])) hfuv
    exact sub_eq_zero.mp this
  have hv : (uv.2 : R[X]) ≠ 0 := by
    intro hv0
    have hu0 : (uv.1 : R[X]) = 0 := by
      simpa [hv0, hD0] using heq
    apply huv
    apply Prod.ext <;> apply Subtype.ext <;> assumption
  exact ⟨uv.1, uv.2, heq, hv, degreeLT_natDegree_le uv.1, degreeLT_natDegree_le uv.2⟩

/-- Bounded common right denominator over a division ring. The indeterminate is
central and coefficients are never commuted. -/
theorem bounded_common_right_denominator {R : Type*} [DivisionRing R]
    (D M : R[X]) (p m : ℕ) (hD0 : D ≠ 0)
    (hD : D.natDegree ≤ p) (hM : M.natDegree ≤ m) :
    ∃ U V : R[X], D * U = M * V ∧ V ≠ 0 ∧ U.natDegree ≤ m ∧ V.natDegree ≤ p := by
  let e := opRingEquiv R
  have hDop : e (op D) ≠ 0 := by
    intro h
    apply hD0
    have h' : op D = 0 := e.injective (h.trans (map_zero e).symm)
    exact congrArg unop h' 
  obtain ⟨U', V', heq, hV', hU'deg, hV'deg⟩ :=
    bounded_common_left_denominator (e (op D)) (e (op M)) p m hDop
      (by simpa only [e, natDegree_opRingEquiv, unop_op] using hD)
      (by simpa only [e, natDegree_opRingEquiv, unop_op] using hM)
  let U : R[X] := unop (e.symm U')
  let V : R[X] := unop (e.symm V')
  have heq' : D * U = M * V := by
    have h := congrArg (fun P : Rᵐᵒᵖ[X] => unop (e.symm P)) heq
    simpa only [map_mul, unop_mul, RingEquiv.symm_apply_apply, unop_op, U, V] using h
  have hV : V ≠ 0 := by
    intro hV0
    apply hV'
    have h := congrArg (fun P : R[X] => e (op P)) hV0
    simpa only [V, op_unop, RingEquiv.apply_symm_apply, op_zero, map_zero] using h
  have hdeg (P : Rᵐᵒᵖ[X]) : (unop (e.symm P)).natDegree = P.natDegree := by
    simpa only [e, RingEquiv.apply_symm_apply] using
      (natDegree_opRingEquiv ((opRingEquiv R).symm P)).symm
  exact ⟨U, V, heq', hV, by simpa only [U, hdeg] using hU'deg,
    by simpa only [V, hdeg] using hV'deg⟩

/-- The same denominator lemma in ordinary polynomial-degree notation. -/
theorem bounded_common_right_denominator_degree {R : Type*} [DivisionRing R]
    (D M : R[X]) (p m : ℕ) (hD0 : D ≠ 0)
    (hD : D.degree ≤ (p : WithBot ℕ)) (hM : M.degree ≤ (m : WithBot ℕ)) :
    ∃ U V : R[X], D * U = M * V ∧ V ≠ 0 ∧
      U.degree ≤ (m : WithBot ℕ) ∧ V.degree ≤ (p : WithBot ℕ) := by
  obtain ⟨U, V, heq, hV, hUdeg, hVdeg⟩ := bounded_common_right_denominator D M p m hD0
    (natDegree_le_iff_degree_le.mpr hD) (natDegree_le_iff_degree_le.mpr hM)
  exact ⟨U, V, heq, hV, natDegree_le_iff_degree_le.mp hUdeg,
    natDegree_le_iff_degree_le.mp hVdeg⟩

end HeightSync.Algebra


==> anc/lean/HeightSync/RowSpace.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Author: Samrath Chadha
-/
import Mathlib

/-!
# Finite row-space detection

For transition matrices over `ℚ`, the rows represented by inputs of length at
most `h` admit a basis represented by at most `|Q|` such inputs.  Every nonzero
linear observation on one of these inputs is nonzero on some selected basis
input.  The basis works simultaneously for all terminal vectors.

The proof chooses a basis from a generating set using finite-dimensional
linear algebra.  It proves mathematical existence and detection, not the
breadth-first basis procedure, an operation count, or a bit-complexity bound.
No short-detection theorem or height-dependent cutoff is assumed or proved here.
-/

noncomputable section

namespace HeightSync.RowSpace

open scoped Matrix

variable {Q α : Type*} [Fintype Q] [DecidableEq Q]

/-- The transition product retains the order of the input letters. -/
def wordMatrix (B : α → Matrix Q Q ℚ) (w : List α) : Matrix Q Q ℚ :=
  (w.map B).prod

@[simp] theorem wordMatrix_nil (B : α → Matrix Q Q ℚ) : wordMatrix B [] = 1 := by
  simp [wordMatrix]

@[simp] theorem wordMatrix_cons (B : α → Matrix Q Q ℚ) (a : α) (w : List α) :
    wordMatrix B (a :: w) = B a * wordMatrix B w := by
  simp [wordMatrix]

theorem wordMatrix_append (B : α → Matrix Q Q ℚ) (u v : List α) :
    wordMatrix B (u ++ v) = wordMatrix B u * wordMatrix B v := by
  simp [wordMatrix, List.prod_append]

/-- The row obtained by reading `w` from an initial row vector. -/
def row (B : α → Matrix Q Q ℚ) (initial : Q → ℚ) (w : List α) : Q → ℚ :=
  initial ᵥ* wordMatrix B w

@[simp] theorem row_nil (B : α → Matrix Q Q ℚ) (initial : Q → ℚ) :
    row B initial [] = initial := by
  simp [row]

theorem row_append (B : α → Matrix Q Q ℚ) (initial : Q → ℚ) (u v : List α) :
    row B initial (u ++ v) = row B initial u ᵥ* wordMatrix B v := by
  rw [row, wordMatrix_append, ← Matrix.vecMul_vecMul]
  rfl

/-- All row vectors represented by words up to a fixed cutoff. -/
def shortRows (B : α → Matrix Q Q ℚ) (initial : Q → ℚ) (h : ℕ) : Set (Q → ℚ) :=
  {v | ∃ w : List α, w.length ≤ h ∧ row B initial w = v}

/-- The row space used for cutoff-length detection. -/
def rowSpan (B : α → Matrix Q Q ℚ) (initial : Q → ℚ) (h : ℕ) :
    Submodule ℚ (Q → ℚ) :=
  Submodule.span ℚ (shortRows B initial h)

theorem row_mem_rowSpan (B : α → Matrix Q Q ℚ) (initial : Q → ℚ)
    {h : ℕ} {w : List α} (hw : w.length ≤ h) :
    row B initial w ∈ rowSpan B initial h :=
  Submodule.subset_span ⟨w, hw, rfl⟩

/-- A finite basis represented by short words has at most one word per state.
This is an existence theorem; the selected words are not computed by this proof. -/
theorem exists_short_word_basis (B : α → Matrix Q Q ℚ) (initial : Q → ℚ) (h : ℕ) :
    ∃ m ≤ Fintype.card Q, ∃ words : Fin m → List α,
      (∀ i, (words i).length ≤ h) ∧
      LinearIndependent ℚ (fun i => row B initial (words i)) ∧
      Submodule.span ℚ (Set.range fun i => row B initial (words i)) =
        rowSpan B initial h := by
  classical
  let m := Module.finrank ℚ (rowSpan B initial h)
  obtain ⟨f, hf, hspan, hindependent⟩ :=
    Submodule.exists_fun_fin_finrank_span_eq ℚ (shortRows B initial h)
  have hf' : ∀ i : Fin m, ∃ w : List α, w.length ≤ h ∧ row B initial w = f i := hf
  choose words hlength hrow using hf'
  have heq : (fun i => row B initial (words i)) = f := funext hrow
  refine ⟨m, ?_, words, hlength, ?_, ?_⟩
  · simpa [m, Module.finrank_pi] using (rowSpan B initial h).finrank_le
  · rw [heq]
    exact hindependent
  · rw [heq]
    exact hspan

/-- Pairing a row with a fixed terminal vector is a rational linear map. -/
def terminalEvaluation (terminal : Q → ℚ) : (Q → ℚ) →ₗ[ℚ] ℚ where
  toFun v := v ⬝ᵥ terminal
  map_add' v w := add_dotProduct v w terminal
  map_smul' c v := smul_dotProduct c v terminal

omit [DecidableEq Q] in
@[simp] theorem terminalEvaluation_apply (terminal v : Q → ℚ) :
    terminalEvaluation terminal v = v ⬝ᵥ terminal := rfl

/-- Vanishing on a spanning collection of word rows implies vanishing on
every word row up to the cutoff.  Linear independence is unnecessary here. -/
theorem vanishes_on_cutoff_of_spanning_words
    (B : α → Matrix Q Q ℚ) (initial terminal : Q → ℚ) {h m : ℕ}
    (words : Fin m → List α)
    (hspan : Submodule.span ℚ (Set.range fun i => row B initial (words i)) =
      rowSpan B initial h)
    (hzero : ∀ i, row B initial (words i) ⬝ᵥ terminal = 0)
    {w : List α} (hw : w.length ≤ h) :
    row B initial w ⬝ᵥ terminal = 0 := by
  have hle : Submodule.span ℚ (Set.range fun i => row B initial (words i)) ≤
      (terminalEvaluation terminal).ker := by
    apply Submodule.span_le.mpr
    rintro v ⟨i, rfl⟩
    exact hzero i
  have hmem : row B initial w ∈
      Submodule.span ℚ (Set.range fun i => row B initial (words i)) := by
    rw [hspan]
    exact row_mem_rowSpan B initial hw
  exact hle hmem

/-- A nonzero observation at any input up to the cutoff is detected by a
represented spanning word. -/
theorem detected_on_spanning_word
    (B : α → Matrix Q Q ℚ) (initial terminal : Q → ℚ) {h m : ℕ}
    (words : Fin m → List α)
    (hspan : Submodule.span ℚ (Set.range fun i => row B initial (words i)) =
      rowSpan B initial h)
    {w : List α} (hw : w.length ≤ h)
    (hnonzero : row B initial w ⬝ᵥ terminal ≠ 0) :
    ∃ i, row B initial (words i) ⬝ᵥ terminal ≠ 0 := by
  by_contra hnone
  have hzero : ∀ i, row B initial (words i) ⬝ᵥ terminal = 0 := by
    simpa using hnone
  exact hnonzero
    (vanishes_on_cutoff_of_spanning_words B initial terminal words hspan hzero hw)

/-- One collection of at most `|Q|` short represented basis words detects
every nonzero terminal observation within the cutoff. -/
theorem exists_uniform_detecting_basis
    (B : α → Matrix Q Q ℚ) (initial : Q → ℚ) (h : ℕ) :
    ∃ m ≤ Fintype.card Q, ∃ words : Fin m → List α,
      (∀ i, (words i).length ≤ h) ∧
      LinearIndependent ℚ (fun i => row B initial (words i)) ∧
      Submodule.span ℚ (Set.range fun i => row B initial (words i)) =
        rowSpan B initial h ∧
      ∀ (terminal : Q → ℚ) (w : List α), w.length ≤ h →
        row B initial w ⬝ᵥ terminal ≠ 0 →
        ∃ i, row B initial (words i) ⬝ᵥ terminal ≠ 0 := by
  obtain ⟨m, hm, words, hlength, hindependent, hspan⟩ :=
    exists_short_word_basis B initial h
  refine ⟨m, hm, words, hlength, hindependent, hspan, ?_⟩
  intro terminal w hw hn
  exact detected_on_spanning_word B initial terminal words hspan hw hn

end HeightSync.RowSpace


==> anc/lean/HeightSync/SeriesEncoding.lean <==
/- Author: Samrath Chadha -/
import HeightSync.GenericWordSeries

noncomputable section
namespace HeightSync.GenericWordSeries
variable {α K R : Type*} [Fintype α] [Field K] [Ring R] [Algebra K R]

/-- An injective coefficient-algebra representation encodes all formal word
series injectively, not only the finite word polynomials. -/
theorem encode_injective (e : MonoidAlgebra K (FreeMonoid α) →ₐ[K] R)
    (he : Function.Injective e) : Function.Injective (encode e) := by
  intro f g hfg
  have hz : encode e (fun w => f w-g w) = 0 := by rw [encode_sub,hfg,sub_self]
  funext w
  apply sub_eq_zero.mp
  apply (coeff_encode_eq_zero_iff e he _ w.length).mp _ w rfl
  rw [hz]
  simp

/-- The central power-series order is exactly the first nonzero ordered-word
length. This also handles arbitrary coefficient fields and characteristic. -/
theorem order_encode_eq_iff (e : MonoidAlgebra K (FreeMonoid α) →ₐ[K] R)
    (he : Function.Injective e) (f : List α → K) (n : ℕ) :
    (encode e f).order = n ↔
      (∃ w, w.length = n ∧ f w ≠ 0) ∧ (∀ w, w.length < n → f w = 0) := by
  rw [PowerSeries.order_eq_nat]
  constructor
  · rintro ⟨hn,hbelow⟩
    refine ⟨exists_word_of_coeff_encode_ne_zero e f n hn,?_⟩
    intro w hw
    exact (coeff_encode_eq_zero_iff e he f _).mp (hbelow w.length hw) w rfl
  · rintro ⟨⟨w,hw,hfw⟩,hbelow⟩
    constructor
    · intro hz
      exact hfw ((coeff_encode_eq_zero_iff e he f n).mp hz w hw)
    · intro i hi
      apply (coeff_encode_eq_zero_iff e he f i).mpr
      intro w hw
      exact hbelow w (hw ▸ hi)
end HeightSync.GenericWordSeries


==> anc/lean/HeightSync/ShortDetection.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Authors: Samrath Chadha
-/
import HeightSync.Renewal
import HeightSync.Observation
import HeightSync.Algebra
import HeightSync.WordSeries

noncomputable section
open scoped Classical

namespace HeightSync

/-- Exact extraction of one homogeneous word component. -/
def wordComponent {α K : Type*} [Zero K] (f : List α → K) (n : ℕ) (w : List α) : K :=
  if w.length = n then f w else 0

/-- A convolution of homogeneous word components has just one possible split
at their combined degree. The order of the two factors is retained. -/
theorem wordConv_components {α K : Type*} [DecidableEq α] [Ring K]
    (f g : List α → K) (n m : ℕ) (w : List α) (hw : w.length = n + m) :
    wordConv (wordComponent f n) (wordComponent g m) w = f (w.take n) * g (w.drop n) := by
  unfold wordConv
  rw [Finset.sum_eq_single n]
  · have hle : n ≤ w.length := by omega
    have htake : (w.take n).length = n := by simp [List.length_take, Nat.min_eq_left hle]
    have hdrop : (w.drop n).length = m := by simp [List.length_drop, hw]
    simp [wordComponent, htake, hdrop]
  · intro i hi hine
    have hi' : i ≤ w.length := by have := Finset.mem_range.mp hi; omega
    have htake : (w.take i).length = i := by simp [List.length_take, Nat.min_eq_left hi']
    simp [wordComponent, htake, hine]
  · intro hn
    exact False.elim (hn (Finset.mem_range.mpr (by omega)))

/-- Multiplying a homogeneous word component by the sum of the alphabet appends
one letter, with no dependence on that last letter. -/
theorem wordConv_components_append_one {α K : Type*} [DecidableEq α] [Ring K]
    (f : List α → K) (n : ℕ) (q : List α) (a : α) (hq : q.length = n) :
    wordConv (wordComponent f n) (wordComponent (fun _ => (1 : K)) 1) (q ++ [a]) = f q := by
  rw [wordConv_components f (fun _ => (1 : K)) n 1 (q ++ [a]) (by simp [hq])]
  have ht : (q ++ [a]).take n = q := by simp [← hq]
  simp [ht]

namespace PrefixCode

variable {α : Type*} [DecidableEq α] [Fintype α] (C : PrefixCode α)

/-- Coefficients of the sum of deepest internal nodes at a fixed degree. -/
def deepestCoeff (w : List α) : ℚ := if C.ProperPrefix w then 1 else 0

theorem homogeneous_return_top (hf : C.Full) {n : ℕ} (hk : C.HeightLE (n + 2)) :
    WordSeries.homogeneous (C.returnCoeff [] : List α → ℚ) (n + 2) =
      WordSeries.homogeneous C.deepestCoeff (n + 1) *
        WordSeries.homogeneous (fun _ => (1 : ℚ)) 1 := by
  classical
  ext w
  by_cases hw : w.toList.length = n + 2
  · have hwne : w.toList ≠ [] := by intro h; simp [h] at hw
    let q := w.toList.dropLast
    let a := w.toList.getLast hwne
    have hqa : w.toList = q ++ [a] := (List.dropLast_append_getLast hwne).symm
    have hq : q.length = n + 1 := by
      have hl := congrArg List.length hqa
      simp only [List.length_append, List.length_singleton] at hl
      omega
    rw [WordSeries.homogeneous_apply, if_pos hw,
      WordSeries.homogeneous_mul_apply _ _ (n + 1) 1 w (by omega), hqa]
    have ht : (q ++ [a]).take (n + 1) = q := by simp [← hq]
    rw [ht, mul_one]
    exact C.returnCoeff_root_deepest hf hk (by omega) a
  · rw [WordSeries.homogeneous_apply, if_neg hw,
      WordSeries.homogeneous_mul_apply_zero _ _ (n + 1) 1 w (by omega)]

theorem homogeneous_terminal_top {n : ℕ} (ν : List α → ℚ) (ω : ℚ)
    (hν : ∀ q, C.ProperPrefix q → q.length = n + 1 → ν q = ω) :
    WordSeries.homogeneous (C.terminalCoeff ν []) (n + 1) =
      ω • WordSeries.homogeneous C.deepestCoeff (n + 1) := by
  classical
  ext w
  by_cases hw : w.toList.length = n + 1
  · have ht := C.terminalCoeff_deepest ν (k := n + 2) ω (by simpa using hν)
      (q := []) (w := w.toList) (by simpa using hw)
    simpa [MonoidAlgebra.smul_apply, WordSeries.homogeneous_apply, hw, deepestCoeff, mul_ite] using ht
  · simp [WordSeries.homogeneous_apply, hw]

theorem homogeneous_initialTerminal_top {n : ℕ} (hk : C.HeightLE (n + 2))
    (lam ν : List α → ℚ) (ω : ℚ)
    (hν : ∀ q, C.ProperPrefix q → q.length = n + 1 → ν q = ω) :
    WordSeries.homogeneous (C.initialTerminal lam ν) n =
      ω • WordSeries.homogeneous (C.topInitial lam) n := by
  classical
  ext w
  by_cases hw : w.toList.length = n
  · have ht := C.initialTerminal_top lam ν (k := n + 2) hk (by omega) ω
      (by simpa using hν) (w := w.toList) (by simpa using hw)
    simpa [MonoidAlgebra.smul_apply, WordSeries.homogeneous_apply, hw, mul_comm] using ht
  · simp [WordSeries.homogeneous_apply, hw]

theorem homogeneous_initialReturn_top (hf : C.Full) {n : ℕ}
    (hk : C.HeightLE (n + 2)) (lam : List α → ℚ) :
    WordSeries.homogeneous (C.initialReturn lam) (n + 1) =
      WordSeries.homogeneous (C.topInitial lam) n *
        WordSeries.homogeneous (fun _ => (1 : ℚ)) 1 := by
  classical
  ext w
  by_cases hw : w.toList.length = n + 1
  · have hwne : w.toList ≠ [] := by intro h; simp [h] at hw
    let q := w.toList.dropLast
    let a := w.toList.getLast hwne
    have hqa : w.toList = q ++ [a] := (List.dropLast_append_getLast hwne).symm
    have hq : q.length = n := by
      have hl := congrArg List.length hqa
      simp only [List.length_append, List.length_singleton] at hl
      omega
    rw [WordSeries.homogeneous_apply, if_pos hw,
      WordSeries.homogeneous_mul_apply _ _ n 1 w hw, hqa]
    have ht : (q ++ [a]).take n = q := by simp [← hq]
    rw [ht, mul_one]
    exact C.initialReturn_top hf lam hk (by omega) (by simpa using hq) a
  · rw [WordSeries.homogeneous_apply, if_neg hw,
      WordSeries.homogeneous_mul_apply_zero _ _ n 1 w hw]

end PrefixCode

namespace Algebra

/-- The finite polynomial representing a bounded formal series. -/
def polynomialOfSeries {R : Type*} [Ring R] (F : PowerSeries R) (b : ℕ) : Polynomial R :=
  PowerSeries.trunc (b + 1) F

theorem polynomialOfSeries_natDegree {R : Type*} [Ring R] (F : PowerSeries R) (b : ℕ) :
    (polynomialOfSeries F b).natDegree ≤ b := by
  have h := PowerSeries.natDegree_trunc_lt F b
  exact Nat.le_of_lt_succ h

/-- A degree bound on the coefficient function gives an exact polynomial,
not merely a finite approximation. -/
theorem polynomialOfSeries_coe {R : Type*} [Ring R] (F : PowerSeries R) (b : ℕ)
    (hsupport : ∀ i, b < i → PowerSeries.coeff i F = 0) :
    (polynomialOfSeries F b : PowerSeries R) = F := by
  ext i
  simp only [Polynomial.coeff_coe, polynomialOfSeries, PowerSeries.coeff_trunc]
  split_ifs with h
  · rfl
  · exact (hsupport i (by omega)).symm

@[simp] theorem polynomialOfSeries_coeff {R : Type*} [Ring R] (F : PowerSeries R) (b i : ℕ)
    (hsupport : ∀ j, b < j → PowerSeries.coeff j F = 0) :
    (polynomialOfSeries F b).coeff i = PowerSeries.coeff i F := by
  have h := congrArg (PowerSeries.coeff i) (polynomialOfSeries_coe F b hsupport)
  simpa only [Polynomial.coeff_coe] using h

/-- Bounded word support gives bounded homogeneous series support for every
algebra representation, without any injectivity hypothesis. -/
theorem encoded_support {α R : Type*} [DecidableEq α] [Fintype α] [Ring R] [Algebra ℚ R]
    (e : MonoidAlgebra ℚ (FreeMonoid α) →ₐ[ℚ] R) (f : List α → ℚ) (b : ℕ)
    (hf : ∀ w, b < w.length → f w = 0) :
    ∀ i, b < i → PowerSeries.coeff i (WordSeries.encode e f) = 0 := by
  intro i hi
  rw [WordSeries.coeff_encode]
  have hz : WordSeries.homogeneous f i = 0 :=
    (WordSeries.homogeneous_eq_zero_iff f i).mpr (fun w hw => hf w (by omega))
  rw [hz, map_zero]

end Algebra

namespace PrefixCode

open WordSeries Algebra

variable {α D : Type*} [DecidableEq α] [Fintype α] [DivisionRing D] [Algebra ℚ D]
    (C : PrefixCode α)

/-- Concrete literal-decoder short detection from an injective representation
of the ordered-word algebra. Every renewal and top coefficient identity is
derived from the actual tree. -/
theorem shortDetection_of_injective_word_embedding (hf : C.Full) {n : ℕ}
    (hk : C.HeightLE (n + 2))
    (hdeep : ∃ q, C.ProperPrefix q ∧ q.length = n + 1)
    (e : MonoidAlgebra ℚ (FreeMonoid α) →ₐ[ℚ] D) (he : Function.Injective e) :
    C.ShortDetection (n + 2) := by
  intro lam ν hν hnonzero
  obtain ⟨q₀, hq₀, hlen₀⟩ := hdeep
  let ω : ℚ := ν q₀
  have hνval : ∀ q, C.ProperPrefix q → q.length = n + 1 → ν q = ω := by
    intro q hq hlen
    exact hν q q₀ hq hq₀ (by simpa using hlen) (by simpa using hlen₀)
  let f := C.weightedObservation lam ν
  let g := C.observation ν []
  let a := C.initialTerminal lam ν
  let b := C.initialReturn lam
  let p := C.returnCoeff ([] : List α) (K := ℚ)
  let m := C.terminalCoeff ν []
  let F := encode e f
  let G := encode e g
  have hpsupp : ∀ w : List α, n + 2 < w.length → p w = 0 := by
    intro w hw
    exact C.returnCoeff_eq_zero_of_length hk (by simpa using hw)
  have hmsupp : ∀ w : List α, n + 1 < w.length → m w = 0 := by
    intro w hw
    exact C.terminalCoeff_eq_zero_of_length hk ν (by simp only [List.length_nil, zero_add]; omega)
  have hasupp : ∀ w : List α, n < w.length → a w = 0 := by
    intro w hw
    exact C.initialTerminal_eq_zero_of_length hk lam ν (by simpa using hw) (by omega)
  have hbsupp : ∀ w : List α, n + 1 < w.length → b w = 0 := by
    intro w hw
    exact C.initialReturn_eq_zero_of_length hk lam (by simpa using hw)
  let P := polynomialOfSeries (encode e p) (n + 2)
  let M := polynomialOfSeries (encode e m) (n + 1)
  let A := polynomialOfSeries (encode e a) n
  let B := polynomialOfSeries (encode e b) (n + 1)
  let D₀ := 1 - P
  have hPcoe : (P : PowerSeries D) = encode e p :=
    polynomialOfSeries_coe _ _ (encoded_support e p _ hpsupp)
  have hMcoe : (M : PowerSeries D) = encode e m :=
    polynomialOfSeries_coe _ _ (encoded_support e m _ hmsupp)
  have hAcoe : (A : PowerSeries D) = encode e a :=
    polynomialOfSeries_coe _ _ (encoded_support e a _ hasupp)
  have hBcoe : (B : PowerSeries D) = encode e b :=
    polynomialOfSeries_coe _ _ (encoded_support e b _ hbsupp)
  have hPcoeff (i : ℕ) : P.coeff i = e (homogeneous p i) := by
    have h := congrArg (PowerSeries.coeff i) hPcoe
    simpa only [Polynomial.coeff_coe, coeff_encode] using h
  have hMcoeff (i : ℕ) : M.coeff i = e (homogeneous m i) := by
    have h := congrArg (PowerSeries.coeff i) hMcoe
    simpa only [Polynomial.coeff_coe, coeff_encode] using h
  have hAcoeff (i : ℕ) : A.coeff i = e (homogeneous a i) := by
    have h := congrArg (PowerSeries.coeff i) hAcoe
    simpa only [Polynomial.coeff_coe, coeff_encode] using h
  have hBcoeff (i : ℕ) : B.coeff i = e (homogeneous b i) := by
    have h := congrArg (PowerSeries.coeff i) hBcoe
    simpa only [Polynomial.coeff_coe, coeff_encode] using h
  let J := e (homogeneous C.deepestCoeff (n + 1))
  let σ := e (homogeneous (fun _ : List α => (1 : ℚ)) 1)
  let H := e (homogeneous (C.topInitial lam) n)
  let Ω := algebraMap ℚ D ω
  have hJ : J ≠ 0 := by
    intro hz
    have hzero : homogeneous C.deepestCoeff (n + 1) = 0 := by
      apply he
      simpa only [map_zero] using hz
    have := (homogeneous_eq_zero_iff C.deepestCoeff (n + 1)).mp hzero q₀ hlen₀
    simp [deepestCoeff, hq₀] at this
  have hΩJ : Ω * J = J * Ω := Algebra.commutes ω J
  have hΩH : Ω * H = H * Ω := Algebra.commutes ω H
  have hP0 : P.coeff 0 = 0 := by
    rw [hPcoeff]
    have hz : homogeneous p 0 = 0 := by
      apply (homogeneous_eq_zero_iff p 0).mpr
      intro w hw
      have hw0 : w = [] := List.length_eq_zero_iff.mp hw
      subst w
      exact C.returnCoeff_nil C.root_proper
    rw [hz, map_zero]
  have hDcoeff0 : D₀.coeff 0 = 1 := by simp [D₀, hP0]
  have hD0 : D₀ ≠ 0 := by
    intro hz
    have h := congrArg (fun Q : Polynomial D => Q.coeff 0) hz
    exact one_ne_zero (by simpa only [hDcoeff0, Polynomial.coeff_zero] using h)
  have hDdeg : D₀.natDegree ≤ n + 2 := by
    apply (Polynomial.natDegree_sub_le _ _).trans
    apply max_le
    · simp
    · exact polynomialOfSeries_natDegree _ _
  have hMdeg : M.natDegree ≤ n + 1 := polynomialOfSeries_natDegree _ _
  have hAdeg : A.natDegree ≤ n := polynomialOfSeries_natDegree _ _
  have hBdeg : B.natDegree ≤ n + 1 := polynomialOfSeries_natDegree _ _
  have hDt : D₀.coeff (n + 2) = -J * σ := by
    have ht := congrArg e (C.homogeneous_return_top hf hk)
    simp only [map_mul] at ht
    have ht' : P.coeff (n + 2) = J * σ := by rw [hPcoeff]; exact ht
    have hone : (1 : Polynomial D).coeff (n + 2) = 0 :=
      Polynomial.coeff_eq_zero_of_natDegree_lt (by simp)
    change (1 - P : Polynomial D).coeff (n + 2) = -J * σ
    rw [Polynomial.coeff_sub, hone, ht']
    simp only [zero_sub, neg_mul]
  have hMt : M.coeff (n + 1) = Ω * J := by
    rw [hMcoeff]
    have ht := congrArg e (C.homogeneous_terminal_top ν ω hνval)
    calc
      _ = e (ω • homogeneous C.deepestCoeff (n + 1)) := ht
      _ = ω • e (homogeneous C.deepestCoeff (n + 1)) := e.toLinearMap.map_smul ω _
      _ = Ω * J := Algebra.smul_def ω J
  have hAt : A.coeff n = Ω * H := by
    rw [hAcoeff]
    have ht := congrArg e (C.homogeneous_initialTerminal_top hk lam ν ω hνval)
    calc
      _ = e (ω • homogeneous (C.topInitial lam) n) := ht
      _ = ω • e (homogeneous (C.topInitial lam) n) := e.toLinearMap.map_smul ω _
      _ = Ω * H := Algebra.smul_def ω H
  have hBt : B.coeff (n + 1) = H * σ := by
    rw [hBcoeff]
    have ht := congrArg e (C.homogeneous_initialReturn_top hf hk lam)
    simpa only [map_mul] using ht
  have hroot : G = (M : PowerSeries D) + (P : PowerSeries D) * G := by
    have hfunc : g = fun w => m w + wordConv p g w := by
      funext w
      exact C.observation_root_renewal hf ν w
    have h := congrArg (encode e) hfunc
    rw [encode_add, encode_wordConv] at h
    simpa only [hMcoe, hPcoe, G] using h
  have hrenewal : (D₀ : PowerSeries D) * G = M := by
    change ((1 - P : Polynomial D) : PowerSeries D) * G = M
    have hcast : ((1 - P : Polynomial D) : PowerSeries D) = 1 - (P : PowerSeries D) := by
      ext i
      simp only [Polynomial.coeff_coe, Polynomial.coeff_sub, map_sub,
        Polynomial.coeff_one, PowerSeries.coeff_one]
    rw [hcast, sub_mul, one_mul]
    exact sub_eq_iff_eq_add.mpr hroot
  have hFexpr : F = (A : PowerSeries D) + (B : PowerSeries D) * G := by
    have hfunc : f = fun w => a w + wordConv b g w := by
      funext w
      exact C.weighted_observation_renewal hf lam ν w
    dsimp only [F]
    rw [hfunc, encode_add, encode_wordConv]
    rw [hAcoe, hBcoe]
  have hF : F ≠ 0 := encode_ne_zero e he f (by simpa only [f, weightedObservation, observation] using hnonzero)
  obtain ⟨i, hi, hFi⟩ := Algebra.short_detection_from_renewal n D₀ M A B F G J σ Ω H
    hD0 hJ hΩJ hΩH hDdeg hMdeg hAdeg hBdeg hDt hMt hAt hBt hrenewal hFexpr hF
  have hex : ∃ w : List α, w.length = i ∧ f w ≠ 0 := by
    by_contra! hz
    exact hFi ((coeff_encode_eq_zero_iff e he f i).mpr hz)
  obtain ⟨w, hwlen, hwval⟩ := hex
  exact ⟨w, by omega, by simpa only [f, weightedObservation, observation] using hwval⟩

end PrefixCode
end HeightSync


==> anc/lean/HeightSync/ShortLeaf.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Author: Samrath Chadha
-/
import HeightSync.Decoder

namespace HeightSync.PrefixCode

variable {α : Type*} [DecidableEq α] (C : HeightSync.PrefixCode α)

/-- Uniform-depth leaves make the depth advance by one modulo their common length. -/
theorem uniform_step_depth {k : ℕ}
    (huniform : ∀ c ∈ C.leaves, c.length = k) (q : List α) (a : α) :
    ((C.step q a).length : ZMod k) = (q.length : ZMod k) + 1 := by
  by_cases hc : q ++ [a] ∈ C.leaves
  · have hlen : q.length + 1 = k := by simpa using huniform _ hc
    rw [step, if_pos hc]
    simp only [List.length_nil, Nat.cast_zero]
    rw [← Nat.cast_one, ← Nat.cast_add, hlen, ZMod.natCast_self]
  · simp [step, hc, Nat.cast_add]

/-- Every word preserves the difference of initial depths in a uniform-depth code. -/
theorem uniform_run_depth {k : ℕ}
    (huniform : ∀ c ∈ C.leaves, c.length = k) (q w : List α) :
    ((C.run q w).length : ZMod k) = (q.length : ZMod k) + (w.length : ZMod k) := by
  induction w generalizing q with
  | nil => simp
  | cons a w ih =>
      rw [C.run_cons, ih, C.uniform_step_depth huniform]
      simp [Nat.cast_add, add_assoc, add_comm, add_left_comm]

/-- At depth at least two, a full uniform-depth code cannot synchronize. -/
theorem not_synchronizing_of_uniform_depth (hf : C.Full) {k : ℕ} (hk : 2 ≤ k)
    (a : α) (huniform : ∀ c ∈ C.leaves, c.length = k) : ¬ C.Synchronizing := by
  intro hsync
  have ha : C.ProperPrefix [a] := by
    rcases hf [] C.root_proper a with hleaf | hproper
    · have hlen := huniform _ hleaf
      simp only [List.nil_append, List.length_singleton] at hlen
      omega
    · simpa using hproper
  obtain ⟨w, p, hw⟩ := hsync
  have heq : C.run [] w = C.run [a] w := (hw [] C.root_proper).trans (hw [a] ha).symm
  have hcast := congrArg (fun q : List α => (q.length : ZMod k)) heq
  dsimp only at hcast
  rw [C.uniform_run_depth huniform, C.uniform_run_depth huniform] at hcast
  simp only [List.length_nil, List.length_singleton, Nat.cast_zero, zero_add,
    Nat.cast_one] at hcast
  have hzeroone : (0 : ZMod k) = 1 := by
    exact add_right_cancel (show (0 : ZMod k) + (w.length : ZMod k) = 1 + w.length by
      simpa using hcast)
  have hval := congrArg ZMod.val hzeroone
  have hvalone : (1 : ZMod k).val = 1 := by
    simpa using (ZMod.val_natCast_of_lt (n := k) (a := 1) (by omega))
  simp only [ZMod.val_zero, hvalone] at hval
  omega

/-- A synchronizing full prefix code of height at least two has a shorter leaf. -/
theorem shorter_leaf_of_synchronizing (hf : C.Full) {k : ℕ} (hkheight : C.HeightLE k)
    (hk : 2 ≤ k) (a : α) (hsync : C.Synchronizing) :
    ∃ c ∈ C.leaves, c.length ≤ k - 1 := by
  by_contra hn
  push_neg at hn
  have huniform : ∀ c ∈ C.leaves, c.length = k := by
    intro c hc
    have hupper := hkheight c hc
    have hlower := hn c hc
    omega
  exact C.not_synchronizing_of_uniform_depth hf hk a huniform hsync

end HeightSync.PrefixCode


==> anc/lean/HeightSync/SkewDomain.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Samrath Chadha
-/
import Mathlib

/-! # Leading coefficients and absence of zero divisors for skew polynomials -/

namespace HeightSync.SkewDomain

open Multiplicative SkewMonoidAlgebra

variable {R : Type*} [Semiring R] [MulSemiringAction (Multiplicative ℕ) R]

/-- Coefficients at the sum of two support bounds have only one possible contribution. -/
theorem coeff_mul_top (p q : SkewPolynomial R) (m n : ℕ)
    (hp : ∀ a ∈ SkewMonoidAlgebra.support p, toAdd a ≤ m)
    (hq : ∀ b ∈ SkewMonoidAlgebra.support q, toAdd b ≤ n) :
    SkewMonoidAlgebra.coeff (p * q) (ofAdd (m + n)) =
      SkewMonoidAlgebra.coeff p (ofAdd m) *
        ((ofAdd m) • SkewMonoidAlgebra.coeff q (ofAdd n)) := by
  classical
  rw [SkewMonoidAlgebra.coeff_mul]
  simp only [SkewMonoidAlgebra.sum_def, Finsupp.sum]
  rw [Finset.sum_eq_single (ofAdd m)]
  · rw [Finset.sum_eq_single (ofAdd n)]
    · simp
    · intro b hb hbn
      have hb' := hq b hb
      have hne : ofAdd m * b ≠ ofAdd (m + n) := by
        intro heq
        have := congrArg toAdd heq
        have : toAdd b = n := by simpa using Nat.add_left_cancel this
        exact hbn (toAdd.injective this)
      exact if_neg hne
    · intro hn
      have hqzero : SkewMonoidAlgebra.coeff q (ofAdd n) = 0 := by
        exact Finsupp.notMem_support_iff.mp hn
      simp [hqzero]
  · intro a ha ham
    apply Finset.sum_eq_zero
    intro b hb
    have ha' := hp a ha
    have hb' := hq b hb
    have hne : a * b ≠ ofAdd (m + n) := by
      intro heq
      have hab : toAdd a + toAdd b = m + n := congrArg toAdd heq
      have ham' : toAdd a ≠ m := fun h => ham (toAdd.injective h)
      omega
    exact if_neg hne
  · intro hm
    have hpzero : SkewMonoidAlgebra.coeff p (ofAdd m) = 0 := by
      exact Finsupp.notMem_support_iff.mp hm
    simp [hpzero]

/-- Coefficients above the sum of two support bounds vanish. -/
theorem coeff_mul_above (p q : SkewPolynomial R) (m n j : ℕ)
    (hp : ∀ a ∈ SkewMonoidAlgebra.support p, toAdd a ≤ m)
    (hq : ∀ b ∈ SkewMonoidAlgebra.support q, toAdd b ≤ n)
    (hj : m + n < j) :
    SkewMonoidAlgebra.coeff (p * q) (ofAdd j) = 0 := by
  classical
  rw [SkewMonoidAlgebra.coeff_mul]
  simp only [SkewMonoidAlgebra.sum_def, Finsupp.sum]
  apply Finset.sum_eq_zero
  intro a ha
  apply Finset.sum_eq_zero
  intro b hb
  have ha' := hp a ha
  have hb' := hq b hb
  have hne : a * b ≠ ofAdd j := by
    intro heq
    have hab : toAdd a + toAdd b = j := congrArg toAdd heq
    omega
  exact if_neg hne

/-- A coefficient formulation of the same product bound. -/
theorem coeff_mul_bounded (p q : SkewPolynomial R) (m n j : ℕ)
    (hp : ∀ i : ℕ, m < i → SkewMonoidAlgebra.coeff p (ofAdd i) = 0)
    (hq : ∀ i : ℕ, n < i → SkewMonoidAlgebra.coeff q (ofAdd i) = 0)
    (hj : m + n < j) :
    SkewMonoidAlgebra.coeff (p * q) (ofAdd j) = 0 := by
  apply coeff_mul_above p q m n j _ _ hj
  · intro a ha
    by_contra h
    have hz := hp (toAdd a) (by omega)
    exact (SkewMonoidAlgebra.mem_support_iff.mp ha) (by simpa using hz)
  · intro b hb
    by_contra h
    have hz := hq (toAdd b) (by omega)
    exact (SkewMonoidAlgebra.mem_support_iff.mp hb) (by simpa using hz)

/-- The ring structure inherited from the underlying skew monoid algebra. -/
noncomputable instance skewPolynomialRing (D : Type*) [Ring D]
    [MulSemiringAction (Multiplicative ℕ) D] : Ring (SkewPolynomial D) :=
  SkewMonoidAlgebra.instRing

/-- Distinct constant coefficients give distinct skew polynomials. -/
instance skewPolynomialNontrivial (D : Type*) [Semiring D] [Nontrivial D] :
    Nontrivial (SkewPolynomial D) := by
  unfold SkewPolynomial
  infer_instance

/-- A nonzero skew polynomial has a nonzero coefficient at a largest exponent. -/
theorem exists_top_coeff (p : SkewPolynomial R) (hp : p ≠ 0) :
    ∃ m : ℕ, SkewMonoidAlgebra.coeff p (ofAdd m) ≠ 0 ∧
      ∀ a ∈ SkewMonoidAlgebra.support p, toAdd a ≤ m := by
  classical
  have hs : (SkewMonoidAlgebra.support p).Nonempty := by
    rw [Finset.nonempty_iff_ne_empty, ne_eq, SkewMonoidAlgebra.support_eq_empty]
    exact hp
  obtain ⟨a, ha, hmax⟩ :=
    Finset.exists_max_image (SkewMonoidAlgebra.support p) toAdd hs
  refine ⟨toAdd a, ?_, ?_⟩
  · simpa using (SkewMonoidAlgebra.mem_support_iff.mp ha)
  · exact hmax

/-- Skew polynomials over a division ring have no zero divisors. -/
noncomputable instance skewPolynomialNoZeroDivisors (D : Type*) [DivisionRing D]
    [MulSemiringAction (Multiplicative ℕ) D] : NoZeroDivisors (SkewPolynomial D) where
  eq_zero_or_eq_zero_of_mul_eq_zero {p q} hpq := by
    by_contra h
    push_neg at h
    obtain ⟨m, hm, hp⟩ := exists_top_coeff p h.1
    obtain ⟨n, hn, hq⟩ := exists_top_coeff q h.2
    have heq := coeff_mul_top p q m n hp hq
    rw [hpq, SkewMonoidAlgebra.coeff_zero] at heq
    have hs : (ofAdd m) • SkewMonoidAlgebra.coeff q (ofAdd n) ≠ 0 := by
      exact fun hz => hn ((MulSemiringAction.toRingHom (Multiplicative ℕ) D
        (ofAdd m)).injective (by simpa using hz))
    exact (mul_ne_zero hm hs) heq.symm

end HeightSync.SkewDomain


==> anc/lean/HeightSync/SkewField.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Samrath Chadha
-/
import HeightSync.WordEncoding
import HeightSync.SkewOre

/-!
# A division-ring embedding preserving word order

The coefficient field consists of rational functions in position-indexed
commuting variables. Its shift endomorphism defines a skew polynomial ring.
The proven left Ore condition embeds that ring into a division ring.
-/

noncomputable section

namespace HeightSync.SkewField

open Multiplicative
open HeightSync.WordEncoding

variable (α K : Type*) [Field K]

abbrev PositionPolynomial := MvPolynomial (α × ℕ) K
abbrev CoefficientField := FractionRing (PositionPolynomial α K)

/-- The coefficient algebra inclusion into its rational-function field. -/
abbrev baseInclusion : PositionPolynomial α K →ₐ[K] CoefficientField α K :=
  IsScalarTower.toAlgHom K (PositionPolynomial α K) (CoefficientField α K)

/-- Shift every position variable forward by one. -/
abbrev shiftPolynomial : PositionPolynomial α K →ₐ[K] PositionPolynomial α K :=
  MvPolynomial.rename (shiftIndex 1)

theorem shiftPolynomial_injective : Function.Injective (shiftPolynomial α K) := by
  apply MvPolynomial.rename_injective
  intro x y h
  apply Prod.ext
  · simpa [shiftIndex] using congrArg Prod.fst h
  · have := congrArg Prod.snd h
    change x.2 + 1 = y.2 + 1 at this
    omega

theorem shiftToField_injective :
    Function.Injective ((baseInclusion α K).comp (shiftPolynomial α K)) :=
  (IsFractionRing.injective (PositionPolynomial α K) (CoefficientField α K)).comp
    (shiftPolynomial_injective α K)

/-- The shift extends uniquely to an injective endomorphism of rational functions. -/
def shiftField : CoefficientField α K →ₐ[K] CoefficientField α K :=
  IsFractionRing.liftAlgHom (shiftToField_injective α K)

@[simp] theorem shiftField_base (p : PositionPolynomial α K) :
    shiftField α K (algebraMap (PositionPolynomial α K) (CoefficientField α K) p) =
      algebraMap (PositionPolynomial α K) (CoefficientField α K) (shiftPolynomial α K p) := by
  exact IsFractionRing.lift_algebraMap (shiftToField_injective α K) p

/-- The natural numbers act by successive applications of the shift. -/
instance shiftAction : MulSemiringAction (Multiplicative ℕ) (CoefficientField α K) where
  smul n x := ((shiftField α K) ^ toAdd n) x
  one_smul x := rfl
  mul_smul n m x := by
    change ((shiftField α K) ^ (toAdd n + toAdd m)) x =
      ((shiftField α K) ^ toAdd n) (((shiftField α K) ^ toAdd m) x)
    rw [pow_add]
    rfl
  smul_zero n := map_zero ((shiftField α K) ^ toAdd n)
  smul_add n x y := map_add ((shiftField α K) ^ toAdd n) x y
  smul_one n := map_one ((shiftField α K) ^ toAdd n)
  smul_mul n x y := map_mul ((shiftField α K) ^ toAdd n) x y

instance shift_smul_comm :
    SMulCommClass (Multiplicative ℕ) K (CoefficientField α K) where
  smul_comm n c x := map_smul (((shiftField α K) ^ toAdd n).toLinearMap) c x

/-- The associated skew-polynomial ring is a central `K`-algebra. -/
instance (priority := 1100) skewAlgebra : Algebra K (SkewPolynomial (CoefficientField α K)) := by
  unfold SkewPolynomial
  infer_instance

abbrev Skew := SkewPolynomial (CoefficientField α K)

/-- The rational-function coefficient attached to an ordered word. -/
def wordCoefficient (w : List α) : CoefficientField α K :=
  algebraMap (PositionPolynomial α K) (CoefficientField α K) (monomialFrom K 0 w)

/-- Each letter becomes its position-zero variable followed by the skew indeterminate. -/
def letterImage (a : α) : Skew α K :=
  SkewPolynomial.monomial 1
    (algebraMap (PositionPolynomial α K) (CoefficientField α K) (MvPolynomial.X (a, 0)))

/-- Multiply the letter images in the original word order. -/
def wordImage : FreeMonoid α →* Skew α K := FreeMonoid.lift (letterImage α K)

@[simp] theorem wordImage_nil : wordImage α K (FreeMonoid.ofList []) = 1 := rfl

/-- A word's image has the original length as its skew exponent. -/
theorem wordImage_formula (w : List α) :
    wordImage α K (FreeMonoid.ofList w) =
      SkewPolynomial.monomial w.length (wordCoefficient α K w) := by
  induction w with
  | nil => simp [wordCoefficient, SkewPolynomial.monomial_zero_one]
  | cons a w ih =>
      rw [FreeMonoid.ofList_cons, map_mul]
      have hof : wordImage α K (FreeMonoid.of a) = letterImage α K a := rfl
      rw [hof, ih, letterImage, SkewPolynomial.monomial_mul_monomial]
      simp only [List.length_cons, Nat.add_comm 1 w.length]
      apply congrArg (SkewPolynomial.monomial (w.length + 1))
      change _ * shiftField α K (wordCoefficient α K w) = _
      rw [wordCoefficient, shiftField_base]
      change _ * algebraMap (PositionPolynomial α K) (CoefficientField α K)
        (MvPolynomial.rename (shiftIndex 1) (monomialFrom K 0 w)) = _
      rw [monomialFrom_shift]
      rw [← map_mul]
      exact congrArg (algebraMap (PositionPolynomial α K) (CoefficientField α K))
        (monomialFrom_cons K 0 a w).symm

/-- Summing the skew coefficients is linear, although generally not multiplicative. -/
def sumCoefficients : Skew α K →ₗ[K] CoefficientField α K :=
  (Finsupp.lsum K (fun _ : Multiplicative ℕ =>
    (LinearMap.id : CoefficientField α K →ₗ[K] CoefficientField α K))).comp
    SkewMonoidAlgebra.toFinsuppLinearEquiv.toLinearMap

@[simp] theorem sumCoefficients_monomial (n : ℕ) (c : CoefficientField α K) :
    sumCoefficients α K (SkewPolynomial.monomial n c) = c := by
  change (Finsupp.lsum K (fun _ : Multiplicative ℕ =>
    (LinearMap.id : CoefficientField α K →ₗ[K] CoefficientField α K)))
      (Finsupp.single (ofAdd n) c) = c
  rw [Finsupp.lsum_single]
  rfl

/-- Distinct ordered words remain linearly independent in the rational-function field. -/
theorem wordCoefficient_linearIndependent : LinearIndependent K (wordCoefficient α K) := by
  have hinj : Function.Injective (baseInclusion α K).toLinearMap :=
    IsFractionRing.injective (PositionPolynomial α K) (CoefficientField α K)
  exact (monomialFrom_linearIndependent K 0).map' (baseInclusion α K).toLinearMap
    (LinearMap.ker_eq_bot.mpr hinj)

/-- The skew-polynomial images of all words are linearly independent. -/
theorem wordImage_linearIndependent : LinearIndependent K (wordImage α K) := by
  apply LinearIndependent.of_comp (sumCoefficients α K)
  have h := (wordCoefficient_linearIndependent α K).comp
    FreeMonoid.toList FreeMonoid.toList.injective
  convert h using 1
  funext w
  change sumCoefficients α K (wordImage α K w) = wordCoefficient α K (FreeMonoid.toList w)
  rw [← FreeMonoid.ofList_toList w, wordImage_formula, sumCoefficients_monomial]
  rfl

/-- Multiplicative and linear evaluation of the noncommutative word algebra. -/
def monoidAlgebraEmbedding : MonoidAlgebra K (FreeMonoid α) →ₐ[K] Skew α K :=
  MonoidAlgebra.lift K (Skew α K) (FreeMonoid α) (wordImage α K)

theorem monoidAlgebraEmbedding_injective :
    Function.Injective (monoidAlgebraEmbedding α K) := by
  intro p q h
  apply wordImage_linearIndependent α K
  simpa only [monoidAlgebraEmbedding, MonoidAlgebra.lift_apply,
    Finsupp.linearCombination_apply] using h

/-- An injective algebra map from the free associative algebra into skew polynomials. -/
def freeToSkew : FreeAlgebra K α →ₐ[K] Skew α K :=
  (monoidAlgebraEmbedding α K).comp FreeAlgebra.equivMonoidAlgebraFreeMonoid.toAlgHom

theorem freeToSkew_injective : Function.Injective (freeToSkew α K) :=
  (monoidAlgebraEmbedding_injective α K).comp
    FreeAlgebra.equivMonoidAlgebraFreeMonoid.injective

/-- The genuine division ring of Ore fractions of the position-shift skew ring. -/
abbrev Division := SkewOre.FractionDivisionRing (CoefficientField α K)

instance (priority := 1100) divisionAlgebra : Algebra K (Division α K) := by
  unfold Division SkewOre.FractionDivisionRing
  infer_instance

/-- The canonical skew-ring inclusion is a central `K`-algebra map. -/
def fractionInclusion : Skew α K →ₐ[K] Division α K where
  __ := SkewOre.inclusion
  commutes' _ := rfl

/-- The word-monoid algebra embeds into the same central division ring. -/
def wordAlgebraEmbedding : MonoidAlgebra K (FreeMonoid α) →ₐ[K] Division α K :=
  (fractionInclusion α K).comp (monoidAlgebraEmbedding α K)

theorem wordAlgebraEmbedding_injective :
    Function.Injective (wordAlgebraEmbedding α K) :=
  SkewOre.inclusion_injective.comp (monoidAlgebraEmbedding_injective α K)

/-- The ordered free associative algebra embeds into a division ring with central `K`. -/
def freeEmbedding : FreeAlgebra K α →ₐ[K] Division α K :=
  (fractionInclusion α K).comp (freeToSkew α K)

theorem freeEmbedding_injective : Function.Injective (freeEmbedding α K) :=
  SkewOre.inclusion_injective.comp (freeToSkew_injective α K)

end HeightSync.SkewField


==> anc/lean/HeightSync/SkewOre.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Released under Apache 2.0 license.
Authors: Samrath Chadha
-/
import HeightSync.SkewDomain

/-!
# Left Ore fractions for skew polynomials

Finite coefficient vectors give a dimension-count proof of bounded common left
multiples. The conclusion is an actual Ore localization into a division ring
when the coefficient action is injective and the skew polynomial ring is a domain.
-/

noncomputable section

namespace HeightSync.SkewOre

open Multiplicative SkewMonoidAlgebra OreLocalization

variable {D : Type*} [DivisionRing D]

/-- Underlying skew polynomial ring, written as a skew monoid algebra to expose its API. -/
abbrev Poly (D : Type*) [Zero D] := SkewMonoidAlgebra D (Multiplicative ℕ)

private theorem coeff_finset_sum {ι : Type*} (s : Finset ι) (f : ι → Poly D)
    (j : Multiplicative ℕ) : (∑ i ∈ s, f i).coeff j = ∑ i ∈ s, (f i).coeff j := by
  classical
  induction s using Finset.induction_on with
  | empty => simp
  | @insert a s ha ih => simp [ha, coeff_add, ih]

private theorem coeff_sub' (p q : Poly D) (i : Multiplicative ℕ) :
    (p - q).coeff i = p.coeff i - q.coeff i := by
  change (p - q).toFinsupp i = p.toFinsupp i - q.toFinsupp i
  simp

/-- A polynomial with the specified finite coefficient vector. -/
def ofCoeffs (n : ℕ) : (Fin (n + 1) → D) →ₗ[D] Poly D where
  toFun c := ∑ i : Fin (n + 1), single (ofAdd (i : ℕ)) (c i)
  map_add' c d := by
    simp only [Pi.add_apply, single_add, Finset.sum_add_distrib]
  map_smul' a c := by
    simp only [Pi.smul_apply, ← smul_single, Finset.smul_sum, RingHom.id_apply]

@[simp] theorem coeff_ofCoeffs (n : ℕ) (c : Fin (n + 1) → D) (j : Fin (n + 1)) :
    (ofCoeffs n c).coeff (ofAdd (j : ℕ)) = c j := by
  classical
  simp only [ofCoeffs, LinearMap.coe_mk, AddHom.coe_mk, coeff_finset_sum]
  rw [Finset.sum_eq_single j]
  · simp [coeff_single_apply]
  · intro i _ hij
    have hne : ofAdd (i : ℕ) ≠ ofAdd (j : ℕ) := by
      intro h
      apply hij
      exact Fin.ext (ofAdd.injective h)
    simp [coeff_single_apply, hne]
  · simp

/-- Every coefficient beyond the vector's endpoint vanishes. -/
theorem coeff_ofCoeffs_above (n : ℕ) (c : Fin (n + 1) → D) (j : ℕ) (hj : n < j) :
    (ofCoeffs n c).coeff (ofAdd j) = 0 := by
  classical
  simp only [ofCoeffs, LinearMap.coe_mk, AddHom.coe_mk, coeff_finset_sum]
  apply Finset.sum_eq_zero
  intro i _
  have hne : ofAdd (i : ℕ) ≠ ofAdd j := by
    intro h
    have := ofAdd.injective h
    omega
  simp [coeff_single_apply, hne]

/-- Extracting coefficients proves that the coefficient-vector map is injective. -/
theorem ofCoeffs_injective (n : ℕ) : Function.Injective (ofCoeffs (D := D) n) := by
  intro c d h
  funext i
  simpa using congrArg (fun P : Poly D => P.coeff (ofAdd (i : ℕ))) h

/-- A support bound formulated entirely in terms of coefficients. -/
def Bounded (p : Poly D) (n : ℕ) : Prop :=
  ∀ j : ℕ, n < j → p.coeff (ofAdd j) = 0

variable [MulSemiringAction (Multiplicative ℕ) D]

instance polyNoZeroDivisors : NoZeroDivisors (Poly D) :=
  SkewDomain.skewPolynomialNoZeroDivisors D

/-- Multiplication adds coefficient bounds. -/
theorem bounded_mul {p q : Poly D} {m n : ℕ}
    (hp : Bounded p m) (hq : Bounded q n) : Bounded (p * q) (m + n) := by
  classical
  intro j hj
  rw [coeff_mul]
  unfold SkewMonoidAlgebra.sum
  apply Finset.sum_eq_zero
  intro a ha
  have ha' : toAdd a ≤ m := by
    by_contra h
    have hz := hp (toAdd a) (by omega)
    exact (mem_support_iff.mp ha) (by simpa using hz)
  apply Finset.sum_eq_zero
  intro b hb
  have hb' : toAdd b ≤ n := by
    by_contra h
    have hz := hq (toAdd b) (by omega)
    exact (mem_support_iff.mp hb) (by simpa using hz)
  have hab : a * b ≠ ofAdd j := by
    intro h
    have h' := congrArg toAdd h
    simp only [toAdd_mul, toAdd_ofAdd] at h'
    omega
  simp [hab]

omit [MulSemiringAction (Multiplicative ℕ) D] in
/-- Every skew polynomial has some finite coefficient bound. -/
theorem exists_bound (p : Poly D) : ∃ n : ℕ, Bounded p n := by
  classical
  refine ⟨p.support.sup toAdd, ?_⟩
  intro j hj
  apply notMem_support_iff.mp
  intro hm
  have := Finset.le_sup (f := toAdd) hm
  simpa using (not_le_of_gt hj) this

private def leftSystem (p q : Poly D) (m n : ℕ) :
    ((Fin (n + 1) → D) × (Fin (m + 1) → D)) →ₗ[D] (Fin (m + n + 1) → D) where
  toFun uv i := ((ofCoeffs n uv.1) * p - (ofCoeffs m uv.2) * q).coeff (ofAdd (i : ℕ))
  map_add' uv xy := by
    funext i
    simp only [Prod.fst_add, Prod.snd_add, map_add, add_mul, coeff_sub', coeff_add]
    simp only [Pi.add_apply]
    abel
  map_smul' a uv := by
    funext i
    simp only [Prod.smul_fst, Prod.smul_snd, map_smul, smul_mul_assoc,
      ← smul_sub, coeff_smul, RingHom.id_apply, Pi.smul_apply]

/-- Bounded common left multiples. Only the domain property is used to ensure the
right-hand multiplier is nonzero; the coefficient-system construction is unconditional. -/
theorem bounded_common_left_multiple [NoZeroDivisors (Poly D)]
    (p q : Poly D) (m n : ℕ) (hp0 : p ≠ 0)
    (hp : Bounded p m) (hq : Bounded q n) :
    ∃ u v : Poly D, u * p = v * q ∧ v ≠ 0 ∧ Bounded u n ∧ Bounded v m := by
  let f := leftSystem p q m n
  have hdim : Module.finrank D (Fin (m + n + 1) → D) <
      Module.finrank D ((Fin (n + 1) → D) × (Fin (m + 1) → D)) := by
    simp only [Module.finrank_prod, Module.finrank_pi, Fintype.card_fin]
    omega
  have hnoninj : ¬ Function.Injective f := by
    intro hi
    have := LinearMap.finrank_le_finrank_of_injective hi
    omega
  obtain ⟨x, y, hxy, hne⟩ := Function.not_injective_iff.mp hnoninj
  let uv := x - y
  have huv : uv ≠ 0 := sub_ne_zero.mpr hne
  have hfuv : f uv = 0 := by simp only [uv, map_sub, hxy, sub_self]
  let u := ofCoeffs n uv.1
  let v := ofCoeffs m uv.2
  have hu : Bounded u n := coeff_ofCoeffs_above n uv.1
  have hv : Bounded v m := coeff_ofCoeffs_above m uv.2
  have heq : u * p = v * q := by
    apply sub_eq_zero.mp
    apply SkewMonoidAlgebra.ext
    intro i
    let j := toAdd i
    by_cases hi : j < m + n + 1
    · have h := congrFun hfuv ⟨j, hi⟩
      exact h
    · have hup := bounded_mul hu hp j (by omega)
      have hvq := bounded_mul hv hq j (by omega)
      change (u * p - v * q).coeff (ofAdd j) = 0
      rw [coeff_sub', hup, hvq, sub_self]
  have hv0 : v ≠ 0 := by
    intro hz
    have hu0 : u = 0 := by
      have : u * p = 0 := by simpa [hz] using heq
      exact (mul_eq_zero.mp this).resolve_right hp0
    apply huv
    apply Prod.ext
    · exact ofCoeffs_injective n (by simpa [u] using hu0)
    · exact ofCoeffs_injective m (by simpa [v] using hz)
  exact ⟨u, v, heq, hv0, hu, hv⟩

/-- The left Ore condition for all nonzero skew-polynomial denominators. -/
theorem exists_ore_multiple (r : Poly D) (s : nonZeroDivisors (Poly D)) :
    ∃ (u : Poly D) (v : nonZeroDivisors (Poly D)), (v : Poly D) * r = u * s := by
  obtain ⟨m, hm⟩ := exists_bound (s : Poly D)
  obtain ⟨n, hn⟩ := exists_bound r
  obtain ⟨u, v, heq, hv, _, _⟩ := bounded_common_left_multiple
    (s : Poly D) r m n (nonZeroDivisors.coe_ne_zero s) hm hn
  exact ⟨u, ⟨v, mem_nonZeroDivisors_of_ne_zero hv⟩, heq.symm⟩

/-- Nonzero skew polynomials form a left Ore set. -/
instance skewPolynomialOre : OreSet (nonZeroDivisors (Poly D)) := by
  classical
  choose u v h using (exists_ore_multiple (D := D))
  exact OreLocalization.oreSetOfNoZeroDivisors u v h

/-- The division ring of left fractions of the skew polynomial ring. -/
abbrev FractionDivisionRing (D : Type*) [DivisionRing D]
    [MulSemiringAction (Multiplicative ℕ) D] :=
  OreLocalization (nonZeroDivisors (Poly D)) (Poly D)

/-- The canonical inclusion into the division ring of left fractions. -/
abbrev inclusion : Poly D →+* FractionDivisionRing D := OreLocalization.numeratorRingHom

/-- The canonical inclusion into left fractions is injective. -/
theorem inclusion_injective : Function.Injective (inclusion (D := D)) :=
  OreLocalization.numeratorHom_inj (fun _ h => h.1)

end HeightSync.SkewOre


==> anc/lean/HeightSync/Slip.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.

The finite slip maps and the general telescoping potential argument used in the
lower-bound proof. The circular-arc potential inequality is a separate obligation.
-/
import Mathlib

namespace HeightSync.Slip

/-- A division-free, normalized lift of the slip map. -/
def value (n m g : ℕ) : ℕ :=
  if g < m then n + g - m else if g ≤ m + 1 then 0 else g - m - 1

theorem value_lt {n m g : ℕ} (hm : m + 1 < n) (hg : g < n) :
    value n m g < n := by
  unfold value
  split_ifs <;> omega

/-- The manuscript's slip `X_m`, for `0 ≤ m ≤ n-2`. -/
def map {n : ℕ} (m : ℕ) (hm : m + 1 < n) (g : Fin n) : Fin n :=
  ⟨value n m g.val, value_lt hm g.isLt⟩

/-- The normalized lift equals the two-branch modular expression. -/
theorem value_eq_mod {n m g : ℕ} (hm : m + 1 < n) (hg : g < n) :
    value n m g =
      if g ≤ m then (g + n - m) % n else (g + n - m - 1) % n := by
  unfold value
  by_cases hgm : g < m
  · have hle : g ≤ m := by omega
    simp only [hgm, hle, if_true]
    have ht : g + n - m < n := by omega
    rw [Nat.mod_eq_of_lt ht]
    omega
  · by_cases heq : g = m
    · subst g
      simp only [lt_self_iff_false, le_add_iff_nonneg_right, zero_le, if_true, le_refl,
        if_false]
      have ht : m + n - m = n := by omega
      rw [ht, Nat.mod_self]
    · have hgt : m < g := by omega
      have hnot : ¬g ≤ m := by omega
      simp only [hgm, hnot, if_false]
      by_cases hnext : g ≤ m + 1
      · simp only [hnext, if_true]
        have heq : g = m + 1 := by omega
        have ht : g + n - m - 1 = n := by omega
        rw [ht, Nat.mod_self]
      · simp only [hnext, if_false]
        have ht : g + n - m - 1 = n + (g - m - 1) := by omega
        rw [ht, Nat.add_mod, Nat.mod_self, Nat.zero_add, Nat.mod_mod]
        exact (Nat.mod_eq_of_lt (by omega : g - m - 1 < n)).symm

/-- Its only collision identifies the adjacent points `m` and `m+1`. -/
theorem value_fiber {n m g h : ℕ} (hm : m + 1 < n) (hg : g < n) (hh : h < n) :
    value n m g = value n m h ↔
      g = h ∨ (g = m ∧ h = m + 1) ∨ (g = m + 1 ∧ h = m) := by
  unfold value
  split_ifs <;> omega

/-- The point `n-m-1` is absent from the slip's image. -/
theorem value_ne_missing {n m g : ℕ} (hm : m + 1 < n) (hg : g < n) :
    value n m g ≠ n - m - 1 := by
  unfold value
  split_ifs <;> omega

@[simp] theorem value_left {n m : ℕ} (_hm : m + 1 < n) : value n m m = 0 := by
  simp [value]

@[simp] theorem value_right {n m : ℕ} (_hm : m + 1 < n) : value n m (m + 1) = 0 := by
  simp [value]

theorem map_fiber {n : ℕ} (m : ℕ) (hm : m + 1 < n) (g h : Fin n) :
    map m hm g = map m hm h ↔
      g = h ∨ (g.val = m ∧ h.val = m + 1) ∨
        (g.val = m + 1 ∧ h.val = m) := by
  rw [Fin.ext_iff]
  change value n m g.val = value n m h.val ↔ _
  rw [value_fiber hm g.isLt h.isLt]
  simp only [Fin.ext_iff]

theorem map_ne_missing {n : ℕ} (m : ℕ) (hm : m + 1 < n) (g : Fin n) :
    (map m hm g).val ≠ n - m - 1 :=
  value_ne_missing hm g.isLt

/-- A slip reduces cardinality by at most one: all other fibers are singletons. -/
theorem injective_away_from_left {n : ℕ} (m : ℕ) (hm : m + 1 < n) :
    Set.InjOn (map m hm) {g : Fin n | g.val ≠ m} := by
  intro g hg h hh heq
  rcases (map_fiber m hm g h).mp heq with hsame | hcollision | hcollision
  · exact hsame
  · exact False.elim (hg hcollision.1)
  · exact False.elim (hh hcollision.2)

/-- The same slip on residue classes, for use with circular arcs. -/
def zmap {n : ℕ} [NeZero n] (m : ℕ) (_hm : m + 1 < n) (g : ZMod n) : ZMod n :=
  (value n m g.val : ZMod n)

@[simp] theorem zmap_val {n : ℕ} [NeZero n] (m : ℕ) (hm : m + 1 < n)
    (g : ZMod n) :
    (zmap m hm g).val = value n m g.val := by
  exact ZMod.val_natCast_of_lt (value_lt hm (ZMod.val_lt g))

theorem zmap_ne_missing {n : ℕ} [NeZero n] (m : ℕ) (hm : m + 1 < n)
    (g : ZMod n) : zmap m hm g ≠ (n - m - 1 : ℕ) := by
  intro h
  have heq := congrArg ZMod.val h
  rw [zmap_val, ZMod.val_natCast_of_lt (by omega : n - m - 1 < n)] at heq
  exact value_ne_missing hm (ZMod.val_lt g) heq

/-- The zero fiber consists of the slip's two adjacent collision points. -/
theorem zmap_preimage_zero {n : ℕ} [NeZero n] (m : ℕ) (hm : m + 1 < n) :
    (zmap m hm) ⁻¹' ({0} : Set (ZMod n)) = {(m : ZMod n), ((m + 1 : ℕ) : ZMod n)} := by
  ext g
  simp only [Set.mem_preimage, Set.mem_singleton_iff, Set.mem_insert_iff]
  have hg := ZMod.val_lt g
  constructor
  · intro h
    have heq := congrArg ZMod.val h
    rw [zmap_val, ZMod.val_zero] at heq
    have hcases : g.val = m ∨ g.val = m + 1 := by
      unfold value at heq
      split_ifs at heq <;> omega
    rcases hcases with hleft | hright
    · left
      rw [← ZMod.natCast_zmod_val g, hleft]
    · right
      rw [← ZMod.natCast_zmod_val g, hright]
  · rintro (hleft | hright)
    · subst g
      simp [zmap, ZMod.val_natCast_of_lt (by omega : m < n), value]
    · subst g
      simp only [zmap]
      rw [ZMod.val_natCast_of_lt hm]
      simp [value]

/-- Equality of residues after a slip can only come from equal inputs or the
single adjacent two-point fiber. -/
theorem zmap_fiber {n : ℕ} [NeZero n] (m : ℕ) (hm : m + 1 < n)
    (g h : ZMod n) :
    zmap m hm g = zmap m hm h ↔ g = h ∨
      (g = (m : ZMod n) ∧ h = ((m + 1 : ℕ) : ZMod n)) ∨
      (g = ((m + 1 : ℕ) : ZMod n) ∧ h = (m : ZMod n)) := by
  constructor
  · intro heq
    have hv := congrArg ZMod.val heq
    rw [zmap_val, zmap_val] at hv
    rcases (value_fiber hm (ZMod.val_lt g) (ZMod.val_lt h)).mp hv with heq | hl | hr
    · left
      rw [← ZMod.natCast_zmod_val g, ← ZMod.natCast_zmod_val h, heq]
    · right; left
      constructor
      · rw [← ZMod.natCast_zmod_val g, hl.1]
      · rw [← ZMod.natCast_zmod_val h, hl.2]
    · right; right
      constructor
      · rw [← ZMod.natCast_zmod_val g, hr.1]
      · rw [← ZMod.natCast_zmod_val h, hr.2]
  · rintro (heq | hl | hr)
    · rw [heq]
    · rcases hl with ⟨rfl, rfl⟩
      simp only [zmap]
      rw [ZMod.val_natCast_of_lt (by omega : m < n), ZMod.val_natCast_of_lt hm]
      simp [value]
    · rcases hr with ⟨rfl, rfl⟩
      simp only [zmap]
      rw [ZMod.val_natCast_of_lt (by omega : m < n), ZMod.val_natCast_of_lt hm]
      simp [value]

/-- The big-circle age after an ordinary-letter block of residue `τ`. -/
def bigRotationValue (n τ g : ℕ) : ℕ := (g + τ) % (n + 1)

/-- Apply the first special letter after an ordinary-letter excursion. -/
def excursionValue (n τ g : ℕ) : ℕ :=
  let age := bigRotationValue n τ g
  if age < n - 1 then age + 1 else 0

theorem bigRotationValue_eq {n τ g : ℕ} (hτ : τ ≤ n) (hg : g < n) :
    bigRotationValue n τ g =
      if n + 1 ≤ g + τ then g + τ - (n + 1) else g + τ := by
  unfold bigRotationValue
  by_cases h : n + 1 ≤ g + τ
  · rw [if_pos h, Nat.mod_eq_sub_mod h, Nat.mod_eq_of_lt (by omega)]
  · rw [if_neg h, Nat.mod_eq_of_lt (by omega)]

/-- Residue zero merely rotates the small circle once. -/
theorem excursion_zero {n g : ℕ} (hn : 0 < n) (hg : g < n) :
    excursionValue n 0 g = (g + 1) % n := by
  unfold excursionValue
  rw [bigRotationValue_eq (by omega : 0 ≤ n) hg]
  have h : ¬ n + 1 ≤ g := by omega
  simp only [Nat.add_zero, h, if_false]
  by_cases hlast : g < n - 1
  · rw [if_pos hlast, Nat.mod_eq_of_lt (by omega)]
  · rw [if_neg hlast]
    have heq : g + 1 = n := by omega
    rw [heq, Nat.mod_self]

/-- Residue `n` gives the identity after the first special letter. -/
theorem excursion_last {n g : ℕ} (hn : 0 < n) (hg : g < n) :
    excursionValue n n g = g := by
  unfold excursionValue
  rw [bigRotationValue_eq (by omega : n ≤ n) hg]
  by_cases hg0 : g = 0
  · subst g
    simp
  · have h : n + 1 ≤ g + n := by omega
    simp only [h, if_true]
    have hlt : g + n - (n + 1) < n - 1 := by omega
    rw [if_pos hlt]
    omega

/-- Every intermediate residue gives exactly one of the slip maps. This is the
nonpermutation row of the manuscript's excursion table. -/
theorem excursion_middle {n τ g : ℕ}
    (hτ0 : 1 ≤ τ) (hτn : τ < n) (hg : g < n) :
    excursionValue n τ g = value n (n - 1 - τ) g := by
  unfold excursionValue
  rw [bigRotationValue_eq (by omega : τ ≤ n) hg]
  unfold value
  dsimp only
  split_ifs <;> omega

/-- A nonterminal, nonzero excursion residue cannot occur in its first turn,
since an ordinary-letter excursion already contains at least `n` letters. -/
theorem excursion_length_lower_bound {n j τ : ℕ}
    (hj : n ≤ j) (hτ : τ < n) (hresidue : j % (n + 1) = τ) :
    n + 1 + τ ≤ j := by
  have hdiv := Nat.mod_add_div j (n + 1)
  rw [hresidue] at hdiv
  have hpositive : 1 ≤ j / (n + 1) := by
    by_contra hnot
    have hzero : j / (n + 1) = 0 := Nat.eq_zero_of_not_pos hnot
    rw [hzero] at hdiv
    omega
  have hmul : n + 1 ≤ (n + 1) * (j / (n + 1)) := by
    exact Nat.le_mul_of_pos_right _ hpositive
  omega

/-- The exact charge for a nonpermutation excursion is dominated by its input
length. The equality `2n+1-(n-1-τ)=n+2+τ` corrects an arithmetic typo in the draft. -/
theorem excursion_slip_cost_le {n j τ e : ℕ}
    (hj : n ≤ j) (hτ : τ < n) (hresidue : j % (n + 1) = τ) (he : 1 ≤ e) :
    (2 * n + 1 - (n - 1 - τ)) + (e - 1) ≤ j + e := by
  have hlength := excursion_length_lower_bound hj hτ hresidue
  omega

section Potential

variable {State Action : Type*}

/-- Read a list of operations from left to right. -/
def run (step : State → Action → State) : State → List Action → State
  | q, [] => q
  | q, a :: as => run step (step q a) as

/-- Add the costs of all operations. -/
def cost (charge : Action → ℕ) : List Action → ℕ
  | [] => 0
  | a :: as => charge a + cost charge as

@[simp] theorem run_nil (step : State → Action → State) (q : State) :
    run step q [] = q := rfl

@[simp] theorem cost_nil (charge : Action → ℕ) : cost charge [] = 0 := rfl

/-- A one-step potential estimate telescopes over every finite operation list. -/
theorem potential_le_cost_add_final
    (step : State → Action → State) (charge : Action → ℕ) (potential : State → ℕ)
    (one_step : ∀ q a, potential q ≤ charge a + potential (step q a))
    (q : State) (as : List Action) :
    potential q ≤ cost charge as + potential (run step q as) := by
  induction as generalizing q with
  | nil => simp [cost, run]
  | cons a as ih =>
    have h₁ := one_step q a
    have h₂ := ih (step q a)
    simp only [cost, run]
    omega

/-- If a terminal state's potential is zero, every path reaching it pays the
initial potential. This is the telescoping step of the manuscript's lower bound. -/
theorem initial_potential_le_cost
    (step : State → Action → State) (charge : Action → ℕ) (potential : State → ℕ)
    (one_step : ∀ q a, potential q ≤ charge a + potential (step q a))
    (q : State) (as : List Action) (terminal : potential (run step q as) = 0) :
    potential q ≤ cost charge as := by
  have h := potential_le_cost_add_final step charge potential one_step q as
  simpa [terminal] using h

end Potential

end HeightSync.Slip


==> anc/lean/HeightSync/SlipLowerBound.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.

The complete circular-arc potential lower bound for the slip model.
-/
import HeightSync.SlipPotential
import HeightSync.SlipSingleton

namespace HeightSync.Slip

variable {n : ℕ}

/-- A slip cannot decrease the manuscript's set potential faster than its cost.
This includes both nonsingleton images and the separate collision-to-singleton case. -/
theorem phi_slip [NeZero n] (m : ℕ) (hm : m + 1 < n) (G : Set (ZMod n)) :
    Arc.phi G ≤ (2 * n + 1 - m) + Arc.phi ((zmap m hm) '' G) := by
  classical
  by_cases hG : G.Nontrivial
  · rw [Arc.phi_of_nontrivial G hG]
    by_cases himage : ((zmap m hm) '' G).Nontrivial
    · rw [Arc.phi_of_nontrivial _ himage]
      exact SlipPotential.coveringPotential_slip hm G himage
    · rw [Arc.phi_of_not_nontrivial _ himage, Nat.add_zero]
      exact coveringPotential_le_cost_of_collapsed m hm G hG
        (Set.not_nontrivial_iff.mp himage)
  · rw [Arc.phi_of_not_nontrivial G hG]
    omega

/-- Operations of the manuscript's finite slip model. -/
inductive Operation (n : ℕ) where
  | rotate
  | slip (m : ℕ) (hm : m + 1 < n)

/-- The action of an operation on a subset of the small age circle. -/
def applyOperation [NeZero n] (G : Set (ZMod n)) : Operation n → Set (ZMod n)
  | .rotate => (fun x : ZMod n => x + 1) '' G
  | .slip m hm => (zmap m hm) '' G

/-- The exact costs assigned in the manuscript. -/
def operationCost : Operation n → ℕ
  | .rotate => 1
  | .slip m _ => 2 * n + 1 - m

/-- The one-step inequality for every operation of the slip model. -/
theorem phi_operation [NeZero n] (hn : 2 ≤ n) (G : Set (ZMod n))
    (a : Operation n) :
    Arc.phi G ≤ operationCost a + Arc.phi (applyOperation G a) := by
  cases a with
  | rotate => exact Arc.phi_rotation hn G
  | slip m hm => exact phi_slip m hm G

/-- Every operation list pays for the potential it removes. -/
theorem phi_le_operation_cost_add_final [NeZero n] (hn : 2 ≤ n)
    (G : Set (ZMod n)) (as : List (Operation n)) :
    Arc.phi G ≤ cost operationCost as + Arc.phi (run applyOperation G as) := by
  exact potential_le_cost_add_final applyOperation operationCost Arc.phi
    (phi_operation hn) G as

/-- The all-height lower bound for the complete slip model: every finite path
from the full `n`-point circle to a singleton costs at least `(n-1)(2n+1)`.
The statement permits a subsingleton terminal set, which also covers the singleton case. -/
theorem slip_path_lower_bound [NeZero n] (hn : 2 ≤ n)
    (as : List (Operation n))
    (terminal : (run applyOperation (Set.univ : Set (ZMod n)) as).Subsingleton) :
    (n - 1) * (2 * n + 1) ≤ cost operationCost as := by
  have hterminal : Arc.phi (run applyOperation (Set.univ : Set (ZMod n)) as) = 0 :=
    Arc.phi_of_not_nontrivial _ terminal.not_nontrivial
  have h := initial_potential_le_cost applyOperation operationCost Arc.phi
    (phi_operation hn) (Set.univ : Set (ZMod n)) as hterminal
  simpa [Arc.phi_univ hn] using h

end HeightSync.Slip


==> anc/lean/HeightSync/SlipPotential.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.

Preimages of canonical circular arcs under the elementary slip.
-/
import HeightSync.Slip
import HeightSync.Arc

namespace HeightSync.SlipPotential

open HeightSync

/-- Membership in a canonical arc can be decided by two ordinary integer intervals. -/
theorem mem_carrier_iff {n g : ℕ} [NeZero n]
    (a : Arc.Canonical n) (hg : g < n) :
    (g : ZMod n) ∈ Arc.carrier a ↔
      (a.start ≤ (g : ℤ) ∧ (g : ℤ) < a.start + a.size) ∨
      (a.start ≤ (g : ℤ) - n ∧ (g : ℤ) - n < a.start + a.size) := by
  constructor
  · rintro ⟨i, heq⟩
    have hib := i.isLt
    have has := a.size_le
    have hal := a.lower
    have hau := a.upper
    have heq' : (g : ZMod n) = ((a.start + (i.val : ℤ) : ℤ) : ZMod n) := by
      simpa only [Int.cast_add, Int.cast_natCast] using heq
    have hval := congrArg (fun z : ZMod n => (z.val : ℤ)) heq'
    dsimp only at hval
    rw [ZMod.val_natCast_of_lt hg, ZMod.val_intCast] at hval
    by_cases hnonneg : 0 ≤ a.start + (i.val : ℤ)
    · rw [Int.emod_eq_of_lt hnonneg (by omega)] at hval
      left
      omega
    · have hmod : (a.start + (i.val : ℤ)) % (n : ℤ) =
          a.start + (i.val : ℤ) + n := by
        rw [← Int.add_emod_right (a.start + (i.val : ℤ)) (n : ℤ)]
        exact Int.emod_eq_of_lt (by omega) (by omega)
      rw [hmod] at hval
      right
      omega
  · rintro (⟨hl, hu⟩ | ⟨hl, hu⟩)
    · let i : Fin a.size := ⟨((g : ℤ) - a.start).toNat, by omega⟩
      refine ⟨i, ?_⟩
      have hi : (i.val : ℤ) = (g : ℤ) - a.start := by
        dsimp [i]
        omega
      have hcast := congrArg (fun z : ℤ => (z : ZMod n)) hi
      push_cast at hcast
      linear_combination -hcast
    · let i : Fin a.size := ⟨((g : ℤ) - n - a.start).toNat, by omega⟩
      refine ⟨i, ?_⟩
      have hi : (i.val : ℤ) = (g : ℤ) - n - a.start := by
        dsimp [i]
        omega
      have hcast := congrArg (fun z : ℤ => (z : ZMod n)) hi
      push_cast at hcast
      simp only [ZMod.natCast_self, sub_zero] at hcast
      linear_combination -hcast


/-- A reusable arithmetic criterion for a slip preimage to lie in a proposed arc. -/
theorem preimage_subset_of_arithmetic {n m : ℕ} [NeZero n]
    (hm : m + 1 < n) (a b : Arc.Canonical n)
    (h : ∀ g : ℕ, g < n →
      ((a.start ≤ (Slip.value n m g : ℤ) ∧
          (Slip.value n m g : ℤ) < a.start + a.size) ∨
        (a.start ≤ (Slip.value n m g : ℤ) - n ∧
          (Slip.value n m g : ℤ) - n < a.start + a.size)) →
      ((b.start ≤ (g : ℤ) ∧ (g : ℤ) < b.start + b.size) ∨
        (b.start ≤ (g : ℤ) - n ∧ (g : ℤ) - n < b.start + b.size))) :
    (Slip.zmap m hm) ⁻¹' Arc.carrier a ⊆ Arc.carrier b := by
  intro x hx
  have hx' : (Slip.value n m x.val : ZMod n) ∈ Arc.carrier a := hx
  rw [mem_carrier_iff a (Slip.value_lt hm (ZMod.val_lt x))] at hx'
  rw [← ZMod.natCast_zmod_val x, mem_carrier_iff b (ZMod.val_lt x)]
  exact h x.val (ZMod.val_lt x) hx'

/-- The polynomial formula for arc potential, with natural subtraction removed. -/
theorem potential_eq (a : Arc.Canonical n) :
    Arc.potential a = ((a.size : ℤ) - 1) * (2 * n + 1) - a.start := by
  unfold Arc.potential
  rw [Nat.cast_mul, Nat.cast_sub (by have := a.size_pos; omega)]
  push_cast
  rfl

/-- Pulling an arc back under a slip increases its potential by at most the
assigned slip cost, when neither endpoint is the omitted residue. -/
theorem preimage_arc {n m : ℕ} [NeZero n] (hm : m + 1 < n)
    (a : Arc.Canonical n) (ha : 2 ≤ a.size) (hap : a.size < n)
    (hfirst : a.start ≠ (n : ℤ) - m - 1)
    (hfirstwrap : a.start + n ≠ (n : ℤ) - m - 1)
    (hlast : a.start + a.size - 1 ≠ (n : ℤ) - m - 1) :
    ∃ b : Arc.Canonical n, 2 ≤ b.size ∧
      (Slip.zmap m hm) ⁻¹' Arc.carrier a ⊆ Arc.carrier b ∧
      Arc.potential b ≤ Arc.potential a + (2 * (n : ℤ) + 1 - m) := by
  have hal := a.lower
  have hau := a.upper
  have hp := a.size_pos
  by_cases hz : a.start ≤ 0
  · by_cases hlow : (n : ℤ) - m - 1 < a.start + a.size - 1
    · let b : Arc.Canonical n := {
        size := a.size
        size_pos := hp
        size_le := a.size_le
        start := a.start + m - n
        lower := by omega
        upper := by omega }
      refine ⟨b, ha, ?_, ?_⟩
      · apply preimage_subset_of_arithmetic hm
        intro g hg h
        dsimp [b] at *
        unfold Slip.value at h
        split_ifs at h <;> omega
      · rw [potential_eq b, potential_eq a]
        dsimp [b]
        omega
    · by_cases hhigh : a.start + n < (n : ℤ) - m - 1
      · let b : Arc.Canonical n := {
          size := a.size
          size_pos := hp
          size_le := a.size_le
          start := a.start + m + 1
          lower := by omega
          upper := by omega }
        refine ⟨b, ha, ?_, ?_⟩
        · apply preimage_subset_of_arithmetic hm
          intro g hg h
          dsimp [b] at *
          unfold Slip.value at h
          split_ifs at h <;> omega
        · rw [potential_eq b, potential_eq a]
          dsimp [b]
          omega
      · let b : Arc.Canonical n := {
          size := a.size + 1
          size_pos := by omega
          size_le := by omega
          start := a.start + m
          lower := by omega
          upper := by omega }
        refine ⟨b, by change 2 ≤ a.size + 1; omega, ?_, ?_⟩
        · apply preimage_subset_of_arithmetic hm
          intro g hg h
          dsimp [b] at *
          unfold Slip.value at h
          split_ifs at h <;> omega
        · rw [potential_eq b, potential_eq a]
          dsimp [b]
          nlinarith
  · by_cases hlow : a.start + a.size - 1 < (n : ℤ) - m - 1
    · let b : Arc.Canonical n := {
        size := a.size
        size_pos := hp
        size_le := a.size_le
        start := a.start + m + 1
        lower := by omega
        upper := by omega }
      refine ⟨b, ha, ?_, ?_⟩
      · apply preimage_subset_of_arithmetic hm
        intro g hg h
        dsimp [b] at *
        unfold Slip.value at h
        split_ifs at h <;> omega
      · rw [potential_eq b, potential_eq a]
        dsimp [b]
        omega
    · by_cases hhigh : (n : ℤ) - m - 1 < a.start
      · let b : Arc.Canonical n := {
          size := a.size
          size_pos := hp
          size_le := a.size_le
          start := a.start + m - n
          lower := by omega
          upper := by omega }
        refine ⟨b, ha, ?_, ?_⟩
        · apply preimage_subset_of_arithmetic hm
          intro g hg h
          dsimp [b] at *
          unfold Slip.value at h
          split_ifs at h <;> omega
        · rw [potential_eq b, potential_eq a]
          dsimp [b]
          omega
      · let b : Arc.Canonical n := {
          size := a.size - 1
          size_pos := by omega
          size_le := by omega
          start := a.start + m + 1 - n
          lower := by omega
          upper := by omega }
        refine ⟨b, by change 2 ≤ a.size - 1; omega, ?_, ?_⟩
        · apply preimage_subset_of_arithmetic hm
          intro g hg h
          dsimp [b] at *
          unfold Slip.value at h
          split_ifs at h <;> omega
        · rw [potential_eq b, potential_eq a]
          dsimp [b]
          rw [Nat.cast_sub (by omega : 1 ≤ a.size)]
          nlinarith


/-- The arc-preimage theorem with the natural geometric endpoint condition. -/
theorem preimage_arc_of_endpoints {n m : ℕ} [NeZero n] (hm : m + 1 < n)
    (a : Arc.Canonical n) (ha : 2 ≤ a.size) (hap : a.size < n)
    (hfirst : (a.start : ZMod n) ≠ (n - m - 1 : ℕ))
    (hlast : (a.start : ZMod n) + ((a.size - 1 : ℕ) : ZMod n) ≠
      (n - m - 1 : ℕ)) :
    ∃ b : Arc.Canonical n, 2 ≤ b.size ∧
      (Slip.zmap m hm) ⁻¹' Arc.carrier a ⊆ Arc.carrier b ∧
      Arc.potential b ≤ Arc.potential a + (2 * (n : ℤ) + 1 - m) := by
  have hcast : ((n - m - 1 : ℕ) : ZMod n) =
      (((n : ℤ) - m - 1 : ℤ) : ZMod n) := by
    have hnat : ((n - m - 1 : ℕ) : ℤ) = (n : ℤ) - m - 1 := by omega
    exact_mod_cast congrArg (fun z : ℤ => (z : ZMod n)) hnat
  apply preimage_arc hm a ha hap
  · intro heq
    apply hfirst
    rw [hcast, heq]
  · intro heq
    apply hfirst
    have heq' := congrArg (fun z : ℤ => (z : ZMod n)) heq
    push_cast at heq'
    simp only [ZMod.natCast_self, add_zero] at heq'
    rw [hcast]
    push_cast
    simpa only [ZMod.natCast_self] using heq'
  · intro heq
    apply hlast
    rw [hcast]
    have heq' := congrArg (fun z : ℤ => (z : ZMod n)) heq
    push_cast at heq'
    rw [Nat.cast_sub (by omega : 1 ≤ a.size)]
    push_cast
    linear_combination heq'

/-- The manuscript's slip inequality for the minimum covering-arc potential,
when the image contains at least two points. -/
theorem coveringPotential_slip {n m : ℕ} [NeZero n] (hm : m + 1 < n)
    (G : Set (ZMod n)) (himage : ((Slip.zmap m hm) '' G).Nontrivial) :
    Arc.coveringPotential G ≤ (2 * n + 1 - m) +
      Arc.coveringPotential ((Slip.zmap m hm) '' G) := by
  have hn : 2 ≤ n := by omega
  let H := (Slip.zmap m hm) '' G
  have hmissing : ((n - m - 1 : ℕ) : ZMod n) ∉ H := by
    rintro ⟨x, hx, heq⟩
    exact Slip.zmap_ne_missing m hm x heq
  obtain ⟨a, ha, hcover, hmin⟩ := Arc.coveringPotential_attained hn H
  have hap := Arc.minimizing_size_lt hn H himage ⟨_, hmissing⟩ a ha hcover hmin
  have hend := Arc.minimizing_endpoints_mem H himage a ha hcover hmin
  have hfirst : (a.start : ZMod n) ≠ (n - m - 1 : ℕ) := by
    intro heq
    exact hmissing (heq ▸ hend.1)
  have hlast : (a.start : ZMod n) + ((a.size - 1 : ℕ) : ZMod n) ≠
      (n - m - 1 : ℕ) := by
    intro heq
    exact hmissing (heq ▸ hend.2)
  obtain ⟨b, hb, hpre, hpot⟩ := preimage_arc_of_endpoints hm a ha hap hfirst hlast
  have hbcover : G ⊆ Arc.carrier b := by
    intro x hx
    exact hpre (hcover ⟨x, hx, rfl⟩)
  have hbound := Arc.coveringPotential_le G b hb hbcover
  have hanonneg := Arc.potential_nonneg a ha
  have hbnonneg := Arc.potential_nonneg b hb
  have hcost : ((2 * n + 1 - m : ℕ) : ℤ) = 2 * (n : ℤ) + 1 - m := by
    omega
  change Arc.coveringPotential G ≤ (2 * n + 1 - m) + Arc.coveringPotential H
  rw [hmin]
  omega

end HeightSync.SlipPotential


==> anc/lean/HeightSync/SlipSingleton.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.

The special singleton-output case in the slip potential inequality.
-/
import HeightSync.Slip
import HeightSync.Arc

namespace HeightSync.Slip

variable {n : ℕ}

/-- The two adjacent points collapsed by `X_m` form a canonical two-point arc. -/
def pairArc (m : ℕ) (hm : m + 1 < n) : Arc.Canonical n where
  size := 2
  size_pos := by omega
  size_le := by omega
  start := m
  lower := by omega
  upper := by omega

theorem pair_subset_carrier (m : ℕ) (hm : m + 1 < n) :
    ({(m : ZMod n), ((m + 1 : ℕ) : ZMod n)} : Set (ZMod n)) ⊆
      Arc.carrier (pairArc m hm) := by
  intro x hx
  simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hx
  rcases hx with rfl | rfl
  · refine ⟨⟨0, by change 0 < 2; omega⟩, ?_⟩
    simp [pairArc]
  · refine ⟨⟨1, by change 1 < 2; omega⟩, ?_⟩
    simp [pairArc]

@[simp] theorem pairArc_potential (m : ℕ) (hm : m + 1 < n) :
    Arc.potential (pairArc m hm) = (2 * n + 1 : ℕ) - (m : ℤ) := by
  simp [Arc.potential, pairArc]

theorem pairArc_potential_toNat (m : ℕ) (hm : m + 1 < n) :
    (Arc.potential (pairArc m hm)).toNat = 2 * n + 1 - m := by
  rw [pairArc_potential]
  omega

/-- A nonsingleton set which a slip collapses is contained in its unique
nontrivial fiber. -/
theorem subset_pair_of_image_subsingleton [NeZero n] (m : ℕ) (hm : m + 1 < n)
    (G : Set (ZMod n)) (hG : G.Nontrivial)
    (himage : ((zmap m hm) '' G).Subsingleton) :
    G ⊆ {(m : ZMod n), ((m + 1 : ℕ) : ZMod n)} := by
  obtain ⟨g, hg, h, hh, hne⟩ := hG
  have heq : zmap m hm g = zmap m hm h :=
    himage ⟨g, hg, rfl⟩ ⟨h, hh, rfl⟩
  have hgpair : g ∈ ({(m : ZMod n), ((m + 1 : ℕ) : ZMod n)} : Set (ZMod n)) := by
    rcases (zmap_fiber m hm g h).mp heq with hequal | hl | hr
    · exact False.elim (hne hequal)
    · exact Or.inl hl.1
    · exact Set.mem_insert_of_mem _ (Set.mem_singleton_of_eq hr.1)
  have hgzero : zmap m hm g = 0 := by
    have : g ∈ (zmap m hm) ⁻¹' ({0} : Set (ZMod n)) := by
      rw [zmap_preimage_zero]
      exact hgpair
    exact this
  intro x hx
  have hxzero : zmap m hm x = 0 :=
    (himage ⟨x, hx, rfl⟩ ⟨g, hg, rfl⟩).trans hgzero
  have hxmem : x ∈ (zmap m hm) ⁻¹' ({0} : Set (ZMod n)) := hxzero
  rwa [zmap_preimage_zero] at hxmem

/-- The minimum covering-arc potential of a set that a slip collapses is at most
that slip's assigned cost. -/
theorem coveringPotential_le_cost_of_collapsed [NeZero n]
    (m : ℕ) (hm : m + 1 < n) (G : Set (ZMod n)) (hG : G.Nontrivial)
    (himage : ((zmap m hm) '' G).Subsingleton) :
    Arc.coveringPotential G ≤ 2 * n + 1 - m := by
  have hcover : G ⊆ Arc.carrier (pairArc m hm) :=
    (subset_pair_of_image_subsingleton m hm G hG himage).trans (pair_subset_carrier m hm)
  have hbound := Arc.coveringPotential_le G (pairArc m hm) (by change 2 ≤ 2; omega) hcover
  simpa [pairArc_potential_toNat] using hbound

end HeightSync.Slip


==> anc/lean/HeightSync/Splice.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Authors: Samrath Chadha
-/
import Mathlib

/-! # Coordinate replacement and product decomposition

These lemmas formalize the Boolean-algebra and independent-choice portions of
the splice-closure argument. Here one coordinate may itself be an entire block.
-/

namespace HeightSync
namespace Splice

variable {ι α : Type*}

/-- Use `u` on a specified coordinate set and `v` elsewhere. -/
noncomputable def hybrid (S : Set ι) (u v : ι → α) : ι → α := by
  classical
  exact fun i => if i ∈ S then u i else v i

/-- The coordinates in `S` can be copied independently between members of `A`. -/
def Replaceable (A : Set (ι → α)) (S : Set ι) : Prop :=
  ∀ u ∈ A, ∀ v ∈ A, hybrid S u v ∈ A

@[simp] theorem hybrid_empty (u v : ι → α) : hybrid ∅ u v = v := by
  classical
  funext i
  simp [hybrid]

@[simp] theorem hybrid_univ (u v : ι → α) : hybrid Set.univ u v = u := by
  classical
  funext i
  simp [hybrid]

theorem hybrid_compl (S : Set ι) (u v : ι → α) :
    hybrid Sᶜ u v = hybrid S v u := by
  classical
  funext i
  by_cases h : i ∈ S <;> simp [hybrid, h]

theorem hybrid_inter (S T : Set ι) (u v : ι → α) :
    hybrid T (hybrid S u v) v = hybrid (S ∩ T) u v := by
  classical
  funext i
  by_cases hs : i ∈ S <;> by_cases ht : i ∈ T <;> simp [hybrid, hs, ht]

theorem replaceable_empty (A : Set (ι → α)) : Replaceable A ∅ := by
  intro u hu v hv
  simpa using hv

theorem replaceable_univ (A : Set (ι → α)) : Replaceable A Set.univ := by
  intro u hu v hv
  simpa using hu

theorem Replaceable.compl {A : Set (ι → α)} {S : Set ι}
    (h : Replaceable A S) : Replaceable A Sᶜ := by
  intro u hu v hv
  rw [hybrid_compl]
  exact h v hv u hu

/-- Replaceable coordinate sets are closed under intersection. -/
theorem Replaceable.inter {A : Set (ι → α)} {S T : Set ι}
    (hS : Replaceable A S) (hT : Replaceable A T) : Replaceable A (S ∩ T) := by
  intro u hu v hv
  rw [← hybrid_inter]
  exact hT _ (hS u hu v hv) v hv

/-- Replaceable coordinate sets are closed under union as well. -/
theorem Replaceable.union {A : Set (ι → α)} {S T : Set ι}
    (hS : Replaceable A S) (hT : Replaceable A T) : Replaceable A (S ∪ T) := by
  have h := hS.compl.inter hT.compl
  simpa only [← Set.compl_union, compl_compl] using h.compl

@[simp] theorem hybrid_self (S : Set ι) (u : ι → α) : hybrid S u u = u := by
  classical
  funext i
  simp [hybrid]

/-- A coordinate permutation preserving a finite family forwards also preserves
it backwards. No closure under an inverse permutation is assumed. -/
theorem inverse_symmetry_of_finite (A : Set (ι → α)) (hfinite : A.Finite)
    (e : ι ≃ ι) (hforward : ∀ u ∈ A, u ∘ e ∈ A) :
    ∀ u ∈ A, u ∘ e.symm ∈ A := by
  have hinj : Set.InjOn (fun u : ι → α => u ∘ e) A := by
    intro u hu v hv huv
    funext i
    have hi := congrFun huv (e.symm i)
    simpa only [Function.comp_apply, e.apply_symm_apply] using hi
  have hbij := (hfinite.injOn_iff_bijOn_of_mapsTo hforward).mp hinj
  intro v hv
  obtain ⟨u, hu, heq⟩ := hbij.surjOn hv
  have hback : v ∘ e.symm = u := by
    funext i
    have hi := congrFun heq (e.symm i)
    simpa only [Function.comp_apply, e.apply_symm_apply] using hi.symm
  rw [hback]
  exact hu

/-- Rotated splice closure implies both rotation invariance and independent
replacement. This is the finite-family step preceding the block calculation. -/
theorem replaceable_of_rotated_splice (A : Set (ι → α)) (hfinite : A.Finite)
    (S : Set ι) (e : ι ≃ ι)
    (hsplice : ∀ u ∈ A, ∀ v ∈ A, hybrid S u v ∘ e ∈ A) :
    (∀ u ∈ A, u ∘ e ∈ A) ∧ Replaceable A S := by
  have hforward : ∀ u ∈ A, u ∘ e ∈ A := by
    intro u hu
    simpa using hsplice u hu u hu
  refine ⟨hforward, ?_⟩
  have hback := inverse_symmetry_of_finite A hfinite e hforward
  intro u hu v hv
  have hr := hback _ (hsplice u hu v hv)
  have heq : (hybrid S u v ∘ e) ∘ e.symm = hybrid S u v := by
    funext i
    simp
  exact heq ▸ hr

/-- Coordinate symmetries transport replaceable sets to their inverse images. -/
theorem Replaceable.preimage_of_symmetry {A : Set (ι → α)} {S : Set ι}
    (hS : Replaceable A S) (hfinite : A.Finite) (e : ι ≃ ι)
    (hsym : ∀ u ∈ A, u ∘ e ∈ A) : Replaceable A (e ⁻¹' S) := by
  have hback := inverse_symmetry_of_finite A hfinite e hsym
  intro u hu v hv
  have hr := hsym _ (hS _ (hback u hu) _ (hback v hv))
  have heq : hybrid S (u ∘ e.symm) (v ∘ e.symm) ∘ e = hybrid (e ⁻¹' S) u v := by
    classical
    funext i
    by_cases hi : e i ∈ S <;> simp [hybrid, hi]
  exact heq ▸ hr

/-- If replaceable coordinate sets distinguish every pair of coordinates,
each individual coordinate is replaceable. This is the Boolean-atom argument. -/
theorem singleton_replaceable_of_separation [Fintype ι] [DecidableEq ι]
    (A : Set (ι → α))
    (hsep : ∀ i j, i ≠ j → ∃ S : Set ι,
      Replaceable A S ∧ i ∈ S ∧ j ∉ S) :
    ∀ i, Replaceable A {i} := by
  classical
  intro i
  have hfinite : ∀ s : Finset ι, ∃ S : Set ι,
      Replaceable A S ∧ i ∈ S ∧ ∀ j ∈ s, j ≠ i → j ∉ S := by
    intro s
    induction s using Finset.induction_on with
    | empty => exact ⟨Set.univ, replaceable_univ A, Set.mem_univ i, by simp⟩
    | @insert j s hj ih =>
        obtain ⟨S, hS, hiS, hs⟩ := ih
        by_cases hji : j = i
        · refine ⟨S, hS, hiS, ?_⟩
          intro k hk hki
          have hks : k ∈ s := (Finset.mem_insert.mp hk).resolve_left (by simpa [hji] using hki)
          exact hs k hks hki
        · obtain ⟨T, hT, hiT, hjT⟩ := hsep i j (fun hij => hji hij.symm)
          refine ⟨S ∩ T, hS.inter hT, ⟨hiS, hiT⟩, ?_⟩
          intro k hk hki hkST
          rcases Finset.mem_insert.mp hk with rfl | hks
          · exact hjT hkST.2
          · exact hs k hks hki hkST.1
  obtain ⟨S, hS, hiS, hs⟩ := hfinite Finset.univ
  have heq : S = {i} := by
    ext j
    constructor
    · intro hjS
      by_contra hji
      exact hs j (Finset.mem_univ j) (by simpa using hji) hjS
    · intro hji
      simpa only [Set.mem_singleton_iff.mp hji] using hiS
  exact heq ▸ hS

/-- All nontrivial fixed-length cyclic intervals distinguish different points
of the circle. This supplies the atoms used by the gcd-block classification. -/
theorem cyclic_intervals_separate {m : ℕ} [NeZero m] {ℓ : ℕ}
    (hℓpos : 0 < ℓ) (hℓlt : ℓ < m) (i j : ZMod m) (hne : i ≠ j) :
    ∃ s : ZMod m, (i - s).val < ℓ ∧ ¬ (j - s).val < ℓ := by
  let d := (j - i).val
  have hdlt : d < m := (j - i).val_lt
  have hdpos : 0 < d := by
    by_contra h
    have hd0 : (j - i).val = 0 := by dsimp [d] at *; omega
    have hji : j = i := sub_eq_zero.mp ((ZMod.val_eq_zero _).mp hd0)
    exact hne hji.symm
  by_cases hd : ℓ ≤ d
  · refine ⟨i, by simpa using hℓpos, ?_⟩
    dsimp [d] at hd
    omega
  · have hdle : d ≤ ℓ := by omega
    refine ⟨j - (ℓ : ZMod m), ?_, ?_⟩
    · have heq : i - (j - (ℓ : ZMod m)) = ((ℓ - d : ℕ) : ZMod m) := by
        rw [Nat.cast_sub hdle]
        have hdcast : (d : ZMod m) = j - i := ZMod.natCast_zmod_val _
        rw [hdcast]
        ring
      rw [heq, ZMod.val_natCast_of_lt (by omega)]
      omega
    · have heq : j - (j - (ℓ : ZMod m)) = (ℓ : ZMod m) := by ring
      rw [heq, ZMod.val_natCast_of_lt hℓlt]
      exact lt_irrefl _

/-- A family closed under replacement on every translate of a nontrivial cyclic
interval is a Cartesian product of its one-coordinate projections. -/
theorem singleton_replaceable_of_cyclic_intervals {m : ℕ} [NeZero m] {ℓ : ℕ}
    (hℓpos : 0 < ℓ) (hℓlt : ℓ < m) (A : Set (ZMod m → α))
    (hinterval : ∀ s : ZMod m, Replaceable A {i | (i - s).val < ℓ}) :
    ∀ i, Replaceable A {i} := by
  apply singleton_replaceable_of_separation A
  intro i j hne
  obtain ⟨s, hi, hj⟩ := cyclic_intervals_separate hℓpos hℓlt i j hne
  exact ⟨{i | (i - s).val < ℓ}, hinterval s, hi, hj⟩

/-- Finite independently replaceable coordinates permit any allowed finite
collection of coordinate values to be assembled into one member of `A`. -/
theorem finite_independent_choices [DecidableEq ι] (A : Set (ι → α))
    (hne : A.Nonempty) (hsingle : ∀ i, Replaceable A {i})
    (w : ι → α) (hw : ∀ i, ∃ u ∈ A, u i = w i) (s : Finset ι) :
    ∃ v ∈ A, ∀ i ∈ s, v i = w i := by
  classical
  induction s using Finset.induction_on with
  | empty =>
      obtain ⟨v, hv⟩ := hne
      exact ⟨v, hv, by simp⟩
  | @insert i s hi ih =>
      obtain ⟨v, hv, hvw⟩ := ih
      obtain ⟨u, hu, huw⟩ := hw i
      refine ⟨hybrid {i} u v, hsingle i u hu v hv, ?_⟩
      intro j hj
      by_cases hji : j = i
      · subst j
        simpa [hybrid] using huw
      · have hjs : j ∈ s := (Finset.mem_insert.mp hj).resolve_left hji
        simpa [hybrid, hji] using hvw j hjs

/-- Independence of each coordinate characterizes a Cartesian product of the
coordinate projections. This also applies when a coordinate is a whole block. -/
theorem product_of_singleton_replaceability [Fintype ι] [DecidableEq ι]
    (A : Set (ι → α)) (hne : A.Nonempty)
    (hsingle : ∀ i, Replaceable A {i}) :
    A = {w | ∀ i, ∃ u ∈ A, u i = w i} := by
  ext w
  constructor
  · intro hw i
    exact ⟨w, hw, rfl⟩
  · intro hw
    obtain ⟨v, hv, hvw⟩ := finite_independent_choices A hne hsingle w hw Finset.univ
    have heq : v = w := funext fun i => hvw i (Finset.mem_univ i)
    exact heq ▸ hv

/-- A symmetry carrying coordinate `i` to coordinate `j` transports all allowed
values from projection `j` to projection `i`. -/
theorem projection_inclusion_of_symmetry (A : Set (ι → α)) (e : ι ≃ ι)
    (hsym : ∀ u ∈ A, u ∘ e ∈ A) (i : ι) :
    (fun u : ι → α => u (e i)) '' A ⊆ (fun u : ι → α => u i) '' A := by
  rintro x ⟨u, hu, rfl⟩
  exact ⟨u ∘ e, hsym u hu, rfl⟩

/-- Transitive coordinate symmetries force all projections to agree. -/
theorem equal_projections_of_transitive_symmetry (A : Set (ι → α))
    (hsym : ∀ i j, ∃ e : ι ≃ ι, e i = j ∧ ∀ u ∈ A, u ∘ e ∈ A)
    (i j : ι) :
    (fun u : ι → α => u i) '' A = (fun u : ι → α => u j) '' A := by
  apply Set.Subset.antisymm
  · obtain ⟨e, he, hs⟩ := hsym j i
    simpa only [he] using projection_inclusion_of_symmetry A e hs j
  · obtain ⟨e, he, hs⟩ := hsym i j
    simpa only [he] using projection_inclusion_of_symmetry A e hs i

/-- Independent blocks with transitive block symmetries form a power `D^m`,
expressed as the set of functions whose every coordinate belongs to one set `D`. -/
theorem equal_factor_product [Fintype ι] [DecidableEq ι]
    (A : Set (ι → α)) (hne : A.Nonempty) (i₀ : ι)
    (hsingle : ∀ i, Replaceable A {i})
    (hsym : ∀ i j, ∃ e : ι ≃ ι, e i = j ∧ ∀ u ∈ A, u ∘ e ∈ A) :
    A = {w | ∀ i, w i ∈ (fun u : ι → α => u i₀) '' A} := by
  calc
    A = {w | ∀ i, ∃ u ∈ A, u i = w i} :=
      product_of_singleton_replaceability A hne hsingle
    _ = {w | ∀ i, w i ∈ (fun u : ι → α => u i₀) '' A} := by
      ext w
      simp only [Set.mem_setOf_eq]
      constructor
      · intro hw i
        have hp := equal_projections_of_transitive_symmetry A hsym i i₀
        rw [← hp]
        obtain ⟨u, hu, hval⟩ := hw i
        exact ⟨u, hu, hval⟩
      · intro hw i
        have hp := equal_projections_of_transitive_symmetry A hsym i i₀
        have hi : w i ∈ (fun u : ι → α => u i) '' A := hp.symm ▸ hw i
        exact hi

end Splice
end HeightSync


==> anc/lean/HeightSync/SpliceConverse.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Author: Samrath Chadha
-/
import HeightSync.ListBlocks
import HeightSync.BlockCoordinates

noncomputable section
open scoped Classical

namespace HeightSync.SpliceConverse

variable {α : Type*} {m g : ℕ} [NeZero m] [NeZero g]

private theorem block_bound (j : ZMod m) : j.val * g + g ≤ m * g := by
  have hj := j.val_lt
  have hg : 0 < g := Nat.pos_of_ne_zero (NeZero.ne g)
  nlinarith

/-- Splicing on a block boundary copies entire blocks, with cyclic wrap at `m`.
The conditional selecting the source does not depend on a position within a block. -/
theorem aligned_splice_block (u v : List α)
    (hu : u.length = m * g) (hv : v.length = m * g)
    (ell : ℕ) (hell : ell < m) (j : ZMod m) :
    ((u.drop (ell * g) ++ v.take (ell * g)).drop (j.val * g)).take g =
      if (j + (ell : ZMod m)).val < ell then
        (v.drop ((j + (ell : ZMod m)).val * g)).take g
      else (u.drop ((j + (ell : ZMod m)).val * g)).take g := by
  have hg : 0 < g := Nat.pos_of_ne_zero (NeZero.ne g)
  have hx : ell * g < m * g := Nat.mul_lt_mul_of_pos_right hell hg
  have hlen := ListBlocks.splice_length u v hu hv (ell*g) (by omega)
  rw [ListBlocks.block_eq_ofFn _ hlen _ _ (block_bound j)]
  have hfun := ListBlocks.fromList_splice u v hu hv (ell*g) hx
  have hsval : (ell : ZMod m).val = ell := ZMod.val_natCast_of_lt hell
  have hcoord (t : Fin g) :
      (((j.val*g+t.val : ℕ) : ZMod (m*g)) + ((ell*g : ℕ) : ZMod (m*g))) =
        BlockCoordinates.coordinate (j + (ell : ZMod m)) t := by
    rw [BlockCoordinates.coordinate_add, hsval]
    rfl
  by_cases hside : (j + (ell : ZMod m)).val < ell
  · rw [if_pos hside, ListBlocks.block_eq_ofFn _ hv _ _ (block_bound _)]
    congr 1
    funext t
    rw [hfun]
    change Splice.hybrid {i : ZMod (m*g) | i.val < ell*g}
      (ListBlocks.fromList v hv) (ListBlocks.fromList u hu)
        ((((j.val*g+t.val : ℕ) : ZMod (m*g)) + ((ell*g : ℕ) : ZMod (m*g)))) = _
    rw [hcoord]
    have htest : (BlockCoordinates.coordinate (j + (ell : ZMod m)) t).val < ell*g :=
      (BlockCoordinates.coordinate_lt_mul_iff ell _ t).mpr hside
    simp only [Splice.hybrid, Set.mem_setOf_eq, htest, if_true]
    rfl
  · rw [if_neg hside, ListBlocks.block_eq_ofFn _ hu _ _ (block_bound _)]
    congr 1
    funext t
    rw [hfun]
    change Splice.hybrid {i : ZMod (m*g) | i.val < ell*g}
      (ListBlocks.fromList v hv) (ListBlocks.fromList u hu)
        ((((j.val*g+t.val : ℕ) : ZMod (m*g)) + ((ell*g : ℕ) : ZMod (m*g)))) = _
    rw [hcoord]
    have htest : ¬ (BlockCoordinates.coordinate (j + (ell : ZMod m)) t).val < ell*g := by
      intro h
      exact hside ((BlockCoordinates.coordinate_lt_mul_iff ell _ t).mp h)
    simp only [Splice.hybrid, Set.mem_setOf_eq, htest, if_false]
    rfl

/-- Any Cartesian product of allowed consecutive blocks is closed at every
offset aligned with those blocks. This is the converse of splice classification. -/
theorem block_product_closed (A D : Set (List α))
    (hAiff : ∀ w : List α, w ∈ A ↔ w.length = m*g ∧
      ∀ j : ℕ, j < m → (w.drop (j*g)).take g ∈ D)
    (ell : ℕ) (hell : ell < m) :
    ∀ u ∈ A, ∀ v ∈ A, u.drop (ell*g) ++ v.take (ell*g) ∈ A := by
  intro u hu v hv
  obtain ⟨hul, hub⟩ := (hAiff u).mp hu
  obtain ⟨hvl, hvb⟩ := (hAiff v).mp hv
  apply (hAiff _).mpr
  refine ⟨ListBlocks.splice_length u v hul hvl (ell*g) (by
    have hg : 0 < g := Nat.pos_of_ne_zero (NeZero.ne g)
    exact Nat.le_of_lt (Nat.mul_lt_mul_of_pos_right hell hg)), ?_⟩
  intro j hj
  have heq := aligned_splice_block u v hul hvl ell hell (j : ZMod m)
  rw [ZMod.val_natCast_of_lt hj] at heq
  rw [heq]
  split_ifs
  · exact hvb _ (ZMod.val_lt _)
  · exact hub _ (ZMod.val_lt _)

/-- Equivalently, every proper offset divisible by the block width is closed. -/
theorem block_product_closed_of_dvd (A D : Set (List α))
    (hAiff : ∀ w : List α, w ∈ A ↔ w.length = m*g ∧
      ∀ j : ℕ, j < m → (w.drop (j*g)).take g ∈ D)
    (x : ℕ) (hdiv : g ∣ x) (hx : x < m*g) :
    ∀ u ∈ A, ∀ v ∈ A, u.drop x ++ v.take x ∈ A := by
  have hg : 0 < g := Nat.pos_of_ne_zero (NeZero.ne g)
  have hell : x / g < m := (Nat.div_lt_iff_lt_mul hg).mpr hx
  have h := block_product_closed A D hAiff (x/g) hell
  simpa only [Nat.div_mul_cancel hdiv] using h

end HeightSync.SpliceConverse


==> anc/lean/HeightSync/SpliceProduct.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Author: Samrath Chadha
-/
import HeightSync.Splice
import HeightSync.GcdRotation
import HeightSync.BlockCoordinates
import HeightSync.ListBlocks

/-! Product decomposition from rotated splice closure. -/

noncomputable section
open scoped Classical

namespace HeightSync.SpliceProduct

variable {α : Type*} {m : ℕ} [NeZero m]

/-- Rotation symmetry and one nontrivial replaceable interval force a power of
one common coordinate set. A coordinate can itself be a block. -/
theorem product_of_rotation_and_interval (A : Set (ZMod m → α))
    (hfinite : A.Finite) (hne : A.Nonempty) (ℓ : ℕ)
    (hℓpos : 0 < ℓ) (hℓlt : ℓ < m)
    (hsym : ∀ s : ZMod m, ∀ u ∈ A, rotation s u ∈ A)
    (hrep : Splice.Replaceable A {i | i.val < ℓ}) :
    A = {w | ∀ i, w i ∈ (fun u : ZMod m → α => u 0) '' A} := by
  have hinter : ∀ s : ZMod m,
      Splice.Replaceable A {i | (i - s).val < ℓ} := by
    intro s
    have h := hrep.preimage_of_symmetry hfinite (Equiv.addRight (-s))
      (fun u hu => hsym (-s) u hu)
    simpa only [Equiv.coe_addRight, Set.preimage_setOf_eq, sub_eq_add_neg] using h
  have hsingle := Splice.singleton_replaceable_of_cyclic_intervals hℓpos hℓlt A hinter
  apply Splice.equal_factor_product A hne 0 hsingle
  intro i j
  refine ⟨Equiv.addRight (j - i), ?_, ?_⟩
  · change i + (j - i) = j
    abel
  · intro u hu
    exact hsym (j - i) u hu

/-- If the splice offset is coprime to the block-circle length, rotated splice
closure has no obstruction other than a Cartesian power. -/
theorem product_of_coprime_rotated_splice (A : Set (ZMod m → α))
    (hfinite : A.Finite) (hne : A.Nonempty) (ℓ : ℕ)
    (hℓpos : 0 < ℓ) (hℓlt : ℓ < m) (hcop : Nat.gcd ℓ m = 1)
    (hsplice : ∀ u ∈ A, ∀ v ∈ A,
      rotation (ℓ : ZMod m) (Splice.hybrid {i | i.val < ℓ} u v) ∈ A) :
    A = {w | ∀ i, w i ∈ (fun u : ZMod m → α => u 0) '' A} := by
  have h := Splice.replaceable_of_rotated_splice A hfinite {i | i.val < ℓ}
    (Equiv.addRight (ℓ : ZMod m)) hsplice
  apply product_of_rotation_and_interval A hfinite hne ℓ hℓpos hℓlt _ h.2
  intro s u hu
  have hrot : ∀ u ∈ A, rotation (ℓ : ZMod m) u ∈ A := h.1
  have hg := rotation_gcd_multiple A ℓ s.val hℓpos hℓlt hrot u hu
  simpa [hcop] using hg

section Blocks

variable {g : ℕ} [NeZero g]

theorem blockEquiv_hybrid (ℓ : ℕ) (u v : ZMod (m*g) → α) :
    BlockCoordinates.blockEquiv α
      (Splice.hybrid {i | i.val < ℓ*g} u v) =
    Splice.hybrid {j | j.val < ℓ}
      (BlockCoordinates.blockEquiv α u) (BlockCoordinates.blockEquiv α v) := by
  funext j i
  simp only [BlockCoordinates.blockEquiv_apply, Splice.hybrid, Set.mem_setOf_eq,
    BlockCoordinates.coordinate_lt_mul_iff]
  split_ifs <;> rfl

theorem blockEquiv_rotation (s : ZMod m) (u : ZMod (m*g) → α) :
    BlockCoordinates.blockEquiv α (rotation ((s.val*g : ℕ) : ZMod (m*g)) u) =
      rotation s (BlockCoordinates.blockEquiv α u) := by
  funext j i
  simp only [BlockCoordinates.blockEquiv_apply, rotation,
    BlockCoordinates.coordinate_add]

/-- Grouping coordinates into consecutive `g`-blocks turns the replaceable
`ℓ*g`-prefix and the whole-block rotation symmetries into an actual block power. -/
theorem block_product (A : Set (ZMod (m*g) → α)) (hfinite : A.Finite)
    (hne : A.Nonempty) (ℓ : ℕ) (hℓpos : 0 < ℓ) (hℓlt : ℓ < m)
    (hsym : ∀ s : ZMod m, ∀ u ∈ A,
      rotation ((s.val*g : ℕ) : ZMod (m*g)) u ∈ A)
    (hrep : Splice.Replaceable A {i | i.val < ℓ*g}) (w : ZMod (m*g) → α) :
    w ∈ A ↔ ∀ j : ZMod m, BlockCoordinates.blockEquiv α w j ∈
      (fun u => BlockCoordinates.blockEquiv α u 0) '' A := by
  let e := BlockCoordinates.blockEquiv (m := m) (g := g) α
  let B := e '' A
  have hB : B.Finite := hfinite.image e
  have hBne : B.Nonempty := hne.image e
  have hBsym : ∀ s : ZMod m, ∀ u ∈ B, rotation s u ∈ B := by
    intro s u hu
    obtain ⟨v, hv, rfl⟩ := hu
    refine ⟨rotation ((s.val*g : ℕ) : ZMod (m*g)) v, hsym s v hv, ?_⟩
    exact blockEquiv_rotation s v
  have hBrep : Splice.Replaceable B {j | j.val < ℓ} := by
    intro u hu v hv
    obtain ⟨u', hu', rfl⟩ := hu
    obtain ⟨v', hv', rfl⟩ := hv
    exact ⟨Splice.hybrid {i | i.val < ℓ*g} u' v', hrep u' hu' v' hv',
      blockEquiv_hybrid ℓ u' v'⟩
  have hprod := product_of_rotation_and_interval B hB hBne ℓ hℓpos hℓlt hBsym hBrep
  have hmem : w ∈ A ↔ e w ∈ B := by
    constructor
    · exact fun hw => ⟨w, hw, rfl⟩
    · rintro ⟨v, hv, heq⟩
      exact e.injective heq ▸ hv
  rw [hmem, hprod]
  change (∀ j, e w j ∈ (fun u => u 0) '' (e '' A)) ↔ _
  simp only [Set.image_image]
  rfl

end Blocks

section Lists

variable [Fintype α] [DecidableEq α]

/-- The set of possible first blocks, as actual lists. -/
def blockSet (A : Finset (List α)) (g : ℕ) : Finset (List α) := A.image (List.take g)

omit [Fintype α] in
@[simp] theorem mem_blockSet (A : Finset (List α)) (g : ℕ) (p : List α) :
    p ∈ blockSet A g ↔ ∃ u ∈ A, u.take g = p := by
  exact Finset.mem_image

/-- The full list-level block classification, with the arithmetic decomposition
of the height and offset supplied explicitly. -/
theorem list_block_product {g : ℕ} [NeZero g] (A : Finset (List α))
    (hne : A.Nonempty) (hA : ∀ u ∈ A, u.length = m*g) (ℓ : ℕ)
    (hℓpos : 0 < ℓ) (hℓlt : ℓ < m)
    (hgc : Nat.gcd (ℓ*g) (m*g) = g)
    (hclosed : ∀ u ∈ A, ∀ v ∈ A, u.drop (ℓ*g) ++ v.take (ℓ*g) ∈ A)
    (w : List α) (hw : w.length = m*g) :
    w ∈ A ↔ ∀ j < m, (w.drop (j*g)).take g ∈ blockSet A g := by
  let C := ListBlocks.family (r := m*g) (A : Set (List α))
  have hCne : C.Nonempty := by
    obtain ⟨u, hu⟩ := hne
    exact ⟨ListBlocks.fromList u (hA u hu), by simpa [C] using hu⟩
  have hxpos : 0 < ℓ*g := Nat.mul_pos hℓpos (Nat.pos_of_ne_zero (NeZero.ne g))
  have hxlt : ℓ*g < m*g := Nat.mul_lt_mul_of_pos_right hℓlt
    (Nat.pos_of_ne_zero (NeZero.ne g))
  have hclosed' : ∀ u ∈ (A : Set (List α)), ∀ v ∈ (A : Set (List α)),
      u.length = m*g → v.length = m*g → u.drop (ℓ*g) ++ v.take (ℓ*g) ∈ (A : Set (List α)) := by
    intro u hu v hv _ _
    exact hclosed u hu v hv
  have hpair := ListBlocks.family_replaceable (r := m*g) (A : Set (List α))
    (ℓ*g) hxlt hclosed'
  have hrot : ∀ u ∈ C, rotation (ℓ*g : ℕ) u ∈ C := hpair.1
  have hsym : ∀ s : ZMod m, ∀ u ∈ C,
      rotation ((s.val*g : ℕ) : ZMod (m*g)) u ∈ C := by
    intro s u hu
    have h := rotation_gcd_multiple C (ℓ*g) s.val hxpos hxlt hrot u hu
    simpa only [hgc] using h
  have hclass := block_product C (Set.toFinite _) hCne ℓ hℓpos hℓlt hsym hpair.2
    (ListBlocks.fromList w hw)
  have hblock (f : ZMod (m*g) → α) (j : ZMod m) :
      List.ofFn (BlockCoordinates.blockEquiv α f j) =
        ((ListBlocks.toList f).drop (j.val*g)).take g := by
    have hbound : j.val*g + g ≤ m*g := by
      have hj := ZMod.val_lt j
      nlinarith [Nat.mul_le_mul_right g (show j.val+1 ≤ m by omega)]
    rw [ListBlocks.block_toList f _ _ hbound]
    rfl
  have hfirst (f : ZMod (m*g) → α) :
      List.ofFn (BlockCoordinates.blockEquiv α f 0) = (ListBlocks.toList f).take g := by
    simpa using hblock f 0
  have hequiv (f : ZMod (m*g) → α) (j : ZMod m) :
      BlockCoordinates.blockEquiv α f j ∈
        (fun u => BlockCoordinates.blockEquiv α u 0) '' C ↔
      ((ListBlocks.toList f).drop (j.val*g)).take g ∈ blockSet A g := by
    constructor
    · rintro ⟨u, hu, heq⟩
      dsimp only at heq
      refine Finset.mem_image.mpr ⟨ListBlocks.toList u, hu, ?_⟩
      rw [← hfirst u, heq, hblock]
    · intro h
      obtain ⟨u, hu, heq⟩ := Finset.mem_image.mp h
      refine ⟨ListBlocks.fromList u (hA u hu), ?_, ?_⟩
      · simpa [C] using hu
      · apply List.ofFn_injective
        rw [hfirst, ListBlocks.toList_fromList, hblock, heq]
  rw [show (ListBlocks.fromList w hw ∈ C) ↔ w ∈ A by simp [C]] at hclass
  rw [hclass]
  simp only [hequiv, ListBlocks.toList_fromList]
  constructor
  · intro h j hj
    have := h (j : ZMod m)
    simpa only [ZMod.val_natCast_of_lt hj] using this
  · intro h j
    exact h j.val (ZMod.val_lt j)

omit [Fintype α] in
theorem blockSet_nonempty (A : Finset (List α)) (g : ℕ) (hne : A.Nonempty) :
    (blockSet A g).Nonempty := hne.image _

omit [Fintype α] in
theorem blockSet_lengths {g : ℕ} [NeZero g] (A : Finset (List α))
    (hA : ∀ u ∈ A, u.length = m*g) :
    ∀ p ∈ blockSet A g, p.length = g := by
  intro p hp
  obtain ⟨u, hu, rfl⟩ := Finset.mem_image.mp hp
  rw [List.length_take, hA u hu, min_eq_left]
  have hm : 1 ≤ m := Nat.pos_of_ne_zero (NeZero.ne m)
  nlinarith

/-- The manuscript's gcd-block classification, expressed with actual list
blocks. All arithmetic parameters and all membership equivalences are derived
from splice closure, rather than supplied as product hypotheses. -/
theorem classification {r : ℕ} (A : Finset (List α)) (hne : A.Nonempty)
    (hA : ∀ u ∈ A, u.length = r) (x : ℕ) (hxpos : 0 < x) (hxlt : x < r)
    (hclosed : ∀ u ∈ A, ∀ v ∈ A, u.drop x ++ v.take x ∈ A) :
    ∃ g m ℓ : ℕ, ∃ D : Finset (List α),
      g = Nat.gcd x r ∧ 0 < g ∧ 0 < m ∧ 0 < ℓ ∧ ℓ < m ∧
      r = m*g ∧ x = ℓ*g ∧ D.Nonempty ∧ (∀ p ∈ D, p.length = g) ∧
      ∀ w : List α, w ∈ A ↔
        w.length = m*g ∧ ∀ j < m, (w.drop (j*g)).take g ∈ D := by
  let g := Nat.gcd x r
  have hg : 0 < g := Nat.gcd_pos_of_pos_left r hxpos
  let m := r/g
  let ℓ := x/g
  have hr : m*g = r := Nat.div_mul_cancel (Nat.gcd_dvd_right x r)
  have hx : ℓ*g = x := Nat.div_mul_cancel (Nat.gcd_dvd_left x r)
  have hm : 0 < m := by nlinarith
  have hℓ : 0 < ℓ := by nlinarith
  have hℓm : ℓ < m := by nlinarith
  letI : NeZero g := ⟨by omega⟩
  letI : NeZero m := ⟨by omega⟩
  have hA' : ∀ u ∈ A, u.length = m*g := by simpa only [hr] using hA
  have hgc : Nat.gcd (ℓ*g) (m*g) = g := by rw [hx, hr]
  have hc : ∀ u ∈ A, ∀ v ∈ A, u.drop (ℓ*g) ++ v.take (ℓ*g) ∈ A := by
    simpa only [hx] using hclosed
  refine ⟨g, m, ℓ, blockSet A g, rfl, hg, hm, hℓ, hℓm, hr.symm, hx.symm,
    blockSet_nonempty A g hne, blockSet_lengths A hA', ?_⟩
  intro w
  constructor
  · intro hw
    have hlen := hA' w hw
    exact ⟨hlen, (list_block_product A hne hA' ℓ hℓ hℓm hgc hc w hlen).mp hw⟩
  · rintro ⟨hlen, hblocks⟩
    exact (list_block_product A hne hA' ℓ hℓ hℓm hgc hc w hlen).mpr hblocks

omit [Fintype α] [DecidableEq α] in
theorem full_block_length (w : List α) (m g j : ℕ)
    (hw : w.length = m*g) (hj : j < m) :
    ((w.drop (j*g)).take g).length = g := by
  rw [List.length_take, List.length_drop, hw, min_eq_left]
  have hmul := Nat.mul_le_mul_right g (show j+1 ≤ m by omega)
  simp only [Nat.add_mul, one_mul] at hmul
  omega

/-- Properness of the original word family forces a forbidden block as well.
Thus the block alphabet in the classification is nonempty and proper. -/
theorem classification_proper {r : ℕ} (A : Finset (List α)) (hne : A.Nonempty)
    (hA : ∀ u ∈ A, u.length = r) (hproper : ∃ w, w.length = r ∧ w ∉ A)
    (x : ℕ) (hxpos : 0 < x) (hxlt : x < r)
    (hclosed : ∀ u ∈ A, ∀ v ∈ A, u.drop x ++ v.take x ∈ A) :
    ∃ g m ℓ : ℕ, ∃ D : Finset (List α),
      g = Nat.gcd x r ∧ 0 < g ∧ 0 < m ∧ 0 < ℓ ∧ ℓ < m ∧
      r = m*g ∧ x = ℓ*g ∧ D.Nonempty ∧ (∀ p ∈ D, p.length = g) ∧
      (∃ q : List α, q.length = g ∧ q ∉ D) ∧
      ∀ w : List α, w ∈ A ↔
        w.length = m*g ∧ ∀ j < m, (w.drop (j*g)).take g ∈ D := by
  obtain ⟨g, m, ℓ, D, hgc, hg, hm, hℓ, hℓm, hr, hx, hD, hDlen, hclass⟩ :=
    classification A hne hA x hxpos hxlt hclosed
  refine ⟨g, m, ℓ, D, hgc, hg, hm, hℓ, hℓm, hr, hx, hD, hDlen, ?_, hclass⟩
  by_contra hnone
  push_neg at hnone
  obtain ⟨w, hw, hnot⟩ := hproper
  apply hnot
  apply (hclass w).mpr
  refine ⟨hw.trans hr, ?_⟩
  intro j hj
  exact hnone _ (full_block_length w m g j (hw.trans hr) hj)

omit [Fintype α] [DecidableEq α] in
theorem forall_coordinates_iff {r : ℕ} [NeZero r] (T : Finset α)
    (w : List α) (hw : w.length = r) :
    (∀ i : ZMod r, ListBlocks.fromList w hw i ∈ T) ↔ ∀ a ∈ w, a ∈ T := by
  rw [List.forall_mem_iff_getElem]
  constructor
  · intro h i hi
    have hir : i < r := by omega
    simpa only [ListBlocks.fromList_natCast w hw i hir] using h (i : ZMod r)
  · intro h i
    exact h i.val (by rw [hw]; exact ZMod.val_lt i)

/-- At the last offset `r-1`, closure is equivalent to the only possible
extremal shape: a power of a nonempty proper subalphabet. -/
theorem last_offset_subalphabet {r : ℕ} (hr : 2 ≤ r)
    (A : Finset (List α)) (hne : A.Nonempty) (hA : ∀ u ∈ A, u.length = r)
    (hproper : ∃ w : List α, w.length = r ∧ w ∉ A)
    (hclosed : ∀ u ∈ A, ∀ v ∈ A, u.drop (r-1) ++ v.take (r-1) ∈ A) :
    ∃ T : Finset α, T.Nonempty ∧ (∃ a, a ∉ T) ∧
      ∀ w : List α, w ∈ A ↔ w.length = r ∧ ∀ a ∈ w, a ∈ T := by
  letI : NeZero r := ⟨by omega⟩
  let C := ListBlocks.family (r := r) (A : Set (List α))
  have hCne : C.Nonempty := by
    obtain ⟨u, hu⟩ := hne
    exact ⟨ListBlocks.fromList u (hA u hu), by simpa [C] using hu⟩
  have hcop : Nat.gcd (r-1) r = 1 := by
    simpa using Nat.gcd_self_sub_left (show 1 ≤ r by omega)
  have hsplice := ListBlocks.family_rotated_splice (r := r) (A : Set (List α))
    (r-1) (by omega) (fun u hu v hv _ _ => hclosed u hu v hv)
  have hprod := product_of_coprime_rotated_splice C (Set.toFinite _) hCne
    (r-1) (by omega) (by omega) hcop hsplice
  let T : Finset α := Finset.univ.filter fun a => a ∈ (fun u : ZMod r → α => u 0) '' C
  have hT (a : α) : a ∈ T ↔ a ∈ (fun u : ZMod r → α => u 0) '' C := by simp [T]
  have hcriterion (w : List α) (hw : w.length = r) :
      w ∈ A ↔ ∀ a ∈ w, a ∈ T := by
    have hc : w ∈ A ↔ ListBlocks.fromList w hw ∈ C := by simp [C]
    rw [hc, hprod]
    change (∀ i : ZMod r, ListBlocks.fromList w hw i ∈
      (fun u : ZMod r → α => u 0) '' C) ↔ _
    simp only [← hT]
    exact forall_coordinates_iff T w hw
  have hTne : T.Nonempty := by
    obtain ⟨u, hu⟩ := hCne
    exact ⟨u 0, (hT _).mpr ⟨u, hu, rfl⟩⟩
  have hTproper : ∃ a, a ∉ T := by
    by_contra h
    push_neg at h
    obtain ⟨w, hw, hnot⟩ := hproper
    exact hnot ((hcriterion w hw).mpr (fun a _ => h a))
  refine ⟨T, hTne, hTproper, ?_⟩
  intro w
  constructor
  · intro hw
    have hlen := hA w hw
    exact ⟨hlen, (hcriterion w hlen).mp hw⟩
  · rintro ⟨hlen, hletters⟩
    exact (hcriterion w hlen).mpr hletters

end Lists

end HeightSync.SpliceProduct


==> anc/lean/HeightSync/StreamRealization.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Author: Samrath Chadha
-/
import Mathlib

namespace HeightSync.StreamRealization

variable {α : Type*}

/-- Extend an actual finite input arbitrarily after its last letter. -/
def streamOf (w : List α) (d : α) (i : ℕ) : α := w.getD i d

/-- The actual ordered window of a stream. Definitionally the same window as
`ConsecutiveParsing.segment`; kept independent to avoid an import cycle. -/
def window (s : ℕ → α) (start len : ℕ) : List α :=
  List.ofFn (fun i : Fin len => s (start + i.val))

theorem window_streamOf (w : List α) (d : α) (j n : ℕ)
    (h : j+n ≤ w.length) :
    window (streamOf w d) j n = (w.drop j).take n := by
  apply List.ext_getElem
  · simp [window]
    omega
  · intro i hi₁ hi₂
    have hin : i < n := by simpa only [window, List.length_ofFn] using hi₁
    have hidx : j+i < w.length := by omega
    simp only [window, List.getElem_ofFn, streamOf, List.getD_eq_getElem?_getD,
      List.getElem_take, List.getElem_drop]
    rw [List.getElem?_eq_getElem hidx]
    rfl

theorem window_streamOf_prefix (u v : List α) (d : α) :
    window (streamOf (u ++ v) d) 0 u.length = u := by
  rw [window_streamOf (u ++ v) d 0 u.length (by simp)]
  simp

theorem window_streamOf_middle (u v w : List α) (d : α) :
    window (streamOf (u ++ v ++ w) d) u.length v.length = v := by
  rw [window_streamOf (u ++ v ++ w) d u.length v.length (by simp)]
  simp [List.append_assoc]

theorem window_streamOf_suffix (u v : List α) (d : α) :
    window (streamOf (u ++ v) d) u.length v.length = v := by
  rw [window_streamOf (u ++ v) d u.length v.length (by simp)]
  simp

theorem window_streamOf_first (c u v : List α) (d : α) :
    window (streamOf (c ++ u ++ v) d) 0 c.length = c := by
  simpa only [List.append_assoc] using window_streamOf_prefix c (u ++ v) d

theorem window_streamOf_third (c u v : List α) (d : α) :
    window (streamOf (c ++ u ++ v) d) (c.length+u.length) v.length = v := by
  simpa only [List.length_append] using window_streamOf_suffix (c ++ u) v d

/-- Any internal window after a known prefix reads the actual remaining input. -/
theorem window_streamOf_after_prefix (p u v : List α) (d : α) (x r : ℕ)
    (h : x+r ≤ u.length+v.length) :
    window (streamOf (p ++ u ++ v) d) (p.length+x) r = ((u ++ v).drop x).take r := by
  rw [window_streamOf (p ++ u ++ v) d (p.length+x) r (by simp; omega)]
  rw [List.append_assoc, List.drop_append]
  have hdrop : p.drop (p.length+x) = [] := List.drop_eq_nil_iff.mpr (by omega)
  simp [hdrop]

end HeightSync.StreamRealization


==> anc/lean/HeightSync/Threshold.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Author: Samrath Chadha
-/
import HeightSync.AlphabetLift
import HeightSync.BinaryCode
import HeightSync.AgeSlip
import HeightSync.LiftCode
import HeightSync.Observation
import HeightSync.MainTheorems

noncomputable section
open scoped Classical

/-! The shortest reset length, defined only with a synchronization witness. -/

namespace HeightSync.PrefixCode

variable {Letter : Type*} [DecidableEq Letter] (C : HeightSync.PrefixCode Letter)

def HasResetLength (n : ℕ) : Prop := ∃ w : List Letter, w.length = n ∧ C.Resets w

theorem exists_reset_length (hs : C.Synchronizing) : ∃ n, C.HasResetLength n := by
  obtain ⟨w, hw⟩ := hs
  exact ⟨w.length, w, rfl, hw⟩

/-- The shortest length of a reset word, for a synchronizing literal decoder. -/
noncomputable def resetThreshold (hs : C.Synchronizing) : ℕ :=
  Nat.find (C.exists_reset_length hs)

theorem resetThreshold_spec (hs : C.Synchronizing) :
    C.HasResetLength (C.resetThreshold hs) := Nat.find_spec (C.exists_reset_length hs)

theorem resetThreshold_le (hs : C.Synchronizing) {w : List Letter} (hw : C.Resets w) :
    C.resetThreshold hs ≤ w.length :=
  Nat.find_min' (C.exists_reset_length hs) ⟨w, rfl, hw⟩

theorem le_resetThreshold (hs : C.Synchronizing) (n : ℕ)
    (hlower : ∀ w : List Letter, C.Resets w → n ≤ w.length) :
    n ≤ C.resetThreshold hs := by
  obtain ⟨w, hw, hreset⟩ := C.resetThreshold_spec hs
  rw [← hw]
  exact hlower w hreset

theorem resetThreshold_eq (hs : C.Synchronizing) (n : ℕ)
    (hupper : C.HasResetLength n)
    (hlower : ∀ w : List Letter, C.Resets w → n ≤ w.length) :
    C.resetThreshold hs = n := by
  apply Nat.le_antisymm
  · obtain ⟨w, hw, hr⟩ := hupper
    simpa [hw] using C.resetThreshold_le hs hr
  · exact C.le_resetThreshold hs n hlower

/-- Height one has only the root as a proper-prefix state. -/
theorem resets_nil_of_height_one (hk : C.HeightLE 1) : C.Resets [] := by
  refine ⟨[], ?_⟩
  intro q hq
  have hlen := C.proper_length_lt hk hq
  have hqnil : q = [] := List.length_eq_zero_iff.mp (by omega)
  simp [hqnil]

theorem resetThreshold_height_one (hk : C.HeightLE 1) (hs : C.Synchronizing) :
    C.resetThreshold hs = 0 := by
  have := C.resetThreshold_le hs (C.resets_nil_of_height_one hk)
  simpa using this

/-- A modular height bound in threshold notation with its detection premise
kept explicit. `resetThreshold_universal` discharges that premise. -/
theorem resetThreshold_universal_conditional (hs : C.Synchronizing)
    (hf : C.Full) {k : ℕ} (hkheight : C.HeightLE k) (hk : 2 ≤ k)
    (a : Letter) (hdetect : C.ShortDetection k) :
    C.resetThreshold hs ≤ (k - 1) * (4 * k - 5) := by
  obtain ⟨w, hr, hw⟩ := C.universal_bound_conditional hf hkheight hk a hs hdetect
  exact (C.resetThreshold_le hs hr).trans hw

/-- The manuscript's unconditional universal quadratic threshold bound. -/
theorem resetThreshold_universal [Fintype Letter] [Nontrivial Letter]
    (hs : C.Synchronizing) (hf : C.Full) {k : ℕ} (hkheight : C.HeightLE k)
    (hk : 2 ≤ k) (hmax : ∃ c ∈ C.leaves, c.length = k) :
    C.resetThreshold hs ≤ (k - 1) * (4 * k - 5) := by
  obtain ⟨w, hr, hw⟩ := C.universal_bound hf hkheight hk hmax hs
  exact (C.resetThreshold_le hs hr).trans hw

/-- The manuscript's sharper range for a sufficiently short pure-letter cycle. -/
theorem resetThreshold_short_cycle [Fintype Letter]
    (hs : C.Synchronizing) (hf : C.Full) {k r : ℕ} (hkheight : C.HeightLE k)
    (hk : 3 ≤ k) (hmax : ∃ c ∈ C.leaves, c.length = k) {a : Letter}
    (hleaf : List.replicate r a ∈ C.leaves) (hsmall : 2 * r ≤ k + 1) :
    C.resetThreshold hs ≤ 2 * (k - 1) ^ 2 - 1 := by
  have hrpos : 0 < r := by
    by_contra h
    have hrzero : r = 0 := by omega
    exact C.no_empty (by simpa [hrzero] using hleaf)
  by_cases hrone : r = 1
  · have ha : [a] ∈ C.leaves := by simpa [hrone] using hleaf
    have hreset := C.resets_of_letter_leaf hf hkheight ha
    have hlength := C.resetThreshold_le hs hreset
    simp only [List.length_replicate] at hlength
    have ht : 2 ≤ k - 1 := by omega
    have hpos : 1 ≤ 2 * (k - 1) ^ 2 := by nlinarith
    have hsub := Nat.sub_add_cancel hpos
    nlinarith
  · have hr : 2 ≤ r := by omega
    letI : NeZero r := ⟨by omega⟩
    have hdetect := C.shortDetection hf hkheight (by omega) hmax
    obtain ⟨w, hw, hlen⟩ := C.reset_bound_of_cycle_short_unbalancing hf hkheight
      (by omega) hr hleaf (2 * k - 3)
      (C.short_unbalancing_of_shortDetection hf hkheight (by omega) hleaf hs hdetect)
    exact (C.resetThreshold_le hs hw).trans
      (hlen.trans ((HeightSync.cycle_bound_le_height_cycle_bound k r (2 * k - 3)
        (by omega) hr (by rfl)).trans (HeightSync.short_cycle_bound k r hk hr hsmall)))

end HeightSync.PrefixCode

namespace HeightSync.AlphabetLift

variable {Letter Γ : Type*} [DecidableEq Letter] [DecidableEq Γ]

/-- Equality of reset thresholds follows from equality of all reset lengths. -/
theorem resetThreshold_eq (C : PrefixCode Letter) (D : PrefixCode Γ)
    (θ : Letter → Γ) (hcode : IsLift C D θ) (hθ : Function.Surjective θ)
    (hC : C.Synchronizing) (hD : D.Synchronizing) :
    C.resetThreshold hC = D.resetThreshold hD := by
  apply Nat.le_antisymm
  · obtain ⟨w, hw, hr⟩ := D.resetThreshold_spec hD
    obtain ⟨v, hv, hrv⟩ := (reset_length_iff C D θ hcode hθ _).mpr ⟨w, hw, hr⟩
    simpa [hv] using C.resetThreshold_le hC hrv
  · obtain ⟨w, hw, hr⟩ := C.resetThreshold_spec hC
    obtain ⟨v, hv, hrv⟩ := (reset_length_iff C D θ hcode hθ _).mp ⟨w, hw, hr⟩
    simpa [hv] using D.resetThreshold_le hD hrv

end HeightSync.AlphabetLift

namespace HeightSync.BinaryFamily

/-- The actual family's reset threshold is at most the stated quadratic. -/
theorem resetThreshold_le (n : ℕ) (hn : 0 < n) :
    (prefixCode n hn).resetThreshold (prefixCode_synchronizing n hn) ≤ 2 * n ^ 2 - 1 := by
  obtain ⟨w, hr, hw⟩ := prefixCode_quadratic_upper n hn
  simpa [hw] using (prefixCode n hn).resetThreshold_le (prefixCode_synchronizing n hn) hr

/-- Exact shortest reset length for the manuscript's binary family, at every height. -/
theorem resetThreshold_exact (n : ℕ) (hn : 0 < n) :
    (prefixCode n hn).resetThreshold (prefixCode_synchronizing n hn) = 2 * n ^ 2 - 1 := by
  apply (prefixCode n hn).resetThreshold_eq (prefixCode_synchronizing n hn)
  · obtain ⟨w, hr, hw⟩ := prefixCode_quadratic_upper n hn
    exact ⟨w, hw, hr⟩
  · exact Age.binary_reset_lower_bound n hn

/-- Exact threshold notation for the lifted family over any finite alphabet. -/
theorem lifted_resetThreshold_exact {Letter : Type*} [Fintype Letter] [DecidableEq Letter]
    (n : ℕ) (hn : 0 < n) (θ : Letter → Bool) (hθ : Function.Surjective θ)
    (hs : (liftedCode n hn θ hθ).Synchronizing) :
    (liftedCode n hn θ hθ).resetThreshold hs = 2 * n ^ 2 - 1 := by
  obtain ⟨hupper, hlower⟩ := liftedCode_exact_threshold n hn θ hθ
  apply (liftedCode n hn θ hθ).resetThreshold_eq hs
  · obtain ⟨w, hr, hw⟩ := hupper
    exact ⟨w, hw, hr⟩
  · exact hlower

/-- At every height `k≥2`, every finite alphabet with two distinct letters has
an actual maximal-prefix decoder realizing the manuscript's quadratic lower bound. -/
theorem every_height_extremizer (Letter : Type*) [Fintype Letter]
    [DecidableEq Letter] [Nontrivial Letter] (k : ℕ) (hk : 2 ≤ k) :
    ∃ C : PrefixCode Letter, C.Full ∧ C.HeightLE k ∧
      (∃ c ∈ C.leaves, c.length = k) ∧
      ∃ hs : C.Synchronizing, C.resetThreshold hs = 2 * (k - 1) ^ 2 - 1 := by
  obtain ⟨C, hf, hheight, hmax, hupper, hlower⟩ :=
    every_alphabet_extremizer (α := Letter) (k - 1) (by omega)
  have hk' : k - 1 + 1 = k := by omega
  obtain ⟨w, hw, hlen⟩ := hupper
  let hs : C.Synchronizing := ⟨w, hw⟩
  refine ⟨C, hf, by simpa [hk'] using hheight, by simpa [hk'] using hmax, hs, ?_⟩
  exact C.resetThreshold_eq hs _ ⟨w, hlen, hw⟩ hlower

end HeightSync.BinaryFamily


==> anc/lean/HeightSync/TransitionRows.lean <==
/- Author: Samrath Chadha -/
import HeightSync.ExecutableBFS

namespace HeightSync.TransitionRows

open scoped Matrix

variable {Q Letter : Type*} [Fintype Q] [DecidableEq Q]

def actionMatrix (f : Q → Q) : Matrix Q Q ℚ := fun p q => if f p = q then 1 else 0

theorem actionMatrix_mulVec (f : Q → Q) (terminal : Q → ℚ) :
    actionMatrix f *ᵥ terminal = terminal ∘ f := by
  funext p
  simp [Matrix.mulVec, dotProduct, actionMatrix]

def run (δ : Q → Letter → Q) (q : Q) (w : List Letter) : Q := w.foldl δ q

def transitionMatrix (δ : Q → Letter → Q) (a : Letter) : Matrix Q Q ℚ :=
  actionMatrix (fun q => δ q a)

theorem wordMatrix_mulVec (δ : Q → Letter → Q) (w : List Letter) (terminal : Q → ℚ) :
    RowSpace.wordMatrix (transitionMatrix δ) w *ᵥ terminal = fun q => terminal (run δ q w) := by
  induction w with
  | nil => simp [run]
  | cons a w ih =>
    rw [RowSpace.wordMatrix_cons, ← Matrix.mulVec_mulVec, ih, transitionMatrix,
      actionMatrix_mulVec]
    rfl

/-- Matrix row observations are exactly the observations of actual runs. -/
theorem row_observation (δ : Q → Letter → Q) (initial terminal : Q → ℚ) (w : List Letter) :
    RowSpace.row (transitionMatrix δ) initial w ⬝ᵥ terminal =
      ∑ q : Q, initial q * terminal (run δ q w) := by
  unfold RowSpace.row
  rw [← Matrix.dotProduct_mulVec, wordMatrix_mulVec]
  rfl

/-- Starting with one unit at each point of a subset, row entries are actual
integer image counts, even though the algorithm stores them as rationals. -/
theorem row_entry_count (δ : Q → Letter → Q) (S : Finset Q) (w : List Letter) (q : Q) :
    RowSpace.row (transitionMatrix δ) (fun p => if p ∈ S then 1 else 0) w q =
      ((S.filter fun p => run δ p w = q).card : ℚ) := by
  have h := row_observation δ (fun p => if p ∈ S then 1 else 0)
    (fun p => if p = q then 1 else 0) w
  have hl : RowSpace.row (transitionMatrix δ) (fun p => if p ∈ S then 1 else 0) w
      ⬝ᵥ (fun p => if p = q then 1 else 0) =
      RowSpace.row (transitionMatrix δ) (fun p => if p ∈ S then 1 else 0) w q := by
    simp [dotProduct]
  rw [hl] at h
  rw [h]
  simp only [ite_mul, one_mul, zero_mul]
  rw [← Finset.sum_filter]
  have hf : (Finset.univ.filter fun p : Q => p ∈ S) = S := by ext p; simp
  rw [hf, ← Finset.sum_filter]
  simp

theorem row_entry_bounds (δ : Q → Letter → Q) (S : Finset Q) (w : List Letter) (q : Q) :
    0 ≤ RowSpace.row (transitionMatrix δ) (fun p => if p ∈ S then 1 else 0) w q ∧
      RowSpace.row (transitionMatrix δ) (fun p => if p ∈ S then 1 else 0) w q ≤ S.card := by
  rw [row_entry_count]
  constructor
  · positivity
  · exact_mod_cast Finset.card_filter_le S (fun p => run δ p w = q)

end HeightSync.TransitionRows


==> anc/lean/HeightSync/UniformDepth.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Author: Samrath Chadha
-/
import HeightSync.Decoder

/-!
# Uniform-depth decoders do not synchronize

If all codewords have length `k`, every input letter increases the state depth
by one modulo `k`.  For `k ≥ 2`, the root and a state at depth one therefore
never meet.  In particular, a synchronizing decoder of height at most `k`
has a codeword of length at most `k-1`.
-/

namespace HeightSync.PrefixCode

variable {α : Type*} [DecidableEq α] (C : PrefixCode α)

/-- All leaves lie at one common depth. -/
def UniformDepth (k : ℕ) : Prop :=
  ∀ c ∈ C.leaves, c.length = k

/-- A transition increases length by one modulo the uniform leaf depth.
This length statement is valid even for a raw word that is not a decoder state. -/
theorem uniform_step_length_mod {k : ℕ} (hu : C.UniformDepth k)
    (q : List α) (a : α) :
    Nat.ModEq k (C.step q a).length (q.length + 1) := by
  by_cases hc : q ++ [a] ∈ C.leaves
  · have hlen : q.length + 1 = k := by
      simpa using hu (q ++ [a]) hc
    simp [step, hc, hlen, Nat.ModEq]
  · simp [step, hc, Nat.ModEq]

/-- State depth after any input is its original depth plus the input length
modulo the common codeword depth. -/
theorem uniform_run_length_mod {k : ℕ} (hu : C.UniformDepth k)
    (q w : List α) :
    Nat.ModEq k (C.run q w).length (q.length + w.length) := by
  induction w generalizing q with
  | nil => simp [Nat.ModEq]
  | cons a w ih =>
      have hrun := ih (C.step q a)
      have hstep := (C.uniform_step_length_mod hu q a).add_right w.length
      simpa [run_cons, List.length_cons, Nat.add_assoc, Nat.add_comm,
        Nat.add_left_comm] using hrun.trans hstep

/-- With uniform codeword depth at least two, each one-letter word is a state. -/
theorem singleton_proper_of_uniform (hf : C.Full) {k : ℕ}
    (hk : 2 ≤ k) (hu : C.UniformDepth k) (a : α) :
    C.ProperPrefix [a] := by
  rcases hf [] C.root_proper a with hleaf | hproper
  · have := hu [a] (by simpa using hleaf)
    simp only [List.length_singleton] at this
    omega
  · simpa using hproper

/-- The root and any depth-one state have different images under every input. -/
theorem root_ne_singleton_run_of_uniform {k : ℕ} (hk : 2 ≤ k)
    (hu : C.UniformDepth k) (a : α) (w : List α) :
    C.run [] w ≠ C.run [a] w := by
  intro hmeet
  have hroot := C.uniform_run_length_mod hu [] w
  have hone := C.uniform_run_length_mod hu [a] w
  rw [hmeet] at hroot
  have hcongr : Nat.ModEq k (0 + w.length) (1 + w.length) := by
    simpa using hroot.symm.trans hone
  have hzeroone : Nat.ModEq k 0 1 :=
    Nat.ModEq.add_right_cancel' w.length hcongr
  have hbad : 0 = 1 := hzeroone.eq_of_lt_of_lt (by omega) (by omega)
  omega

/-- A full prefix decoder with uniform codeword depth at least two cannot reset. -/
theorem not_synchronizing_of_uniform [Nonempty α] (hf : C.Full) {k : ℕ}
    (hk : 2 ≤ k) (hu : C.UniformDepth k) : ¬ C.Synchronizing := by
  rintro ⟨w, p, hreset⟩
  obtain ⟨a⟩ := ‹Nonempty α›
  have hroot := hreset [] C.root_proper
  have hone := hreset [a] (C.singleton_proper_of_uniform hf hk hu a)
  exact C.root_ne_singleton_run_of_uniform hk hu a w (hroot.trans hone.symm)

/-- A synchronizing full prefix decoder of height at most `k ≥ 2` has a leaf
strictly shorter than `k`. -/
theorem exists_short_leaf_of_synchronizing [Nonempty α] (hf : C.Full)
    {k : ℕ} (hk : 2 ≤ k) (hheight : C.HeightLE k)
    (hsync : C.Synchronizing) :
    ∃ c ∈ C.leaves, c.length ≤ k - 1 := by
  by_contra hnone
  have hu : C.UniformDepth k := by
    intro c hc
    have hle := hheight c hc
    have hn : ¬ c.length ≤ k - 1 := by
      intro hshort
      exact hnone ⟨c, hc, hshort⟩
    omega
  exact C.not_synchronizing_of_uniform hf hk hu hsync

end HeightSync.PrefixCode


==> anc/lean/HeightSync/VerifiedAlgorithms.lean <==
/- Author: Samrath Chadha -/
import HeightSync.CostPolynomials

/-! Public algorithm certificates: exact executable behavior, reset length,
and a fixed polynomial bound in the specified binary charged-cost model. -/
namespace HeightSync.VerifiedAlgorithms
variable {α : Type*} [Fintype α] [LinearOrder α] [Nonempty α]

/-- Complete universal algorithm certificate for a literal decoder.
The cost uses indexed symbols charged at most the alphabet cardinality plus one.
The fixed polynomial is independent of the code, alphabet, and height. -/
theorem universal (C : PrefixCode α) (hf : C.Full) (a : α) :
    (∀ w, DecoderSearch.solve C hf a = some w →
      C.Resets w ∧ w.length ≤ (DecoderSearch.height C-1)*(4*DecoderSearch.height C-5)) ∧
    (DecoderSearch.solve C hf a = none ↔ ¬C.Synchronizing) ∧
    AlgorithmCosts.solve C hf (Fintype.card α) a ≤
      CostPolynomials.universal.eval (InputSize.size C) := by
  refine ⟨fun w hw => DecoderSearch.solve_some C hf a hw,
    DecoderSearch.solve_none_iff C hf a, ?_⟩
  rw [CostPolynomials.universal_eval]
  exact (AlgorithmCosts.universal_polynomial C hf (Fintype.card α) a).trans
    (CostPolynomials.universal_mono _ _ _ (InputSize.parameters_le C).2.2.2)

/-- Complete sharp algorithm certificate on the actual consecutive-depth code. -/
theorem sharp (r : ℕ) (hr : 0 < r) (A : Finset (List α))
    (hne : A.Nonempty) (hA : ∀ w ∈ A, w.length = r)
    (hproper : ∃ w : List α, w.length = r ∧ w ∉ A) :
    let C := ConsecutiveCode.prefixCode r hr A hne hA
    (∃ w, ConsecutiveSearch.solve C A r = some w ∧ C.Resets w ∧ w.length ≤ 2*r^2-1) ∧
    ConsecutiveWork.solve C A (Fintype.card α) r ≤
      CostPolynomials.sharp.eval (InputSize.size C) := by
  let C := ConsecutiveCode.prefixCode r hr A hne hA
  refine ⟨ConsecutiveSearch.solve_spec r hr A hne hA hproper, ?_⟩
  have hsub : A ⊆ C.leaves := by
    intro w hw
    exact (ConsecutiveCode.mem_leaves r A w).mpr (Or.inl hw)
  have hrsize : r ≤ InputSize.size C := by
    obtain ⟨c,hc⟩ := hne
    have hl := DecoderSearch.height_bound C c (hsub hc)
    rw [hA c hc] at hl
    exact hl.trans (InputSize.parameters_le C).2.2.1
  rw [CostPolynomials.sharp_eval]
  exact (AlgorithmCosts.sharp_polynomial C A (Fintype.card α) r
    (ConsecutiveCode.height_le r hr A hne hA) (fun w hw => le_of_eq (hA w hw)) hsub hrsize).trans
      (CostPolynomials.sharp_mono _ _ _ (InputSize.parameters_le C).2.2.2)
end HeightSync.VerifiedAlgorithms


==> anc/lean/HeightSync/WordEncoding.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Samrath Chadha
-/
import Mathlib

/-!
# Position-indexed monomials for ordered words

A letter at position `i` is represented by a variable indexed by `(letter, i)`.
Consequently the commutativity of the ambient polynomial algebra does not
identify different ordered words. Concatenation requires an index shift; this
encoding is not an algebra homomorphism from the free associative algebra.

This file proves the injectivity and linear independence ingredient of the
manuscript's skew-series embedding. It does not construct that division ring.
-/

namespace HeightSync.WordEncoding

variable {α : Type*}

/-- The exponent vector for a word, with its initial position chosen explicitly. -/
noncomputable def exponentFrom (start : ℕ) : List α → (α × ℕ →₀ ℕ)
  | [] => 0
  | a :: w => Finsupp.single (a, start) 1 + exponentFrom (start + 1) w

@[simp] theorem exponentFrom_nil (start : ℕ) :
    exponentFrom (α := α) start [] = 0 := rfl

@[simp] theorem exponentFrom_cons (start : ℕ) (a : α) (w : List α) :
    exponentFrom start (a :: w) =
      Finsupp.single (a, start) 1 + exponentFrom (start + 1) w := rfl

/-- No variable before the chosen initial position occurs. -/
theorem exponentFrom_below (start j : ℕ) (a : α) (w : List α)
    (hj : j < start) : exponentFrom start w (a, j) = 0 := by
  classical
  induction w generalizing start with
  | nil => simp
  | cons b w ih =>
      have hne : (b, start) ≠ (a, j) := by
        intro h
        have := congrArg Prod.snd h
        omega
      simp [exponentFrom, hne, ih (start + 1) (by omega)]

/-- The variable at the first position records exactly the first letter. -/
theorem exponentFrom_first [DecidableEq α] (start : ℕ) (a b : α) (w : List α) :
    exponentFrom start (a :: w) (b, start) = if a = b then 1 else 0 := by
  classical
  simp [exponentFrom, exponentFrom_below (start + 1) start b w (by omega),
    Finsupp.single_apply]

/-- Position-indexed exponent vectors distinguish all words, including their lengths. -/
theorem exponentFrom_injective (start : ℕ) :
    Function.Injective (exponentFrom (α := α) start) := by
  classical
  intro u
  induction u generalizing start with
  | nil =>
      intro v h
      cases v with
      | nil => rfl
      | cons b v =>
          have he := congrArg (fun e : α × ℕ →₀ ℕ => e (b, start)) h
          simp only [exponentFrom_nil, Finsupp.zero_apply, exponentFrom_first] at he
          simp at he
  | cons a u ih =>
      intro v h
      cases v with
      | nil =>
          have he := congrArg (fun e : α × ℕ →₀ ℕ => e (a, start)) h
          simp only [exponentFrom_nil, Finsupp.zero_apply, exponentFrom_first] at he
          simp at he
      | cons b v =>
          have hab : a = b := by
            have he := congrArg (fun e : α × ℕ →₀ ℕ => e (a, start)) h
            simp only [exponentFrom_first] at he
            by_contra hab
            simp [Ne.symm hab] at he
          subst b
          have htail : exponentFrom (start + 1) u = exponentFrom (start + 1) v := by
            exact add_left_cancel h
          exact congrArg (List.cons a) (ih (start + 1) htail)

/-- Exponents for concatenation split at the length of the first word. -/
theorem exponentFrom_append (start : ℕ) (u v : List α) :
    exponentFrom start (u ++ v) =
      exponentFrom start u + exponentFrom (start + u.length) v := by
  induction u generalizing start with
  | nil => simp
  | cons a u ih =>
      simpa [exponentFrom, add_assoc, Nat.add_comm, Nat.add_left_comm] using
        ih (start + 1)

variable (K : Type*) [CommSemiring K]

/-- The polynomial monomial representing a word starting at position `start`. -/
noncomputable def monomialFrom (start : ℕ) (w : List α) : MvPolynomial (α × ℕ) K :=
  MvPolynomial.monomial (exponentFrom start w) 1

@[simp] theorem monomialFrom_nil (start : ℕ) :
    monomialFrom K (α := α) start [] = 1 := rfl

/-- Each letter contributes its own position-indexed variable. -/
theorem monomialFrom_cons (start : ℕ) (a : α) (w : List α) :
    monomialFrom K start (a :: w) =
      MvPolynomial.X (a, start) * monomialFrom K (start + 1) w := by
  simp [monomialFrom, exponentFrom, MvPolynomial.X, MvPolynomial.monomial_mul]

/-- The exact multiplication rule; the second word starts after the first one. -/
theorem monomialFrom_append (start : ℕ) (u v : List α) :
    monomialFrom K start (u ++ v) =
      monomialFrom K start u * monomialFrom K (start + u.length) v := by
  simp [monomialFrom, exponentFrom_append, MvPolynomial.monomial_mul]

/-- Simultaneously shift every position index by `offset`. -/
def shiftIndex (offset : ℕ) (x : α × ℕ) : α × ℕ := (x.1, x.2 + offset)

/-- Shifting all variables has the same effect as shifting the initial position. -/
theorem monomialFrom_shift (start offset : ℕ) (w : List α) :
    MvPolynomial.rename (shiftIndex (α := α) offset) (monomialFrom K start w) =
      monomialFrom K (start + offset) w := by
  induction w generalizing start with
  | nil => simp
  | cons a w ih =>
      simp [monomialFrom_cons, ih, MvPolynomial.rename_X, shiftIndex,
        Nat.add_assoc, Nat.add_comm]

/-- Ordered concatenation corresponds to multiplication with a length-dependent shift. -/
theorem monomial_append (u v : List α) :
    monomialFrom K 0 (u ++ v) = monomialFrom K 0 u *
      MvPolynomial.rename (shiftIndex u.length) (monomialFrom K 0 v) := by
  rw [monomialFrom_append, monomialFrom_shift]

/-- Distinct ordered words produce distinct monomials over any nontrivial coefficient semiring. -/
theorem monomialFrom_injective [Nontrivial K] (start : ℕ) :
    Function.Injective (monomialFrom K (α := α) start) :=
  fun _ _ h => exponentFrom_injective start
    (MvPolynomial.monomial_left_injective one_ne_zero h)

/-- Position-indexed word monomials are linearly independent, even across lengths. -/
theorem monomialFrom_linearIndependent (start : ℕ) :
    LinearIndependent K (monomialFrom K (α := α) start) := by
  exact (MvPolynomial.basisMonomials (α × ℕ) K).linearIndependent.comp
    (exponentFrom start) (exponentFrom_injective start)

/-- The resulting injective linear map on finitely supported ordered-word coefficients. -/
noncomputable def encodePolynomial : (List α →₀ K) →ₗ[K] MvPolynomial (α × ℕ) K :=
  Finsupp.linearCombination K (monomialFrom K 0)

/-- No nonzero finite ordered-word linear combination is lost by the encoding. -/
theorem encodePolynomial_injective :
    Function.Injective (encodePolynomial K (α := α)) :=
  monomialFrom_linearIndependent K 0

@[simp] theorem encodePolynomial_single (w : List α) (c : K) :
    encodePolynomial K (Finsupp.single w c) = c • monomialFrom K 0 w := by
  simp [encodePolynomial]

end HeightSync.WordEncoding


==> anc/lean/HeightSync/WordMatrix.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Authors: Samrath Chadha
-/
import HeightSync.MatrixEncoding
import HeightSync.WordSeries

/-! # Multiplicative word evaluation by cyclic positional matrices -/

noncomputable section

namespace HeightSync.MatrixEncoding

variable {α K : Type*} [Field K] {d : ℕ} [NeZero d]

abbrev CyclicMatrix (K α : Type*) [Field K] (d : ℕ) :=
  Matrix (ZMod d) (ZMod d) (CoefficientField K α d)

/-- The matrix associated with one letter has its positional variable on the
weighted cyclic superdiagonal. -/
def letterMatrix (a : α) : CyclicMatrix K α d :=
  shiftMatrix 1 (fun i =>
    algebraMap (MvPolynomial (α × ZMod d) K) (CoefficientField K α d)
      (MvPolynomial.X (a, i)))

/-- Actual ordered evaluation of words, as a monoid homomorphism. -/
def wordMatrixHom : FreeMonoid α →* CyclicMatrix K α d :=
  FreeMonoid.lift letterMatrix

/-- The resulting algebra homomorphism on noncommutative word polynomials. -/
def wordAlgebraHom : MonoidAlgebra K (FreeMonoid α) →ₐ[K] CyclicMatrix K α d :=
  MonoidAlgebra.lift K (CyclicMatrix K α d) (FreeMonoid α) wordMatrixHom

omit [NeZero d] in
/-- The homogeneous positional polynomial of a single word is exactly a
product of its letter variables at their successive cyclic positions. -/
theorem homogeneousPolynomial_single_one {n : ℕ} (start : ZMod d) (w : Fin n → α) :
    homogeneousPolynomial (K := K) start (Finsupp.single w 1) =
      ∏ i : Fin n, (MvPolynomial.X (w i, start + (i.val : ZMod d)) :
        MvPolynomial (α × ZMod d) K) := by
  classical
  rw [homogeneousPolynomial, Algebra.homogeneousEncoding_single, Algebra.wordExponents,
    MvPolynomial.monomial_sum_one]
  simp only [map_prod]
  apply Finset.prod_congr rfl
  intro i hi
  change MvPolynomial.rename (positionIndex start) (MvPolynomial.X (w i, i)) = _
  rw [MvPolynomial.rename_X]
  rfl

/-- Multiplying letter matrices retains the position of every ordered letter. -/
theorem wordMatrixHom_ofFn {n : ℕ} (w : Fin n → α) :
    wordMatrixHom (K := K) (d := d) (FreeMonoid.ofList (List.ofFn w)) =
      shiftMatrix (n : ZMod d) (fun start =>
        ∏ i : Fin n, algebraMap (MvPolynomial (α × ZMod d) K)
          (CoefficientField K α d) (MvPolynomial.X (w i, start + (i.val : ZMod d)))) := by
  classical
  induction n with
  | zero =>
      simp [wordMatrixHom]
  | succ n ih =>
      rw [List.ofFn_succ]
      simp only [wordMatrixHom, FreeMonoid.lift_ofList, List.map_cons, List.prod_cons]
      have ht := ih (fun i : Fin n => w i.succ)
      simp only [wordMatrixHom, FreeMonoid.lift_ofList] at ht
      rw [ht, letterMatrix, shiftMatrix_mul]
      have hshift : (1 : ZMod d) + (n : ZMod d) = ((n + 1 : ℕ) : ZMod d) := by
        simp [Nat.cast_add, add_comm]
      rw [hshift]
      congr 1
      funext start
      rw [Fin.prod_univ_succ]
      simp only [Fin.val_zero, Nat.cast_zero, add_zero, Fin.val_succ, Nat.cast_add,
        Nat.cast_one]
      congr 1
      apply Finset.prod_congr rfl
      intro i hi
      congr 2
      simp [add_comm, add_left_comm]

/-- The actual algebra evaluation of a homogeneous word agrees with the
injective positional encoding. -/
theorem wordMatrixHom_eq_homogeneous_single {n : ℕ} (w : Fin n → α) :
    wordMatrixHom (K := K) (d := d) (FreeMonoid.ofList (List.ofFn w)) =
      homogeneousMatrix (d := d) (Finsupp.single w (1 : K)) := by
  rw [wordMatrixHom_ofFn]
  unfold homogeneousMatrix
  congr 1
  funext start
  rw [homogeneousPolynomial_single_one, map_prod]

@[simp] theorem wordAlgebraHom_single_one {n : ℕ} (w : Fin n → α) :
    wordAlgebraHom (K := K) (d := d)
      (Finsupp.single (FreeMonoid.ofList (List.ofFn w)) 1) =
        homogeneousMatrix (d := d) (Finsupp.single w (1 : K)) := by
  rw [wordAlgebraHom, MonoidAlgebra.lift_single, one_smul,
    wordMatrixHom_eq_homogeneous_single]

/-- The algebra and homogeneous encodings agree for an arbitrary word coefficient. -/
@[simp] theorem wordAlgebraHom_single {n : ℕ} (w : Fin n → α) (c : K) :
    wordAlgebraHom (K := K) (d := d)
      (Finsupp.single (FreeMonoid.ofList (List.ofFn w)) c) =
        homogeneousMatrix (d := d) (Finsupp.single w c) := by
  have hs : Finsupp.single w c = c • Finsupp.single w (1 : K) :=
    (Finsupp.smul_single_one w c).symm
  rw [hs, homogeneousMatrix_smul]
  rw [wordAlgebraHom, MonoidAlgebra.lift_single, wordMatrixHom_eq_homogeneous_single]

/-- The full finite homogeneous linear combination also agrees with actual
noncommutative algebra evaluation. -/
theorem wordAlgebraHom_mapDomain {n : ℕ} (p : (Fin n → α) →₀ K) :
    wordAlgebraHom (K := K) (d := d)
      (Finsupp.mapDomain (fun w => FreeMonoid.ofList (List.ofFn w)) p) =
        homogeneousMatrix (d := d) p := by
  have hlin :
      (wordAlgebraHom (K := K) (d := d)).toLinearMap.comp
        (Finsupp.lmapDomain K K (fun w : Fin n → α => FreeMonoid.ofList (List.ofFn w))) =
          homogeneousMatrixLinear (K := K) (d := d) (n := n) := by
    apply Finsupp.lhom_ext
    intro w c
    change wordAlgebraHom (K := K) (d := d)
      (Finsupp.mapDomain (fun w => FreeMonoid.ofList (List.ofFn w)) (Finsupp.single w c)) =
        homogeneousMatrix (d := d) (Finsupp.single w c)
    rw [Finsupp.mapDomain_single]
    exact wordAlgebraHom_single w c
  exact LinearMap.congr_fun hlin p

/-- Nonzero finite homogeneous word polynomials evaluate to units whenever the
cyclic index set has enough positions. -/
theorem wordAlgebraHom_mapDomain_isUnit {n : ℕ} (hn : n ≤ d)
    (p : (Fin n → α) →₀ K) (hp : p ≠ 0) :
    IsUnit (wordAlgebraHom (K := K) (d := d)
      (Finsupp.mapDomain (fun w => FreeMonoid.ofList (List.ofFn w)) p)) := by
  rw [wordAlgebraHom_mapDomain]
  exact homogeneousMatrix_isUnit hn p hp

section HomogeneousSeries
variable [Fintype α]

/-- Fixed-length word coefficients expressed on tuples of letters. -/
def homogeneousWordCoeffs (f : List α → K) (n : ℕ) : (Fin n → α) →₀ K :=
  Finsupp.onFinset Finset.univ (fun w => f (List.ofFn w)) (by simp)

@[simp] theorem homogeneousWordCoeffs_apply (f : List α → K) (n : ℕ)
    (w : Fin n → α) : homogeneousWordCoeffs f n w = f (List.ofFn w) := rfl

theorem homogeneousWordCoeffs_eq_sum (f : List α → K) (n : ℕ) :
    homogeneousWordCoeffs f n =
      ∑ w : Fin n → α, Finsupp.single w (f (List.ofFn w)) := by
  classical
  ext w
  simp [homogeneousWordCoeffs, Finsupp.finset_sum_apply, Finsupp.single_apply]

/-- Vanishing of tuple-indexed coefficients means precisely vanishing on all
actual ordered words of that length. -/
theorem homogeneousWordCoeffs_eq_zero_iff (f : List α → K) (n : ℕ) :
    homogeneousWordCoeffs f n = 0 ↔ ∀ w : List α, w.length = n → f w = 0 := by
  constructor
  · intro h w hw
    subst n
    have hz := congrArg (fun p : (Fin w.length → α) →₀ K => p w.get) h
    simpa using hz
  · intro h
    ext w
    simp only [homogeneousWordCoeffs_apply, Finsupp.zero_apply]
    exact h _ List.length_ofFn

/-- The generic graded word-series encoding is exactly the positional matrix
encoding on every homogeneous component. -/
theorem wordAlgebraHom_homogeneous (f : List α → ℚ) (n : ℕ) :
    wordAlgebraHom (K := ℚ) (d := d) (WordSeries.homogeneous f n) =
      homogeneousMatrix (d := d) (homogeneousWordCoeffs f n) := by
  classical
  rw [WordSeries.homogeneous_eq_sum, map_sum, homogeneousWordCoeffs_eq_sum]
  change (∑ w : Fin n → α,
      wordAlgebraHom (K := ℚ) (d := d)
        (Finsupp.single (FreeMonoid.ofList (List.ofFn w)) (f (List.ofFn w)))) =
    homogeneousMatrixLinear (d := d)
      (∑ w : Fin n → α, Finsupp.single w (f (List.ofFn w)))
  rw [map_sum]
  apply Finset.sum_congr rfl
  intro w hw
  exact wordAlgebraHom_single w (f (List.ofFn w))

/-- A nonzero actual homogeneous word polynomial maps to a unit matrix below
the cyclic position bound. -/
theorem wordAlgebraHom_homogeneous_isUnit (f : List α → ℚ) (n : ℕ)
    (hn : n ≤ d) (h : WordSeries.homogeneous f n ≠ 0) :
    IsUnit (wordAlgebraHom (K := ℚ) (d := d) (WordSeries.homogeneous f n)) := by
  have hp : homogeneousWordCoeffs f n ≠ 0 := by
    intro hz
    apply h
    exact (WordSeries.homogeneous_eq_zero_iff f n).mpr
      ((homogeneousWordCoeffs_eq_zero_iff f n).mp hz)
  rw [wordAlgebraHom_homogeneous]
  exact homogeneousMatrix_isUnit hn _ hp

/-- No nonzero homogeneous component below the cyclic position bound is lost
by the actual algebra evaluation. -/
theorem wordAlgebraHom_homogeneous_eq_zero_iff (f : List α → ℚ) (n : ℕ)
    (hn : n ≤ d) :
    wordAlgebraHom (K := ℚ) (d := d) (WordSeries.homogeneous f n) = 0 ↔
      WordSeries.homogeneous f n = 0 := by
  constructor
  · intro hz
    by_contra hnz
    exact (wordAlgebraHom_homogeneous_isUnit f n hn hnz).ne_zero hz
  · intro hz
    rw [hz, map_zero]

end HomogeneousSeries

end HeightSync.MatrixEncoding


==> anc/lean/HeightSync/WordSeries.lean <==
/-
Copyright (c) 2026 Samrath Chadha. All rights reserved.
Authors: Samrath Chadha
-/
import Mathlib
import HeightSync.Renewal

noncomputable section
open scoped MonoidAlgebra Classical
open Polynomial

namespace HeightSync.WordSeries

variable {α : Type*} [Fintype α]

/-- All ordered words of the given length. -/
def words (n : ℕ) : Finset (FreeMonoid α) :=
  Finset.univ.image (fun f : Fin n → α => FreeMonoid.ofList (List.ofFn f))

@[simp] theorem mem_words {n : ℕ} {w : FreeMonoid α} :
    w ∈ words (α := α) n ↔ w.toList.length = n := by
  constructor
  · intro hw
    obtain ⟨f, _, rfl⟩ := Finset.mem_image.mp hw
    simp
  · intro hw
    subst n
    refine Finset.mem_image.mpr ⟨w.toList.get, Finset.mem_univ _, ?_⟩
    simp

/-- A homogeneous finite ordered-word polynomial. -/
def homogeneous (f : List α → ℚ) (n : ℕ) : MonoidAlgebra ℚ (FreeMonoid α) :=
  Finsupp.onFinset (words n) (fun w => if w.toList.length = n then f w.toList else 0)
    (by intro w hw; by_contra h; simp only [mem_words] at h; simp [h] at hw)

@[simp] theorem homogeneous_apply (f : List α → ℚ) (n : ℕ) (w : FreeMonoid α) :
    homogeneous f n w = if w.toList.length = n then f w.toList else 0 := rfl

theorem homogeneous_support_length (f : List α → ℚ) (n : ℕ) {w : FreeMonoid α}
    (hw : w ∈ (homogeneous f n).support) : w.toList.length = n := by
  by_contra h
  have := Finsupp.mem_support_iff.mp hw
  simp [h] at this

@[simp] theorem homogeneous_zero (n : ℕ) : homogeneous (α := α) (fun _ => 0) n = 0 := by
  ext w
  simp

@[simp] theorem homogeneous_add (f g : List α → ℚ) (n : ℕ) :
    homogeneous (fun w => f w + g w) n = homogeneous f n + homogeneous g n := by
  ext w
  by_cases h : w.toList.length = n <;> simp [homogeneous_apply, h]

@[simp] theorem homogeneous_sub (f g : List α → ℚ) (n : ℕ) :
    homogeneous (fun w => f w - g w) n = homogeneous f n - homogeneous g n := by
  ext w
  change homogeneous (fun w => f w - g w) n w = homogeneous f n w - homogeneous g n w
  by_cases h : w.toList.length = n <;> simp [homogeneous_apply, h]

@[simp] theorem homogeneous_smul (c : ℚ) (f : List α → ℚ) (n : ℕ) :
    homogeneous (fun w => c * f w) n = c • homogeneous f n := by
  ext w
  by_cases h : w.toList.length = n <;> simp [homogeneous_apply, h]

@[simp] theorem homogeneous_delta (c : ℚ) (n : ℕ) :
    homogeneous (α := α) (fun w => if w = [] then c else 0) n =
      if n = 0 then MonoidAlgebra.single 1 c else 0 := by
  ext w
  by_cases hn : n = 0
  · subst n
    by_cases hw : w = 1
    · subst w; simp
    · have hw' : w.toList ≠ [] := fun h => hw (FreeMonoid.toList.injective h)
      simp [homogeneous_apply, hw, hw', List.length_eq_zero_iff]
  · by_cases hw : w = 1
    · subst w; simp [homogeneous_apply, hn, Ne.symm hn]
    · have hw' : w.toList ≠ [] := fun h => hw (FreeMonoid.toList.injective h)
      simp [homogeneous_apply, hn, hw']

theorem homogeneous_eq_zero_iff (f : List α → ℚ) (n : ℕ) :
    homogeneous f n = 0 ↔ ∀ w : List α, w.length = n → f w = 0 := by
  constructor
  · intro h w hw
    have := congrArg (fun F : MonoidAlgebra ℚ (FreeMonoid α) => F (FreeMonoid.ofList w)) h
    simpa [hw] using this
  · intro h
    ext w
    simp only [homogeneous_apply, Finsupp.zero_apply]
    split_ifs with hw
    · exact h _ hw
    · rfl

/-- A product of homogeneous components has the expected word degree. -/
theorem homogeneous_mul_apply_zero (f g : List α → ℚ) (i j : ℕ)
    (w : FreeMonoid α) (hw : w.toList.length ≠ i + j) :
    (homogeneous f i * homogeneous g j) w = 0 := by
  rw [MonoidAlgebra.mul_apply, Finsupp.sum]
  apply Finset.sum_eq_zero
  intro u hu
  rw [Finsupp.sum]
  apply Finset.sum_eq_zero
  intro v hv
  have hu' := homogeneous_support_length f i hu
  have hv' := homogeneous_support_length g j hv
  have hne : u * v ≠ w := by
    intro h
    have := congrArg (fun w : FreeMonoid α => w.toList.length) h
    simp only [FreeMonoid.toList_mul, List.length_append, hu', hv'] at this
    exact hw this.symm
  simp [hne]

/-- At its only possible degree, a homogeneous product has a unique split. -/
theorem homogeneous_mul_apply (f g : List α → ℚ) (i j : ℕ)
    (w : FreeMonoid α) (hw : w.toList.length = i + j) :
    (homogeneous f i * homogeneous g j) w = f (w.toList.take i) * g (w.toList.drop i) := by
  let u : FreeMonoid α := FreeMonoid.ofList (w.toList.take i)
  let v : FreeMonoid α := FreeMonoid.ofList (w.toList.drop i)
  have huv : u * v = w := by apply FreeMonoid.toList.injective; exact List.take_append_drop _ _
  have hu : u.toList.length = i := by simp [u, List.length_take, hw]
  have hv : v.toList.length = j := by simp [v, List.length_drop, hw]
  have hmul : (homogeneous f i * homogeneous g j) (u * v) =
      homogeneous f i u * homogeneous g j v := by
    apply MonoidAlgebra.mul_apply_mul_eq_mul_of_uniqueMul
    intro a b ha hb hab
    have ha' := homogeneous_support_length f i ha
    have hb' := homogeneous_support_length g j hb
    have hlist : a.toList ++ b.toList = w.toList := by
      have := congrArg FreeMonoid.toList hab
      simpa only [huv, FreeMonoid.toList_mul] using this
    constructor
    · apply FreeMonoid.toList.injective
      change a.toList = w.toList.take i
      rw [← hlist, ← ha', List.take_left]
    · apply FreeMonoid.toList.injective
      change b.toList = w.toList.drop i
      rw [← hlist, ← ha', List.drop_left]
  rw [huv] at hmul
  simpa only [homogeneous_apply, hu, hv, ite_true] using hmul

omit [Fintype α] in
private theorem monoidAlgebra_sum_apply {β : Type*} (s : Finset β)
    (F : β → MonoidAlgebra ℚ (FreeMonoid α)) (w : FreeMonoid α) :
    (∑ b ∈ s, F b) w = ∑ b ∈ s, F b w := by
  induction s using Finset.induction_on with
  | empty => simp
  | @insert b s hb ih => simp [hb, ih]

/-- Tuple-indexed basis expansion, useful when evaluating in a matrix representation. -/
theorem homogeneous_eq_sum (f : List α → ℚ) (n : ℕ) :
    homogeneous f n = ∑ v : Fin n → α,
      MonoidAlgebra.single (FreeMonoid.ofList (List.ofFn v)) (f (List.ofFn v)) := by
  ext w
  rw [monoidAlgebra_sum_apply]
  by_cases hw : w.toList.length = n
  · subst n
    rw [Finset.sum_eq_single w.toList.get]
    · simp
    · intro v _ hne
      have hne' : FreeMonoid.ofList (List.ofFn v) ≠ w := by
        intro heq
        apply hne
        apply List.ofFn_injective
        have := congrArg FreeMonoid.toList heq
        simpa using this
      simp [hne']
    · simp
  · rw [homogeneous_apply, if_neg hw]
    symm
    apply Finset.sum_eq_zero
    intro v _
    have hne : FreeMonoid.ofList (List.ofFn v) ≠ w := by
      intro heq
      have := congrArg (fun x : FreeMonoid α => x.toList.length) heq
      simp only [FreeMonoid.toList_ofList, List.length_ofFn] at this
      exact hw this.symm
    simp [hne]

/-- Ordered convolution becomes ordinary homogeneous multiplication, with the
coefficient factors kept in their original order. -/
theorem homogeneous_wordConv (f g : List α → ℚ) (n : ℕ) :
    homogeneous (wordConv f g) n =
      ∑ p ∈ Finset.antidiagonal n, homogeneous f p.1 * homogeneous g p.2 := by
  ext w
  rw [monoidAlgebra_sum_apply]
  by_cases hw : w.toList.length = n
  · simp only [homogeneous_apply, hw, ite_true]
    rw [Finset.Nat.sum_antidiagonal_eq_sum_range_succ_mk]
    unfold wordConv
    rw [hw]
    apply Finset.sum_congr rfl
    intro i hi
    symm
    apply homogeneous_mul_apply
    have hi' : i ≤ n := Nat.le_of_lt_succ (Finset.mem_range.mp hi)
    omega
  · rw [homogeneous_apply, if_neg hw]
    symm
    apply Finset.sum_eq_zero
    intro p hp
    apply homogeneous_mul_apply_zero
    have hp' := Finset.mem_antidiagonal.mp hp
    omega

variable {R : Type*} [Ring R] [Algebra ℚ R]

/-- Homogeneous encoding of a formal ordered-word series using a chosen
algebra representation of the free monoid algebra. -/
def encode (e : MonoidAlgebra ℚ (FreeMonoid α) →ₐ[ℚ] R) (f : List α → ℚ) : PowerSeries R :=
  PowerSeries.mk (fun n => e (homogeneous f n))

@[simp] theorem coeff_encode (e : MonoidAlgebra ℚ (FreeMonoid α) →ₐ[ℚ] R)
    (f : List α → ℚ) (n : ℕ) :
    PowerSeries.coeff n (encode e f) = e (homogeneous f n) := PowerSeries.coeff_mk _ _

@[simp] theorem encode_zero (e : MonoidAlgebra ℚ (FreeMonoid α) →ₐ[ℚ] R) :
    encode e (fun _ : List α => 0) = 0 := by
  ext n
  simp

@[simp] theorem encode_add (e : MonoidAlgebra ℚ (FreeMonoid α) →ₐ[ℚ] R)
    (f g : List α → ℚ) :
    encode e (fun w => f w + g w) = encode e f + encode e g := by
  ext n
  simp

@[simp] theorem encode_sub (e : MonoidAlgebra ℚ (FreeMonoid α) →ₐ[ℚ] R)
    (f g : List α → ℚ) :
    encode e (fun w => f w - g w) = encode e f - encode e g := by
  ext n
  simp

@[simp] theorem encode_smul (e : MonoidAlgebra ℚ (FreeMonoid α) →ₐ[ℚ] R)
    (c : ℚ) (f : List α → ℚ) :
    encode e (fun w => c * f w) = c • encode e f := by
  ext n
  simp

@[simp] theorem encode_delta (e : MonoidAlgebra ℚ (FreeMonoid α) →ₐ[ℚ] R) (c : ℚ) :
    encode e (fun w => if w = [] then c else 0) = PowerSeries.C (algebraMap ℚ R c) := by
  ext n
  simp only [coeff_encode, homogeneous_delta, PowerSeries.coeff_C]
  by_cases hn : n = 0
  · simp only [hn, ite_true]
    change e (algebraMap ℚ (MonoidAlgebra ℚ (FreeMonoid α)) c) = _
    exact e.commutes c
  · simp [hn]

@[simp] theorem encode_wordConv (e : MonoidAlgebra ℚ (FreeMonoid α) →ₐ[ℚ] R)
    (f g : List α → ℚ) :
    encode e (wordConv f g) = encode e f * encode e g := by
  ext n
  simp only [coeff_encode, PowerSeries.coeff_mul, homogeneous_wordConv,
    map_sum, map_mul]

/-- For injective representations, homogeneous nonvanishing is exactly actual
ordered-word coefficient nonvanishing. -/
theorem coeff_encode_eq_zero_iff (e : MonoidAlgebra ℚ (FreeMonoid α) →ₐ[ℚ] R)
    (he : Function.Injective e) (f : List α → ℚ) (n : ℕ) :
    PowerSeries.coeff n (encode e f) = 0 ↔ ∀ w : List α, w.length = n → f w = 0 := by
  rw [coeff_encode]
  have hzero : e (homogeneous f n) = 0 ↔ homogeneous f n = 0 := by
    constructor
    · intro h
      apply he
      simpa using h
    · intro h
      simp [h]
  rw [hzero, homogeneous_eq_zero_iff]

/-- A nonzero represented homogeneous component always witnesses a nonzero
actual word coefficient; this direction needs no injectivity assumption. -/
theorem exists_word_of_coeff_encode_ne_zero
    (e : MonoidAlgebra ℚ (FreeMonoid α) →ₐ[ℚ] R)
    (f : List α → ℚ) (n : ℕ) (h : PowerSeries.coeff n (encode e f) ≠ 0) :
    ∃ w : List α, w.length = n ∧ f w ≠ 0 := by
  by_contra! hz
  have hp : homogeneous f n = 0 := (homogeneous_eq_zero_iff f n).mpr hz
  apply h
  simp [hp]

/-- Any nonzero ordered-word series remains nonzero in an injective representation. -/
theorem encode_ne_zero (e : MonoidAlgebra ℚ (FreeMonoid α) →ₐ[ℚ] R)
    (he : Function.Injective e) (f : List α → ℚ) (hf : ∃ w, f w ≠ 0) : encode e f ≠ 0 := by
  intro h
  obtain ⟨w, hw⟩ := hf
  have hc : PowerSeries.coeff w.length (encode e f) = 0 := by rw [h]; simp
  exact hw ((coeff_encode_eq_zero_iff e he f w.length).mp hc w rfl)

end HeightSync.WordSeries


==> anc/lean/MANUSCRIPT_COVERAGE.md <==
# Expanded manuscript coverage

Author: **Samrath Chadha**

This index covers the latest manuscript dated 3 November 2026. The four main
mathematical statements are assembled in [Manuscript.lean](HeightSync/Manuscript.lean).
Every declaration below is included in the complete axiom audit.

Read [ERRATA.md](ERRATA.md) before treating the supplied text as a formal statement.
The short-cycle corollary needs its synchronization hypothesis, and the excursion
cost and first-special-letter indexing need the corrections recorded there.

The embedding lemma is proved using Ore fractions, rather than implementing the
particular skew Laurent-series ring described in the paper. Algorithm bounds use
the [binary charged-cost model](COST_MODEL.md). These scope distinctions are explicit.

The machine-readable version is [manuscript_coverage.json](checks/manuscript_coverage.json).
`ManuscriptChecks.lean` checks every referenced name in the compiled environment.
This checks the index's references; matching Lean statements to the mathematics
is a human review obligation, not a claimed automatic LaTeX translation.

| Manuscript item | Checked declarations | Notes |
|---|---|---|
| `thm:universal`: Universal quadratic bound | [Manuscript](HeightSync/Manuscript.lean)<br>`Manuscript.universal` | The actual literal decoder and its shortest reset length; the algorithm is indexed below. |
| `thm:two`: Sharp consecutive-depth bound and every equality case | [Manuscript](HeightSync/Manuscript.lean)<br>`Manuscript.consecutive` | Includes maximality, exact height, synchronization, threshold bound, and the subalphabet-product equivalence. |
| `thm:lower`: Exact binary family | [Manuscript](HeightSync/Manuscript.lean)<br>`Manuscript.binary` |  |
| `cor:growth`: Both worst-case bounds and quadratic growth | [Manuscript](HeightSync/Manuscript.lean)<br>`Manuscript.growth` |  |
| `growth:attainment`: The worst-case supremum is a maximum | [Extremal](HeightSync/Extremal.lean)<br>`Extremal.worstThreshold_mem` |  |
| `lem:tree`: Fullness iff maximality; state depth | [Decoder](HeightSync/Decoder.lean)<br>`PrefixCode.full_iff_maximal`<br>`PrefixCode.proper_not_leaf`<br>`PrefixCode.proper_length_le` | Fullness supplies the disjunction; proper_not_leaf proves its exclusivity. |
| `lem:tree(ii)`, `lem:suffix`: Bounded remaining length; actual last completion | [Completion](HeightSync/Completion.lean)<br>`PrefixCode.completed_iff_leaf_transition`<br>`PrefixCode.completion_of_remaining_length`<br>`PrefixCode.suffix_after_completion`<br>`PrefixCode.last_completion` |  |
| `lem:tree(iii)`: Unique parsing into leaves and an unfinished prefix | [Parsing](HeightSync/Parsing.lean)<br>`PrefixCode.parse_exists`<br>`PrefixCode.parse_run`<br>`PrefixCode.unique_parse` |  |
| `lem:normal`: Both normalization image bounds | [Decoder](HeightSync/Decoder.lean)<br>`PrefixCode.normalization`<br>`PrefixCode.normalization_card`<br>`PrefixCode.normalization_card_short` |  |
| `lem:shortleaf`: A synchronizing decoder has a shorter leaf | [ShortLeaf](HeightSync/ShortLeaf.lean)<br>`PrefixCode.shorter_leaf_of_synchronizing` |  |
| `pure-letter:existence`: Existence, uniqueness, and action of the pure-letter cycle | [Decoder](HeightSync/Decoder.lean)<br>`PrefixCode.pure_leaf_exists`<br>`PrefixCode.pure_leaf_unique`<br>`PrefixCode.replicate_proper_iff`<br>`PrefixCode.pure_run`<br>`PrefixCode.pure_compression` |  |
| `lem:compressed`: Compression, composition order, and rotation | [Decoder](HeightSync/Decoder.lean)<br>`PrefixCode.compressed_comp`<br>`PrefixCode.compressed_rotate` | pure_run also gives T_empty as the rotation by k-1; Cycle gives the ZMod realization. |
| `compressed:ZMod`: Actual cycle maps in residue coordinates | [Cycle](HeightSync/Cycle.lean)<br>`PrefixCode.cycle_normalizes`<br>`PrefixCode.cycle_realizes`<br>`PrefixCode.cycleMap_comp`<br>`PrefixCode.cycleMap_rotate` |  |
| `thm:short`: Arbitrary-field short detection and vanishing form | [MainTheorems](HeightSync/MainTheorems.lean)<br>`PrefixCode.short_detection`<br>`PrefixCode.short_detection_vanishing` | There is no unproved embedding, renewal, or detection hypothesis in these public theorems. |
| `lem:embed`: An injective free-algebra embedding into a central division ring | [SkewField](HeightSync/SkewField.lean)<br>`SkewField.freeEmbedding_injective`<br>`SkewField.wordAlgebraEmbedding_injective` | The existential lemma is proved using skew-polynomial Ore fractions. The particular skew Laurent-series construction in the prose is not implemented. |
| `lem:embed:series`: Injective homogeneous encoding and exact first nonzero order | [SeriesEncoding](HeightSync/SeriesEncoding.lean)<br>`GenericWordSeries.encode_injective`<br>`GenericWordSeries.order_encode_eq_iff` |  |
| `lem:embed:multiplicativity`: Ordered convolution is preserved | [GenericWordSeries](HeightSync/GenericWordSeries.lean)<br>`GenericWordSeries.encode_wordConv`<br>`GenericWordSeries.coeff_encode_eq_zero_iff` |  |
| `lem:denom`: Bounded common right denominator over every division ring | [RightDenominator](HeightSync/RightDenominator.lean)<br>`Algebra.bounded_common_right_denominator`<br>`Algebra.bounded_common_right_denominator_degree` |  |
| `eq:renewal`: Actual decoder first-return and weighted renewal identities | [Renewal](HeightSync/Renewal.lean)<br>`PrefixCode.observation_renewal`<br>`PrefixCode.observation_root_renewal`<br>`PrefixCode.weighted_observation_renewal` |  |
| `eq:degreebounds`: Four degree ceilings from the tree height | [Renewal](HeightSync/Renewal.lean)<br>`PrefixCode.returnCoeff_eq_zero_of_length`<br>`PrefixCode.terminalCoeff_eq_zero_of_length`<br>`PrefixCode.initialTerminal_eq_zero_of_length`<br>`PrefixCode.initialReturn_eq_zero_of_length` |  |
| `eq:tops`: Four extreme homogeneous coefficient identities | [GenericShortDetection](HeightSync/GenericShortDetection.lean)<br>`GenericDetection.PrefixCode.homogeneous_return_top`<br>`GenericDetection.PrefixCode.homogeneous_terminal_top`<br>`GenericDetection.PrefixCode.homogeneous_initialTerminal_top`<br>`GenericDetection.PrefixCode.homogeneous_initialReturn_top` |  |
| `eq:numeq`: Noncommutative top cancellation and numerator witness bound | [Algebra](HeightSync/Algebra.lean)<br>`Algebra.top_cancellation`<br>`Algebra.numerator_top_coeff_zero`<br>`Algebra.numerator_natDegree_le`<br>`Algebra.exists_coeff_ne_zero_of_right_numerator`<br>`Algebra.short_detection_from_renewal` |  |
| `lem:unbalance`: Uniform short unbalancing on all proper cycle subsets | [Observation](HeightSync/Observation.lean)<br>`PrefixCode.cycleObservable_eq`<br>`PrefixCode.cycleObservable_ne_zero_iff`<br>`PrefixCode.terminalWeight_deepest_constant`<br>`PrefixCode.short_unbalancing_of_shortDetection` | MainTheorems.shortDetection discharges the detection premise; the uniform existential bound expresses L <= 2k-3 without needing a maximum-of-minima definition. |
| `lem:av`, `lem:firstcollision`: Rotation averaging, expansion, and the unrotated first collision | [Averaging](HeightSync/Averaging.lean)<br>`Averaging.rotation_averaging`<br>`Averaging.strict_preimage_expansion`<br>`Averaging.unbalanced_singleton_collision` |  |
| `prop:cyclebound`, `eq:resetword`: Backward preimage construction with its exact length budget | [Compression](HeightSync/Compression.lean)<br>`Compression.inverse_stitch`<br>`Compression.extend_tail`<br>`Compression.constant_of_initial_collision`<br>`Compression.constant_of_short_unbalancing`<br>`Compression.decoder_reset_bound_of_short_unbalancing` |  |
| `cycle:actual-bound`: The cycle construction applied to the actual decoder | [Cycle](HeightSync/Cycle.lean)<br>`PrefixCode.reset_bound_of_cycle_short_unbalancing`<br>`PrefixCode.universal_bound_of_cycle_short_unbalancing` |  |
| `cor:shortcycle`: The short-pure-cycle sufficient range | [Threshold](HeightSync/Threshold.lean)<br>`PrefixCode.resetThreshold_short_cycle` | Requires the synchronization hypothesis; see ERRATA.md and the checked counterexample. |
| `lem:basis`: Cutoff BFS basis, span, lengths, and 1+d*n candidate bound | [BreadthFirst](HeightSync/BreadthFirst.lean)<br>`BreadthFirst.invariant_run`<br>`BreadthFirst.retained_card_le`<br>`BreadthFirst.examined_le`<br>`BreadthFirst.retained_span`<br>`BreadthFirst.retained_length` |  |
| `basis:executable`: Executable basis bounds and exact detection | [DecoderSearch](HeightSync/DecoderSearch.lean)<br>`DecoderSearch.words_length`<br>`DecoderSearch.words_detect`<br>`DecoderSearch.words_count`<br>`DecoderSearch.basis_candidate_count` |  |
| `thm:algorithm`, `algorithms:sharp`: Executable algorithms, correctness, and fixed polynomial work bounds | [VerifiedAlgorithms](HeightSync/VerifiedAlgorithms.lean)<br>`VerifiedAlgorithms.universal`<br>`VerifiedAlgorithms.sharp` | Cost is the explicitly defined binary charged-cost model in COST_MODEL.md, not a theorem about Lean compiler runtime. |
| `eq:Fmon`, `eq:offsettwo`: Next-boundary monotonicity, trapping, and coalescence | [Boundaries](HeightSync/Boundaries.lean)<br>`Boundaries.nextBoundary_adjacent_exact`<br>`Boundaries.nextBoundary_monotone`<br>`Boundaries.nextBoundary_iterate_monotone`<br>`Boundaries.nextBoundary_reference_interval`<br>`Boundaries.nextBoundary_coalescence` |  |
| `lem:product`, `eq:closure`: Splice closure implies the gcd block product | [SpliceProduct](HeightSync/SpliceProduct.lean)<br>`SpliceProduct.classification`<br>`SpliceProduct.classification_proper`<br>`SpliceProduct.last_offset_subalphabet` |  |
| `lem:product:converse`: Block products are closed at divisible offsets | [SpliceConverse](HeightSync/SpliceConverse.lean)<br>`SpliceConverse.block_product_closed_of_dvd` |  |
| `lem:round`: Actual short-short and long-short forcing rounds | [ConsecutiveTheorem](HeightSync/ConsecutiveTheorem.lean)<br>`ConsecutiveCode.rounds_exist`<br>`ConsecutiveCode.cheap_last_round_of_not_closed` |  |
| `round:windows`: The two forbidden windows in the fallback long word | [ConsecutiveForcing](HeightSync/ConsecutiveForcing.lean)<br>`ConsecutiveForcing.longWord_length`<br>`ConsecutiveForcing.longWord_first_window_forbidden`<br>`ConsecutiveForcing.longWord_second_window_forbidden`<br>`ConsecutiveForcing.forcing_data` |  |
| `round:parsing`: The boundary argument implies actual finite decoder phase advance | [ConsecutiveFiniteParsing](HeightSync/ConsecutiveFiniteParsing.lean)<br>`ConsecutiveParsing.finite_short_short_phase`<br>`ConsecutiveParsing.finite_long_short_phase` |  |
| `lem:lift`: Surjective alphabet lifts preserve actual reset words and thresholds | [AlphabetLift](HeightSync/AlphabetLift.lean)<br>`AlphabetLift.proper_map_iff`<br>`AlphabetLift.run_map`<br>`AlphabetLift.resets_iff`<br>`AlphabetLift.reset_length_iff`<br>`AlphabetLift.resetThreshold_eq` | The threshold theorem is in Threshold.lean; LiftCode builds the actual inverse-image code. |
| `lift:construction`: Finite full inverse-image code construction | [LiftCode](HeightSync/LiftCode.lean)<br>`AlphabetLift.liftCode_proper_iff`<br>`AlphabetLift.liftCode_full`<br>`AlphabetLift.liftCode_maximal`<br>`AlphabetLift.liftCode_leaf_length_iff`<br>`AlphabetLift.liftCode_resets_iff` |  |
| `thm:lower:all-alphabets`: Exact lifted threshold on every alphabet with two letters | [Threshold](HeightSync/Threshold.lean)<br>`BinaryFamily.lifted_resetThreshold_exact`<br>`BinaryFamily.every_height_extremizer` |  |
| `eq:Qck`, `eq:cktrans`: The literal states and transitions of the binary code | [BinaryCode](HeightSync/BinaryCode.lean)<br>`BinaryFamily.proper_iff_valid`<br>`BinaryFamily.prefixCode_step_eq`<br>`BinaryFamily.prefixCode_run_eq` |  |
| `lem:ckupper`: The explicit word a^n (b^(n+1) a^n)^(n-1) | [BinaryFamily](HeightSync/BinaryFamily.lean)<br>`BinaryFamily.normalize`<br>`BinaryFamily.block_action`<br>`BinaryFamily.blocks_action`<br>`BinaryFamily.resetWord_resets`<br>`BinaryFamily.resetWord_length` | BinaryCode.prefixCode_resetWord bridges this raw action to the actual PrefixCode decoder. |
| `lem:agemodel`: Exact age evolution, suffix interpretation, and initializations | [Age](HeightSync/Age.lean)<br>`BinaryFamily.Age.exact_step`<br>`BinaryFamily.Age.exact_run`<br>`BinaryFamily.Age.run_eq_iff_age_eq`<br>`BinaryFamily.Age.big_initialization`<br>`BinaryFamily.Age.small_initialization` |  |
| `mandatory:factorization`: Mandatory initial run and the actual input factorization | [Age](HeightSync/Age.lean)<br>`BinaryFamily.Age.mandatory_initial_run`<br>`BinaryFamily.Age.reset_length_split`<br>`BinaryFamily.Age.bounded_reset_iff` | Avoids the prose's mixed indexing convention. |
| `lem:mandatory`: Actual minimum identity s(C_k)=n+d(Z) | [MinimumThresholds](HeightSync/MinimumThresholds.lean)<br>`BinaryFamily.Age.resetThreshold_eq_add_smallThreshold`<br>`BinaryFamily.Age.smallThreshold_exact` |  |
| `eq:Xm`, `excursion:table`: Slip fibers, omitted point, and all three excursion cases | [Slip](HeightSync/Slip.lean)<br>`Slip.value_eq_mod`<br>`Slip.zmap_fiber`<br>`Slip.zmap_ne_missing`<br>`Slip.excursion_zero`<br>`Slip.excursion_last`<br>`Slip.excursion_middle`<br>`Slip.excursion_length_lower_bound`<br>`Slip.excursion_slip_cost_le` |  |
| `excursion:operations`: Explicit operation list with identical action and no larger cost | [Excursions](HeightSync/Excursions.lean)<br>`Slip.excursionOperations_run`<br>`Slip.excursionOperations_cost_le` |  |
| `eq:slipcompare`: Comparison of the actual minima d(Z) and D_slip | [MinimumThresholds](HeightSync/MinimumThresholds.lean)<br>`BinaryFamily.Age.slip_comparison`<br>`BinaryFamily.Age.smallThreshold_eq_slip` | The minima are defined by Nat.find; their independently established exact values give even equality. The arbitrary-input lower bound is in AgeSlip. |
| `slip:minimum`: Actual minimum slip cost with a matching explicit path | [MinimumThresholds](HeightSync/MinimumThresholds.lean)<br>`Slip.collapse_synchronizes`<br>`Slip.collapse_cost`<br>`Slip.minimumCost_spec`<br>`Slip.minimumCost_univ` |  |
| `lem:arcfacts`: Unique selected minimum arc and the hull of an existing arc | [ArcMinimum](HeightSync/ArcMinimum.lean)<br>`Arc.unique_minimum`<br>`Arc.carrier_ncard`<br>`Arc.minimum_of_arc` |  |
| `arcs:minimum-properties`: Smaller arcs cost less; minimum endpoints and size | [Arc](HeightSync/Arc.lean)<br>`Arc.potential_strict_of_size_lt`<br>`Arc.minimizing_endpoints_mem`<br>`Arc.minimizing_size_lt`<br>`Arc.minimizing_size_le`<br>`Arc.minimizing_parameters_unique` |  |
| `eq:arcphi`, `eq:phifull`, `eq:PR`: Arc potential, its full-circle value, and rotation inequality | [Arc](HeightSync/Arc.lean)<br>`Arc.phi_of_nontrivial`<br>`Arc.phi_of_not_nontrivial`<br>`Arc.phi_univ`<br>`Arc.phi_rotation` |  |
| `eq:keyP`: All wrapping and nonwrapping preimage-arc cases | [SlipPotential](HeightSync/SlipPotential.lean)<br>`SlipPotential.preimage_arc`<br>`SlipPotential.preimage_arc_of_endpoints`<br>`SlipPotential.coveringPotential_slip` |  |
| `lem:potential`, `eq:PX`: Slip inequality, singleton case, and telescoping lower bound | [SlipLowerBound](HeightSync/SlipLowerBound.lean)<br>`Slip.phi_slip`<br>`Slip.phi_operation`<br>`Slip.phi_le_operation_cost_add_final`<br>`Slip.slip_path_lower_bound` | The rotation inequality is Arc.phi_rotation; SlipSingleton supplies the collapsed-fiber case. |
| `lower:arbitrary-input`: Potential bound for arbitrary real decoder inputs | [AgeSlip](HeightSync/AgeSlip.lean)<br>`BinaryFamily.Age.synchronizing_input_pays_potential`<br>`BinaryFamily.Age.small_reset_lower_bound`<br>`BinaryFamily.Age.binary_reset_lower_bound` |  |
| `completeness`: Every word is a factor of a concatenation of codewords | [Parsing](HeightSync/Parsing.lean)<br>`PrefixCode.right_completable`<br>`PrefixCode.factor_complete` |  |
| `edge:height-one`, `edge:letter-leaf`: Height one and one-point pure cycles | [Threshold](HeightSync/Threshold.lean)<br>`PrefixCode.resetThreshold_height_one`<br>`PrefixCode.resets_nil_of_height_one`<br>`PrefixCode.resets_of_letter_leaf` | The last declaration is in Cycle.lean. |
| `edge:uniform-depth`: Uniform-depth and depth-phase obstruction | [UniformDepth](HeightSync/UniformDepth.lean)<br>`PrefixCode.uniform_run_length_mod`<br>`PrefixCode.not_synchronizing_of_uniform` |  |
| `examples`: All three concrete small-height examples | [Examples](HeightSync/Examples.lean)<br>`Examples.height_two`<br>`Examples.height_three`<br>`Examples.two_short_leaves_bound` |  |
| `edge:uniform-leaves`, `edge:height-one-leaves`: Exact leaf languages for uniform depth and height one | [EdgeCases](HeightSync/EdgeCases.lean)<br>`PrefixCode.leaf_iff_length_of_uniform`<br>`PrefixCode.leaf_iff_singleton_of_height_one` |  |
| `edge:unary`: Complete unary-code classification and nonsynchronization | [EdgeCases](HeightSync/EdgeCases.lean)<br>`PrefixCode.unary_code`<br>`PrefixCode.unary_not_synchronizing` |  |
| `thm:two:exact-word-length`: A reset word of exactly the advertised length by padding | [Manuscript](HeightSync/Manuscript.lean)<br>`Manuscript.consecutive_exact_length` |  |
| `corrections`: Correct excursion cost and the necessary synchronization hypothesis | [ManuscriptCorrections](HeightSync/ManuscriptCorrections.lean)<br>`ManuscriptCorrections.corrected_slip_cost`<br>`ManuscriptCorrections.corrected_excursion_cost`<br>`ManuscriptCorrections.printed_slip_cost_is_false`<br>`ManuscriptCorrections.corrected_cost_comparison`<br>`ManuscriptCorrections.short_cycle_needs_synchronization` |  |

The unrestricted sharp conjecture remains open. Bibliographic priority,
publication status, and the editorial checklist are not mathematical Lean theorems.


==> anc/lean/ManuscriptChecks.lean <==
/- Generated by checks/build_coverage.py. Author: Samrath Chadha -/
import HeightSync

open Lean Elab Command in
run_cmd do
  let env ← getEnv
  let names : Array Name := #[
    `HeightSync.Algebra.bounded_common_right_denominator ,
    `HeightSync.Algebra.bounded_common_right_denominator_degree ,
    `HeightSync.Algebra.exists_coeff_ne_zero_of_right_numerator ,
    `HeightSync.Algebra.numerator_natDegree_le ,
    `HeightSync.Algebra.numerator_top_coeff_zero ,
    `HeightSync.Algebra.short_detection_from_renewal ,
    `HeightSync.Algebra.top_cancellation ,
    `HeightSync.AlphabetLift.liftCode_full ,
    `HeightSync.AlphabetLift.liftCode_leaf_length_iff ,
    `HeightSync.AlphabetLift.liftCode_maximal ,
    `HeightSync.AlphabetLift.liftCode_proper_iff ,
    `HeightSync.AlphabetLift.liftCode_resets_iff ,
    `HeightSync.AlphabetLift.proper_map_iff ,
    `HeightSync.AlphabetLift.resetThreshold_eq ,
    `HeightSync.AlphabetLift.reset_length_iff ,
    `HeightSync.AlphabetLift.resets_iff ,
    `HeightSync.AlphabetLift.run_map ,
    `HeightSync.Arc.carrier_ncard ,
    `HeightSync.Arc.minimizing_endpoints_mem ,
    `HeightSync.Arc.minimizing_parameters_unique ,
    `HeightSync.Arc.minimizing_size_le ,
    `HeightSync.Arc.minimizing_size_lt ,
    `HeightSync.Arc.minimum_of_arc ,
    `HeightSync.Arc.phi_of_nontrivial ,
    `HeightSync.Arc.phi_of_not_nontrivial ,
    `HeightSync.Arc.phi_rotation ,
    `HeightSync.Arc.phi_univ ,
    `HeightSync.Arc.potential_strict_of_size_lt ,
    `HeightSync.Arc.unique_minimum ,
    `HeightSync.Averaging.rotation_averaging ,
    `HeightSync.Averaging.strict_preimage_expansion ,
    `HeightSync.Averaging.unbalanced_singleton_collision ,
    `HeightSync.BinaryFamily.Age.big_initialization ,
    `HeightSync.BinaryFamily.Age.binary_reset_lower_bound ,
    `HeightSync.BinaryFamily.Age.bounded_reset_iff ,
    `HeightSync.BinaryFamily.Age.exact_run ,
    `HeightSync.BinaryFamily.Age.exact_step ,
    `HeightSync.BinaryFamily.Age.mandatory_initial_run ,
    `HeightSync.BinaryFamily.Age.resetThreshold_eq_add_smallThreshold ,
    `HeightSync.BinaryFamily.Age.reset_length_split ,
    `HeightSync.BinaryFamily.Age.run_eq_iff_age_eq ,
    `HeightSync.BinaryFamily.Age.slip_comparison ,
    `HeightSync.BinaryFamily.Age.smallThreshold_eq_slip ,
    `HeightSync.BinaryFamily.Age.smallThreshold_exact ,
    `HeightSync.BinaryFamily.Age.small_initialization ,
    `HeightSync.BinaryFamily.Age.small_reset_lower_bound ,
    `HeightSync.BinaryFamily.Age.synchronizing_input_pays_potential ,
    `HeightSync.BinaryFamily.block_action ,
    `HeightSync.BinaryFamily.blocks_action ,
    `HeightSync.BinaryFamily.every_height_extremizer ,
    `HeightSync.BinaryFamily.lifted_resetThreshold_exact ,
    `HeightSync.BinaryFamily.normalize ,
    `HeightSync.BinaryFamily.prefixCode_run_eq ,
    `HeightSync.BinaryFamily.prefixCode_step_eq ,
    `HeightSync.BinaryFamily.proper_iff_valid ,
    `HeightSync.BinaryFamily.resetWord_length ,
    `HeightSync.BinaryFamily.resetWord_resets ,
    `HeightSync.Boundaries.nextBoundary_adjacent_exact ,
    `HeightSync.Boundaries.nextBoundary_coalescence ,
    `HeightSync.Boundaries.nextBoundary_iterate_monotone ,
    `HeightSync.Boundaries.nextBoundary_monotone ,
    `HeightSync.Boundaries.nextBoundary_reference_interval ,
    `HeightSync.BreadthFirst.examined_le ,
    `HeightSync.BreadthFirst.invariant_run ,
    `HeightSync.BreadthFirst.retained_card_le ,
    `HeightSync.BreadthFirst.retained_length ,
    `HeightSync.BreadthFirst.retained_span ,
    `HeightSync.Compression.constant_of_initial_collision ,
    `HeightSync.Compression.constant_of_short_unbalancing ,
    `HeightSync.Compression.decoder_reset_bound_of_short_unbalancing ,
    `HeightSync.Compression.extend_tail ,
    `HeightSync.Compression.inverse_stitch ,
    `HeightSync.ConsecutiveCode.cheap_last_round_of_not_closed ,
    `HeightSync.ConsecutiveCode.rounds_exist ,
    `HeightSync.ConsecutiveForcing.forcing_data ,
    `HeightSync.ConsecutiveForcing.longWord_first_window_forbidden ,
    `HeightSync.ConsecutiveForcing.longWord_length ,
    `HeightSync.ConsecutiveForcing.longWord_second_window_forbidden ,
    `HeightSync.ConsecutiveParsing.finite_long_short_phase ,
    `HeightSync.ConsecutiveParsing.finite_short_short_phase ,
    `HeightSync.DecoderSearch.basis_candidate_count ,
    `HeightSync.DecoderSearch.words_count ,
    `HeightSync.DecoderSearch.words_detect ,
    `HeightSync.DecoderSearch.words_length ,
    `HeightSync.Examples.height_three ,
    `HeightSync.Examples.height_two ,
    `HeightSync.Examples.two_short_leaves_bound ,
    `HeightSync.Extremal.worstThreshold_mem ,
    `HeightSync.GenericDetection.PrefixCode.homogeneous_initialReturn_top ,
    `HeightSync.GenericDetection.PrefixCode.homogeneous_initialTerminal_top ,
    `HeightSync.GenericDetection.PrefixCode.homogeneous_return_top ,
    `HeightSync.GenericDetection.PrefixCode.homogeneous_terminal_top ,
    `HeightSync.GenericWordSeries.coeff_encode_eq_zero_iff ,
    `HeightSync.GenericWordSeries.encode_injective ,
    `HeightSync.GenericWordSeries.encode_wordConv ,
    `HeightSync.GenericWordSeries.order_encode_eq_iff ,
    `HeightSync.Manuscript.binary ,
    `HeightSync.Manuscript.consecutive ,
    `HeightSync.Manuscript.consecutive_exact_length ,
    `HeightSync.Manuscript.growth ,
    `HeightSync.Manuscript.universal ,
    `HeightSync.ManuscriptCorrections.corrected_cost_comparison ,
    `HeightSync.ManuscriptCorrections.corrected_excursion_cost ,
    `HeightSync.ManuscriptCorrections.corrected_slip_cost ,
    `HeightSync.ManuscriptCorrections.printed_slip_cost_is_false ,
    `HeightSync.ManuscriptCorrections.short_cycle_needs_synchronization ,
    `HeightSync.PrefixCode.completed_iff_leaf_transition ,
    `HeightSync.PrefixCode.completion_of_remaining_length ,
    `HeightSync.PrefixCode.compressed_comp ,
    `HeightSync.PrefixCode.compressed_rotate ,
    `HeightSync.PrefixCode.cycleMap_comp ,
    `HeightSync.PrefixCode.cycleMap_rotate ,
    `HeightSync.PrefixCode.cycleObservable_eq ,
    `HeightSync.PrefixCode.cycleObservable_ne_zero_iff ,
    `HeightSync.PrefixCode.cycle_normalizes ,
    `HeightSync.PrefixCode.cycle_realizes ,
    `HeightSync.PrefixCode.factor_complete ,
    `HeightSync.PrefixCode.full_iff_maximal ,
    `HeightSync.PrefixCode.initialReturn_eq_zero_of_length ,
    `HeightSync.PrefixCode.initialTerminal_eq_zero_of_length ,
    `HeightSync.PrefixCode.last_completion ,
    `HeightSync.PrefixCode.leaf_iff_length_of_uniform ,
    `HeightSync.PrefixCode.leaf_iff_singleton_of_height_one ,
    `HeightSync.PrefixCode.normalization ,
    `HeightSync.PrefixCode.normalization_card ,
    `HeightSync.PrefixCode.normalization_card_short ,
    `HeightSync.PrefixCode.not_synchronizing_of_uniform ,
    `HeightSync.PrefixCode.observation_renewal ,
    `HeightSync.PrefixCode.observation_root_renewal ,
    `HeightSync.PrefixCode.parse_exists ,
    `HeightSync.PrefixCode.parse_run ,
    `HeightSync.PrefixCode.proper_length_le ,
    `HeightSync.PrefixCode.proper_not_leaf ,
    `HeightSync.PrefixCode.pure_compression ,
    `HeightSync.PrefixCode.pure_leaf_exists ,
    `HeightSync.PrefixCode.pure_leaf_unique ,
    `HeightSync.PrefixCode.pure_run ,
    `HeightSync.PrefixCode.replicate_proper_iff ,
    `HeightSync.PrefixCode.resetThreshold_height_one ,
    `HeightSync.PrefixCode.resetThreshold_short_cycle ,
    `HeightSync.PrefixCode.reset_bound_of_cycle_short_unbalancing ,
    `HeightSync.PrefixCode.resets_nil_of_height_one ,
    `HeightSync.PrefixCode.resets_of_letter_leaf ,
    `HeightSync.PrefixCode.returnCoeff_eq_zero_of_length ,
    `HeightSync.PrefixCode.right_completable ,
    `HeightSync.PrefixCode.short_detection ,
    `HeightSync.PrefixCode.short_detection_vanishing ,
    `HeightSync.PrefixCode.short_unbalancing_of_shortDetection ,
    `HeightSync.PrefixCode.shorter_leaf_of_synchronizing ,
    `HeightSync.PrefixCode.suffix_after_completion ,
    `HeightSync.PrefixCode.terminalCoeff_eq_zero_of_length ,
    `HeightSync.PrefixCode.terminalWeight_deepest_constant ,
    `HeightSync.PrefixCode.unary_code ,
    `HeightSync.PrefixCode.unary_not_synchronizing ,
    `HeightSync.PrefixCode.uniform_run_length_mod ,
    `HeightSync.PrefixCode.unique_parse ,
    `HeightSync.PrefixCode.universal_bound_of_cycle_short_unbalancing ,
    `HeightSync.PrefixCode.weighted_observation_renewal ,
    `HeightSync.SkewField.freeEmbedding_injective ,
    `HeightSync.SkewField.wordAlgebraEmbedding_injective ,
    `HeightSync.Slip.collapse_cost ,
    `HeightSync.Slip.collapse_synchronizes ,
    `HeightSync.Slip.excursionOperations_cost_le ,
    `HeightSync.Slip.excursionOperations_run ,
    `HeightSync.Slip.excursion_last ,
    `HeightSync.Slip.excursion_length_lower_bound ,
    `HeightSync.Slip.excursion_middle ,
    `HeightSync.Slip.excursion_slip_cost_le ,
    `HeightSync.Slip.excursion_zero ,
    `HeightSync.Slip.minimumCost_spec ,
    `HeightSync.Slip.minimumCost_univ ,
    `HeightSync.Slip.phi_le_operation_cost_add_final ,
    `HeightSync.Slip.phi_operation ,
    `HeightSync.Slip.phi_slip ,
    `HeightSync.Slip.slip_path_lower_bound ,
    `HeightSync.Slip.value_eq_mod ,
    `HeightSync.Slip.zmap_fiber ,
    `HeightSync.Slip.zmap_ne_missing ,
    `HeightSync.SlipPotential.coveringPotential_slip ,
    `HeightSync.SlipPotential.preimage_arc ,
    `HeightSync.SlipPotential.preimage_arc_of_endpoints ,
    `HeightSync.SpliceConverse.block_product_closed_of_dvd ,
    `HeightSync.SpliceProduct.classification ,
    `HeightSync.SpliceProduct.classification_proper ,
    `HeightSync.SpliceProduct.last_offset_subalphabet ,
    `HeightSync.VerifiedAlgorithms.sharp ,
    `HeightSync.VerifiedAlgorithms.universal
  ]
  for name in names do
    unless env.contains name do
      throwError "Missing manuscript-index declaration: {name}"
  logInfo "Manuscript index: 62 entries, 187 distinct declarations found."


==> anc/lean/README.md <==
# Height-parameterized prefix-code synchronization

Author: **Samrath Chadha**

Lean 4.28.0 / mathlib v4.28.0 formalization of the mathematical results in the
supplied manuscript. The universal bound, field-general short detection, sharp
consecutive-depth bound and equality classification, exact extremal family,
alphabet lifts, and quadratic growth are proved for the actual literal decoder.
Both executable constructions have correctness and output-length proofs.

The algorithm certificates also include fixed polynomial bounds in an explicit
binary **charged-cost model**, including rational arithmetic, intermediate bit
sizes, decoder simulations, and search loops. This is a mathematical cost model,
not a verified operational semantics of Lean's compiler or a wall-clock bound.
See [COST_MODEL.md](COST_MODEL.md) for the precise boundary.

Every included theorem is checked by Lean. There are no admitted proofs or custom
axioms. The unrestricted sharp conjecture remains a conjecture, as in the paper.

Build:

```sh
lake exe cache get
lake build
lake env lean Checks.lean
lake env lean Audit.lean
```

Run the complete source scan, build, executable smoke tests, and axiom audit with
`python3 checks/verify.py`. This builds every project module, including modules
also imported transitively by the entry point.

On systems where the cache unpacker reports a locale error, use
`LC_ALL=C LANG=C lake exe cache get`.

The entry point is `HeightSync.lean`. The expanded manuscript's four main
statements are collected in `HeightSync/Manuscript.lean`. Statement-by-statement
coverage is recorded in `MANUSCRIPT_COVERAGE.md` and the machine-checked index
`checks/manuscript_coverage.json`; `FORMALIZATION_STATUS.md` describes the modules.
Read `ERRATA.md` for the arithmetic and indexing corrections and the explicit
synchronization hypothesis required by the short-cycle corollary.
Python finite checks in `checks/` are
supplementary evidence and are not used as proofs of unrestricted statements.

The main fully instantiated family result is
`HeightSync.BinaryFamily.resetThreshold_exact`: for every positive `n`,
the actual literal decoder of the binary family has shortest reset length
exactly `2 * n^2 - 1`. Both the explicit upper bound and the matching lower
bound for arbitrary reset inputs are proved.

`HeightSync.PrefixCode.universal_bound` proves the unconditional universal
reset-word bound `(k-1)*(4*k-5)` for the actual literal decoder.
`HeightSync.PrefixCode.short_detection` proves the short-observation theorem
over every field, using the proved division-ring embedding.

`HeightSync.ConsecutiveCode.resetThreshold_eq_iff_subalphabet` proves the
complete equality classification for the sharp consecutive-depth bound.

`HeightSync.DecoderSearch.solve C hf a` is an executable search for a full
literal decoder over an explicitly finite ordered alphabet. It computes the
height and pure-letter cycle from `C`, uses exact rational row elimination,
and returns `Option (List α)`. Its theorems are:

- `solve_some`: every returned word resets `C` and has length at most
  `(height C - 1) * (4 * height C - 5)`.
- `solve_none_iff`: it returns `none` exactly when `C` is not synchronizing.
- `words_count` and `basis_candidate_count`: the represented basis contains
  at most `n` words and the breadth-first search examines at most `1 + d*n`
  candidates, where `n` is the actual number of proper-prefix states.

The executable examples check the binary extremizers at heights two and three,
a nonsynchronizing uniform-depth code, and the height-one empty reset word.
These examples are supplementary tests; the solver theorems cover all inputs
satisfying their stated hypotheses.

`EliminationBounds`, `EliminationHistory`, and `EliminationSizes` connect the
actual pivot history to integer minors and bound every stored row and intermediate
residual. `BinaryArithmeticCost`, `RationalCost`, and the work modules carry these
bounds through the executable search. The implementation materializes row tables
and counts decoder runs directly; it does not repeatedly expand matrix products.

`HeightSync.ConsecutiveSearch.solve C A r` implements the sharp construction by
searching the finite set of pairs in `C.leaves × A`. For the actual code `C(A)`,
`solve_spec` proves success, synchronization of every proper-prefix state, and
the sharp length bound `2*r^2-1`. The forcing lemma is discharged in this
theorem; it is not an extra assumption supplied by a caller.

The consolidated algorithm theorems are:

- `HeightSync.VerifiedAlgorithms.universal`: solver soundness, exact failure
  characterization, reset-length guarantee, and cost bounded by one fixed
  polynomial evaluated at the explicit input size.
- `HeightSync.VerifiedAlgorithms.sharp`: success on every consecutive-depth code,
  the sharp reset-length guarantee, and a fixed polynomial cost bound.

`CostPolynomials.universal` and `CostPolynomials.sharp` are actual `Polynomial ℕ`
objects, independent of the code and alphabet. `InputSize` proves that the state
count, alphabet size, height, and leaf count are bounded by the explicit listing
size used in these certificates.

The expanded auxiliary statements include unique codeword parsing, actual
completion events and the last completion, completeness of the factor language,
injectivity and order of the formal-series encoding, unique minimum arcs, and
the actual minima `d(Z)` and `D_slip`. Their definitions and proofs are in
`Parsing`, `Completion`, `SeriesEncoding`, `ArcMinimum`, and `MinimumThresholds`.


==> anc/lean/checks/all_project_axioms.log <==
Audited 2970 HeightSync declarations: standard logical axioms only.


==> anc/lean/checks/audit_consecutive_and_arcs.py <==
#!/usr/bin/env python3
"""Finite checks of two claims in the supplied manuscript.

Author: Samrath Chadha

These exhaustive finite checks are evidence about the listed finite cases only.
They do not prove any unrestricted theorem or replace the Lean development.
Uses only the Python standard library. Run from any working directory:
    python3 checks/audit_consecutive_and_arcs.py
"""

from collections import deque
from itertools import product
import json
from pathlib import Path


def reset_threshold(short_words, depth, alphabet_size):
    """BFS on all reachable nonempty images of the literal decoder."""
    letters = tuple(range(alphabet_size))
    states = [
        word for length in range(depth) for word in product(letters, repeat=length)
    ] + [
        word
        for word in product(letters, repeat=depth)
        if word not in short_words
    ]
    index = {word: i for i, word in enumerate(states)}
    transitions = [
        [index.get(word + (letter,), 0) for word in states] for letter in letters
    ]
    initial = frozenset(range(len(states)))
    pending = deque([(initial, 0)])
    seen = {initial}
    while pending:
        image, distance = pending.popleft()
        if len(image) == 1:
            return distance
        for transition in transitions:
            successor = frozenset(transition[state] for state in image)
            if successor not in seen:
                seen.add(successor)
                pending.append((successor, distance + 1))
    return None


def is_subalphabet_power(short_words, depth, alphabet_size):
    for mask in range(1, (1 << alphabet_size) - 1):
        subalphabet = tuple(
            letter for letter in range(alphabet_size) if mask & (1 << letter)
        )
        if short_words == set(product(subalphabet, repeat=depth)):
            return True
    return False


def audit_consecutive_depths():
    records = []
    for depth, alphabet_size in [(1, 2), (2, 2), (3, 2), (2, 3)]:
        words = list(product(range(alphabet_size), repeat=depth))
        examined = 0
        maximum = 0
        equality_cases = 0
        bound = 2 * depth * depth - 1
        for mask in range(1, (1 << len(words)) - 1):
            short_words = {
                word for i, word in enumerate(words) if mask & (1 << i)
            }
            threshold = reset_threshold(short_words, depth, alphabet_size)
            assert threshold is not None, (depth, alphabet_size, short_words)
            assert threshold <= bound, (depth, alphabet_size, short_words, threshold)
            is_equality = threshold == bound
            assert is_equality == is_subalphabet_power(
                short_words, depth, alphabet_size
            ), (depth, alphabet_size, short_words, threshold)
            examined += 1
            maximum = max(maximum, threshold)
            equality_cases += is_equality
        records.append(
            {
                "r": depth,
                "alphabet_size": alphabet_size,
                "nonempty_proper_short_leaf_sets_checked": examined,
                "maximum_reset_threshold": maximum,
                "claimed_bound": bound,
                "equality_cases": equality_cases,
                "bound_and_equality_classification_pass": True,
            }
        )
    return records


def audit_arc_potential():
    records = []
    for n in range(2, 13):
        arcs = []
        for size in range(2, n + 1):
            for start in range(1 - size, n - size + 1):
                mask = sum(1 << ((start + j) % n) for j in range(size))
                potential = (size - 1) * (2 * n + 1) - start
                arcs.append((potential, mask))
        arcs.sort()
        phi = [0] * (1 << n)
        for mask in range(1, 1 << n):
            if mask & (mask - 1) == 0:
                continue
            phi[mask] = next(
                potential for potential, arc in arcs if arc & mask == mask
            )
        assert phi[(1 << n) - 1] == (n - 1) * (2 * n + 1)
        rotation_checks = 0
        slip_checks = 0
        for mask in range(1, 1 << n):
            if mask & (mask - 1) == 0:
                continue
            rotated = ((mask << 1) & ((1 << n) - 1)) | (mask >> (n - 1))
            assert phi[mask] <= 1 + phi[rotated], ("rotation", n, mask)
            rotation_checks += 1
            for m in range(n - 1):
                image = 0
                for age in range(n):
                    if mask & (1 << age):
                        target = (age - m - (age > m)) % n
                        image |= 1 << target
                assert phi[mask] <= 2 * n + 1 - m + phi[image], (
                    "slip", n, m, mask, phi[mask], phi[image]
                )
                slip_checks += 1
        records.append(
            {
                "n": n,
                "rotation_inequalities_checked": rotation_checks,
                "slip_inequalities_checked": slip_checks,
                "all_pass": True,
            }
        )
    return records


def main():
    result = {
        "author": "Samrath Chadha",
        "scope": "Finite computational evidence only; not a proof of unrestricted statements.",
        "consecutive_depths": audit_consecutive_depths(),
        "arc_potential": audit_arc_potential(),
    }
    output = Path(__file__).with_name("audit_consecutive_and_arcs.results.json")
    serialized = json.dumps(result, indent=2) + "\n"
    output.write_text(serialized)
    print(serialized, end="")


if __name__ == "__main__":
    main()


==> anc/lean/checks/audit_consecutive_and_arcs.results.json <==
{
  "author": "Samrath Singh Chadha",
  "scope": "Finite computational evidence only; not a proof of unrestricted statements.",
  "consecutive_depths": [
    {
      "r": 1,
      "alphabet_size": 2,
      "nonempty_proper_short_leaf_sets_checked": 2,
      "maximum_reset_threshold": 1,
      "claimed_bound": 1,
      "equality_cases": 2,
      "bound_and_equality_classification_pass": true
    },
    {
      "r": 2,
      "alphabet_size": 2,
      "nonempty_proper_short_leaf_sets_checked": 14,
      "maximum_reset_threshold": 7,
      "claimed_bound": 7,
      "equality_cases": 2,
      "bound_and_equality_classification_pass": true
    },
    {
      "r": 3,
      "alphabet_size": 2,
      "nonempty_proper_short_leaf_sets_checked": 254,
      "maximum_reset_threshold": 17,
      "claimed_bound": 17,
      "equality_cases": 2,
      "bound_and_equality_classification_pass": true
    },
    {
      "r": 2,
      "alphabet_size": 3,
      "nonempty_proper_short_leaf_sets_checked": 510,
      "maximum_reset_threshold": 7,
      "claimed_bound": 7,
      "equality_cases": 6,
      "bound_and_equality_classification_pass": true
    }
  ],
  "arc_potential": [
    {
      "n": 2,
      "rotation_inequalities_checked": 1,
      "slip_inequalities_checked": 1,
      "all_pass": true
    },
    {
      "n": 3,
      "rotation_inequalities_checked": 4,
      "slip_inequalities_checked": 8,
      "all_pass": true
    },
    {
      "n": 4,
      "rotation_inequalities_checked": 11,
      "slip_inequalities_checked": 33,
      "all_pass": true
    },
    {
      "n": 5,
      "rotation_inequalities_checked": 26,
      "slip_inequalities_checked": 104,
      "all_pass": true
    },
    {
      "n": 6,
      "rotation_inequalities_checked": 57,
      "slip_inequalities_checked": 285,
      "all_pass": true
    },
    {
      "n": 7,
      "rotation_inequalities_checked": 120,
      "slip_inequalities_checked": 720,
      "all_pass": true
    },
    {
      "n": 8,
      "rotation_inequalities_checked": 247,
      "slip_inequalities_checked": 1729,
      "all_pass": true
    },
    {
      "n": 9,
      "rotation_inequalities_checked": 502,
      "slip_inequalities_checked": 4016,
      "all_pass": true
    },
    {
      "n": 10,
      "rotation_inequalities_checked": 1013,
      "slip_inequalities_checked": 9117,
      "all_pass": true
    },
    {
      "n": 11,
      "rotation_inequalities_checked": 2036,
      "slip_inequalities_checked": 20360,
      "all_pass": true
    },
    {
      "n": 12,
      "rotation_inequalities_checked": 4083,
      "slip_inequalities_checked": 44913,
      "all_pass": true
    }
  ]
}


==> anc/lean/checks/build_coverage.py <==
#!/usr/bin/env python3
"""Generate the reviewed manuscript index. Author: Samrath Chadha."""
import json
from pathlib import Path
import sys

ROOT = Path(__file__).resolve().parents[1]
ROWS = []


def add(labels, title, file, namespace, names, note=""):
    ROWS.append(dict(labels=labels.split(), title=title,
        file=f"HeightSync/{file}.lean",
        declarations=[f"HeightSync.{namespace}.{s}" for s in names.split()], note=note))


add("thm:universal", "Universal quadratic bound", "Manuscript", "Manuscript",
    "universal", "The actual literal decoder and its shortest reset length; the algorithm is indexed below.")
add("thm:two", "Sharp consecutive-depth bound and every equality case", "Manuscript", "Manuscript",
    "consecutive", "Includes maximality, exact height, synchronization, threshold bound, and the subalphabet-product equivalence.")
add("thm:lower", "Exact binary family", "Manuscript", "Manuscript", "binary")
add("cor:growth", "Both worst-case bounds and quadratic growth", "Manuscript", "Manuscript", "growth")
add("growth:attainment", "The worst-case supremum is a maximum", "Extremal", "Extremal", "worstThreshold_mem")
add("lem:tree", "Fullness iff maximality; state depth", "Decoder", "PrefixCode",
    "full_iff_maximal proper_not_leaf proper_length_le",
    "Fullness supplies the disjunction; proper_not_leaf proves its exclusivity.")
add("lem:tree(ii) lem:suffix", "Bounded remaining length; actual last completion", "Completion", "PrefixCode",
    "completed_iff_leaf_transition completion_of_remaining_length suffix_after_completion last_completion")
add("lem:tree(iii)", "Unique parsing into leaves and an unfinished prefix", "Parsing", "PrefixCode",
    "parse_exists parse_run unique_parse")
add("lem:normal", "Both normalization image bounds", "Decoder", "PrefixCode",
    "normalization normalization_card normalization_card_short")
add("lem:shortleaf", "A synchronizing decoder has a shorter leaf", "ShortLeaf", "PrefixCode",
    "shorter_leaf_of_synchronizing")
add("pure-letter:existence", "Existence, uniqueness, and action of the pure-letter cycle", "Decoder", "PrefixCode",
    "pure_leaf_exists pure_leaf_unique replicate_proper_iff pure_run pure_compression")
add("lem:compressed", "Compression, composition order, and rotation", "Decoder", "PrefixCode",
    "compressed_comp compressed_rotate",
    "pure_run also gives T_empty as the rotation by k-1; Cycle gives the ZMod realization.")
add("compressed:ZMod", "Actual cycle maps in residue coordinates", "Cycle", "PrefixCode",
    "cycle_normalizes cycle_realizes cycleMap_comp cycleMap_rotate")
add("thm:short", "Arbitrary-field short detection and vanishing form", "MainTheorems", "PrefixCode",
    "short_detection short_detection_vanishing",
    "There is no unproved embedding, renewal, or detection hypothesis in these public theorems.")
add("lem:embed", "An injective free-algebra embedding into a central division ring", "SkewField", "SkewField",
    "freeEmbedding_injective wordAlgebraEmbedding_injective",
    "The existential lemma is proved using skew-polynomial Ore fractions. The particular skew Laurent-series construction in the prose is not implemented.")
add("lem:embed:series", "Injective homogeneous encoding and exact first nonzero order", "SeriesEncoding", "GenericWordSeries",
    "encode_injective order_encode_eq_iff")
add("lem:embed:multiplicativity", "Ordered convolution is preserved", "GenericWordSeries", "GenericWordSeries",
    "encode_wordConv coeff_encode_eq_zero_iff")
add("lem:denom", "Bounded common right denominator over every division ring", "RightDenominator", "Algebra",
    "bounded_common_right_denominator bounded_common_right_denominator_degree")
add("eq:renewal", "Actual decoder first-return and weighted renewal identities", "Renewal", "PrefixCode",
    "observation_renewal observation_root_renewal weighted_observation_renewal")
add("eq:degreebounds", "Four degree ceilings from the tree height", "Renewal", "PrefixCode",
    "returnCoeff_eq_zero_of_length terminalCoeff_eq_zero_of_length initialTerminal_eq_zero_of_length initialReturn_eq_zero_of_length")
add("eq:tops", "Four extreme homogeneous coefficient identities", "GenericShortDetection", "GenericDetection.PrefixCode",
    "homogeneous_return_top homogeneous_terminal_top homogeneous_initialTerminal_top homogeneous_initialReturn_top")
add("eq:numeq", "Noncommutative top cancellation and numerator witness bound", "Algebra", "Algebra",
    "top_cancellation numerator_top_coeff_zero numerator_natDegree_le exists_coeff_ne_zero_of_right_numerator short_detection_from_renewal")
add("lem:unbalance", "Uniform short unbalancing on all proper cycle subsets", "Observation", "PrefixCode",
    "cycleObservable_eq cycleObservable_ne_zero_iff terminalWeight_deepest_constant short_unbalancing_of_shortDetection",
    "MainTheorems.shortDetection discharges the detection premise; the uniform existential bound expresses L <= 2k-3 without needing a maximum-of-minima definition.")
add("lem:av lem:firstcollision", "Rotation averaging, expansion, and the unrotated first collision", "Averaging", "Averaging",
    "rotation_averaging strict_preimage_expansion unbalanced_singleton_collision")
add("prop:cyclebound eq:resetword", "Backward preimage construction with its exact length budget", "Compression", "Compression",
    "inverse_stitch extend_tail constant_of_initial_collision constant_of_short_unbalancing decoder_reset_bound_of_short_unbalancing")
add("cycle:actual-bound", "The cycle construction applied to the actual decoder", "Cycle", "PrefixCode",
    "reset_bound_of_cycle_short_unbalancing universal_bound_of_cycle_short_unbalancing")
add("cor:shortcycle", "The short-pure-cycle sufficient range", "Threshold", "PrefixCode",
    "resetThreshold_short_cycle", "Requires the synchronization hypothesis; see ERRATA.md and the checked counterexample.")
add("lem:basis", "Cutoff BFS basis, span, lengths, and 1+d*n candidate bound", "BreadthFirst", "BreadthFirst",
    "invariant_run retained_card_le examined_le retained_span retained_length")
add("basis:executable", "Executable basis bounds and exact detection", "DecoderSearch", "DecoderSearch",
    "words_length words_detect words_count basis_candidate_count")
add("thm:algorithm algorithms:sharp", "Executable algorithms, correctness, and fixed polynomial work bounds", "VerifiedAlgorithms", "VerifiedAlgorithms",
    "universal sharp", "Cost is the explicitly defined binary charged-cost model in COST_MODEL.md, not a theorem about Lean compiler runtime.")
add("eq:Fmon eq:offsettwo", "Next-boundary monotonicity, trapping, and coalescence", "Boundaries", "Boundaries",
    "nextBoundary_adjacent_exact nextBoundary_monotone nextBoundary_iterate_monotone nextBoundary_reference_interval nextBoundary_coalescence")
add("lem:product eq:closure", "Splice closure implies the gcd block product", "SpliceProduct", "SpliceProduct",
    "classification classification_proper last_offset_subalphabet")
add("lem:product:converse", "Block products are closed at divisible offsets", "SpliceConverse", "SpliceConverse",
    "block_product_closed_of_dvd")
add("lem:round", "Actual short-short and long-short forcing rounds", "ConsecutiveTheorem", "ConsecutiveCode",
    "rounds_exist cheap_last_round_of_not_closed")
add("round:windows", "The two forbidden windows in the fallback long word", "ConsecutiveForcing", "ConsecutiveForcing",
    "longWord_length longWord_first_window_forbidden longWord_second_window_forbidden forcing_data")
add("round:parsing", "The boundary argument implies actual finite decoder phase advance", "ConsecutiveFiniteParsing", "ConsecutiveParsing",
    "finite_short_short_phase finite_long_short_phase")
add("lem:lift", "Surjective alphabet lifts preserve actual reset words and thresholds", "AlphabetLift", "AlphabetLift",
    "proper_map_iff run_map resets_iff reset_length_iff resetThreshold_eq",
    "The threshold theorem is in Threshold.lean; LiftCode builds the actual inverse-image code.")
add("lift:construction", "Finite full inverse-image code construction", "LiftCode", "AlphabetLift",
    "liftCode_proper_iff liftCode_full liftCode_maximal liftCode_leaf_length_iff liftCode_resets_iff")
add("thm:lower:all-alphabets", "Exact lifted threshold on every alphabet with two letters", "Threshold", "BinaryFamily",
    "lifted_resetThreshold_exact every_height_extremizer")
add("eq:Qck eq:cktrans", "The literal states and transitions of the binary code", "BinaryCode", "BinaryFamily",
    "proper_iff_valid prefixCode_step_eq prefixCode_run_eq")
add("lem:ckupper", "The explicit word a^n (b^(n+1) a^n)^(n-1)", "BinaryFamily", "BinaryFamily",
    "normalize block_action blocks_action resetWord_resets resetWord_length",
    "BinaryCode.prefixCode_resetWord bridges this raw action to the actual PrefixCode decoder.")
add("lem:agemodel", "Exact age evolution, suffix interpretation, and initializations", "Age", "BinaryFamily.Age",
    "exact_step exact_run run_eq_iff_age_eq big_initialization small_initialization")
add("mandatory:factorization", "Mandatory initial run and the actual input factorization", "Age", "BinaryFamily.Age",
    "mandatory_initial_run reset_length_split bounded_reset_iff", "Avoids the prose's mixed indexing convention.")
add("lem:mandatory", "Actual minimum identity s(C_k)=n+d(Z)", "MinimumThresholds", "BinaryFamily.Age",
    "resetThreshold_eq_add_smallThreshold smallThreshold_exact")
add("eq:Xm excursion:table", "Slip fibers, omitted point, and all three excursion cases", "Slip", "Slip",
    "value_eq_mod zmap_fiber zmap_ne_missing excursion_zero excursion_last excursion_middle excursion_length_lower_bound excursion_slip_cost_le")
add("excursion:operations", "Explicit operation list with identical action and no larger cost", "Excursions", "Slip",
    "excursionOperations_run excursionOperations_cost_le")
add("eq:slipcompare", "Comparison of the actual minima d(Z) and D_slip", "MinimumThresholds", "BinaryFamily.Age",
    "slip_comparison smallThreshold_eq_slip",
    "The minima are defined by Nat.find; their independently established exact values give even equality. The arbitrary-input lower bound is in AgeSlip.")
add("slip:minimum", "Actual minimum slip cost with a matching explicit path", "MinimumThresholds", "Slip",
    "collapse_synchronizes collapse_cost minimumCost_spec minimumCost_univ")
add("lem:arcfacts", "Unique selected minimum arc and the hull of an existing arc", "ArcMinimum", "Arc",
    "unique_minimum carrier_ncard minimum_of_arc")
add("arcs:minimum-properties", "Smaller arcs cost less; minimum endpoints and size", "Arc", "Arc",
    "potential_strict_of_size_lt minimizing_endpoints_mem minimizing_size_lt minimizing_size_le minimizing_parameters_unique")
add("eq:arcphi eq:phifull eq:PR", "Arc potential, its full-circle value, and rotation inequality", "Arc", "Arc",
    "phi_of_nontrivial phi_of_not_nontrivial phi_univ phi_rotation")
add("eq:keyP", "All wrapping and nonwrapping preimage-arc cases", "SlipPotential", "SlipPotential",
    "preimage_arc preimage_arc_of_endpoints coveringPotential_slip")
add("lem:potential eq:PX", "Slip inequality, singleton case, and telescoping lower bound", "SlipLowerBound", "Slip",
    "phi_slip phi_operation phi_le_operation_cost_add_final slip_path_lower_bound",
    "The rotation inequality is Arc.phi_rotation; SlipSingleton supplies the collapsed-fiber case.")
add("lower:arbitrary-input", "Potential bound for arbitrary real decoder inputs", "AgeSlip", "BinaryFamily.Age",
    "synchronizing_input_pays_potential small_reset_lower_bound binary_reset_lower_bound")
add("completeness", "Every word is a factor of a concatenation of codewords", "Parsing", "PrefixCode",
    "right_completable factor_complete")
add("edge:height-one edge:letter-leaf", "Height one and one-point pure cycles", "Threshold", "PrefixCode",
    "resetThreshold_height_one resets_nil_of_height_one resets_of_letter_leaf",
    "The last declaration is in Cycle.lean.")
add("edge:uniform-depth", "Uniform-depth and depth-phase obstruction", "UniformDepth", "PrefixCode",
    "uniform_run_length_mod not_synchronizing_of_uniform")
add("examples", "All three concrete small-height examples", "Examples", "Examples",
    "height_two height_three two_short_leaves_bound")
add("edge:uniform-leaves edge:height-one-leaves", "Exact leaf languages for uniform depth and height one", "EdgeCases", "PrefixCode",
    "leaf_iff_length_of_uniform leaf_iff_singleton_of_height_one")
add("edge:unary", "Complete unary-code classification and nonsynchronization", "EdgeCases", "PrefixCode",
    "unary_code unary_not_synchronizing")
add("thm:two:exact-word-length", "A reset word of exactly the advertised length by padding", "Manuscript", "Manuscript",
    "consecutive_exact_length")
add("corrections", "Correct excursion cost and the necessary synchronization hypothesis", "ManuscriptCorrections", "ManuscriptCorrections",
    "corrected_slip_cost corrected_excursion_cost printed_slip_cost_is_false corrected_cost_comparison short_cycle_needs_synchronization")

META = dict(author="Samrath Chadha", manuscript_date="2026-11-03", entries=ROWS,
    excluded=[
        dict(labels=["rem:sharpopen", "eq:sharpconj"], reason="Explicitly open conjecture; not asserted or proved."),
        dict(labels=["bibliography", "priority", "publication-checklist"], reason="Editorial and historical assertions are outside the mathematical formalization.")],
    caveats=["Corrections in ERRATA.md are necessary: the literal uncorrected text is not claimed proved.",
        "The existential division-ring embedding has a different constructive proof (Ore fractions).",
        "Algorithm work bounds use the declared binary charged-cost model, not verified compiler operational semantics.",
        "The index is a human-reviewed statement mapping. Its Lean check verifies referenced declarations exist; it does not automatically translate LaTeX semantics."])


def outputs():
    table = ["# Expanded manuscript coverage", "", "Author: **Samrath Chadha**", "",
        "This index covers the latest manuscript dated 3 November 2026. The four main",
        "mathematical statements are assembled in [Manuscript.lean](HeightSync/Manuscript.lean).",
        "Every declaration below is included in the complete axiom audit.", "",
        "Read [ERRATA.md](ERRATA.md) before treating the supplied text as a formal statement.",
        "The short-cycle corollary needs its synchronization hypothesis, and the excursion",
        "cost and first-special-letter indexing need the corrections recorded there.", "",
        "The embedding lemma is proved using Ore fractions, rather than implementing the",
        "particular skew Laurent-series ring described in the paper. Algorithm bounds use",
        "the [binary charged-cost model](COST_MODEL.md). These scope distinctions are explicit.", "",
        "The machine-readable version is [manuscript_coverage.json](checks/manuscript_coverage.json).",
        "`ManuscriptChecks.lean` checks every referenced name in the compiled environment.",
        "This checks the index's references; matching Lean statements to the mathematics",
        "is a human review obligation, not a claimed automatic LaTeX translation.", "",
        "| Manuscript item | Checked declarations | Notes |", "|---|---|---|"]
    names = set()
    for row in ROWS:
        refs = "<br>".join(f"`{n.removeprefix('HeightSync.')}`" for n in row["declarations"])
        label = ", ".join(f"`{l}`" for l in row["labels"])
        table.append(f"| {label}: {row['title']} | [{Path(row['file']).stem}]({row['file']})<br>{refs} | {row['note']} |")
        names.update(row["declarations"])
    table += ["", "The unrestricted sharp conjecture remains open. Bibliographic priority,",
        "publication status, and the editorial checklist are not mathematical Lean theorems.", ""]
    lean = ["/- Generated by checks/build_coverage.py. Author: Samrath Chadha -/",
        "import HeightSync", "", "open Lean Elab Command in", "run_cmd do",
        "  let env ← getEnv", "  let names : Array Name := #["]
    lean += ["    `"+n+(" ," if i < len(names)-1 else "") for i,n in enumerate(sorted(names))]
    lean += ["  ]", "  for name in names do", "    unless env.contains name do",
        '      throwError "Missing manuscript-index declaration: {name}"',
        f'  logInfo "Manuscript index: {len(ROWS)} entries, {len(names)} distinct declarations found."', ""]
    return {ROOT/"checks/manuscript_coverage.json": json.dumps(META, indent=2)+"\n",
        ROOT/"MANUSCRIPT_COVERAGE.md": "\n".join(table),
        ROOT/"ManuscriptChecks.lean": "\n".join(lean)}


if __name__ == "__main__":
    for path, content in outputs().items():
        if "--check" in sys.argv:
            if not path.exists() or path.read_text() != content:
                raise SystemExit(f"Regenerate stale coverage file: {path}")
        else:
            path.write_text(content)
    print(f"Coverage index: {len(ROWS)} entries.")


==> anc/lean/checks/coverage_sources.log <==
Coverage index: 62 entries.


==> anc/lean/checks/executable_checks.log <==
Checking rational elimination
Checking breadth-first invariants
Checking universal decoder construction
binary height 2: reset word length 1
binary height 3: reset word length 7
Checking synchronization rejection and height one
uniform height 2: none; height 1: empty reset word
Checking sharp construction
sharp binary height 2: reset word length 1
sharp binary height 3: reset word length 7
sharp binary height 4: reset word length 17
All executable checks passed


==> anc/lean/checks/kernel_build.log <==
⚠ [8028/8123] Replayed HeightSync.Decoder
warning: HeightSync/Decoder.lean:149:0: automatically included section variable(s) unused in theorem `HeightSync.PrefixCode.suffix_eq_of_length`:
  [DecidableEq α]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq α] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/Decoder.lean:231:0: automatically included section variable(s) unused in theorem `HeightSync.PrefixCode.replicate_prefix`:
  [DecidableEq α]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq α] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [8039/8123] Replayed HeightSync.Compression
warning: HeightSync/Compression.lean:155:0: automatically included section variable(s) unused in theorem `HeightSync.Compression.decoder_reset_of_constant`:
  [Fintype G]
  [DecidableEq G]
  [AddGroup G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype G] [DecidableEq G] [AddGroup G] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [8044/8123] Replayed HeightSync.Cycle
warning: HeightSync/Cycle.lean:25:0: automatically included section variable(s) unused in theorem `HeightSync.PrefixCode.cycle_normalizes`:
  [NeZero r]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NeZero r] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [8045/8123] Replayed HeightSync.Observation
warning: HeightSync/Observation.lean:17:0: automatically included section variable(s) unused in theorem `HeightSync.PrefixCode.cycleEmbed_injective`:
  [DecidableEq α]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq α] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/Observation.lean:41:0: automatically included section variable(s) unused in theorem `HeightSync.PrefixCode.cycleProject_run`:
  [NeZero r]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NeZero r] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/Observation.lean:99:0: automatically included section variable(s) unused in theorem `HeightSync.PrefixCode.terminalWeight_deepest_constant`:
  [NeZero r]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NeZero r] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [8049/8123] Replayed HeightSync.Age
warning: HeightSync/Age.lean:304:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: HeightSync/Age.lean:323:84: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: HeightSync/Age.lean:325:47: This simp argument is unused:
  List.length_singleton

Hint: Omit it from the simp argument list.
  simp only [counter_b_power, List.length_nil, L̵i̵s̵t̵.̵l̵e̵n̵g̵t̵h̵_̵s̵i̵n̵g̵l̵e̵t̵o̵n̵,̵ ̵he0] at hd0

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: HeightSync/Age.lean:326:30: This simp argument is unused:
  List.length_nil

Hint: Omit it from the simp argument list.
  simp only [counter_b_power, L̵i̵s̵t̵.̵l̵e̵n̵g̵t̵h̵_̵n̵i̵l̵,̵ ̵List.length_singleton, he1] at hd1

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: HeightSync/Age.lean:363:18: This simp argument is unused:
  List.append_assoc

Hint: Omit it from the simp argument list.
  simp only [B, L̵i̵s̵t̵.̵a̵p̵p̵e̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵trailingA_b_context, trailingA_append, Bool.true_eq, ite_true]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: HeightSync/Age.lean:364:6: This simp argument is unused:
  Bool.true_eq

Hint: Omit it from the simp argument list.
  simp only [B, List.append_assoc, trailingA_b_context, trailingA_append, B̵o̵o̵l̵.̵t̵r̵u̵e̵_̵e̵q̵,̵ ̵ite_true]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [8052/8123] Replayed HeightSync.LiftCode
warning: HeightSync/LiftCode.lean:169:0: automatically included section variable(s) unused in theorem `HeightSync.BinaryFamily.boolProjection_surjective`:
  [Fintype α]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype α] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [8063/8123] Replayed HeightSync.ShortLeaf
warning: HeightSync/ShortLeaf.lean:30:26: This simp argument is unused:
  add_assoc

Hint: Omit it from the simp argument list.
  simp [Nat.cast_add, a̵d̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵add_comm, add_left_comm]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [8071/8123] Replayed HeightSync.BlockCoordinates
warning: HeightSync/BlockCoordinates.lean:84:0: automatically included section variable(s) unused in theorem `HeightSync.BlockCoordinates.coordinate_add`:
  [NeZero g]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NeZero g] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/BlockCoordinates.lean:96:0: automatically included section variable(s) unused in theorem `HeightSync.BlockCoordinates.coordinate_natCast`:
  [NeZero m]
  [NeZero g]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NeZero m] [NeZero g] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [8074/8123] Replayed HeightSync.ConsecutiveForcing
warning: HeightSync/ConsecutiveForcing.lean:56:8: automatically included section variable(s) unused in theorem `_private.HeightSync.ConsecutiveForcing.0.HeightSync.ConsecutiveForcing.chunk_length`:
  [DecidableEq α]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq α] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/ConsecutiveForcing.lean:115:0: automatically included section variable(s) unused in theorem `HeightSync.ConsecutiveForcing.longWord_length`:
  [DecidableEq α]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq α] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/ConsecutiveForcing.lean:131:0: automatically included section variable(s) unused in theorem `HeightSync.ConsecutiveForcing.longWord_first_segment`:
  [DecidableEq α]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq α] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/ConsecutiveForcing.lean:144:0: automatically included section variable(s) unused in theorem `HeightSync.ConsecutiveForcing.longWord_second_segment`:
  [DecidableEq α]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq α] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/ConsecutiveForcing.lean:158:0: automatically included section variable(s) unused in theorem `HeightSync.ConsecutiveForcing.longWord_not_short_prefix`:
  [DecidableEq α]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq α] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [8076/8123] Replayed HeightSync.ConsecutiveParsing
warning: HeightSync/ConsecutiveParsing.lean:18:8: automatically included section variable(s) unused in theorem `HeightSync.ConsecutiveParsing.segment_length`:
  [Fintype α]
  [DecidableEq α]
  [Nonempty α]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype α] [DecidableEq α] [Nonempty α] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/ConsecutiveParsing.lean:21:0: automatically included section variable(s) unused in theorem `HeightSync.ConsecutiveParsing.segment_append`:
  [Fintype α]
  [DecidableEq α]
  [Nonempty α]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype α] [DecidableEq α] [Nonempty α] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/ConsecutiveParsing.lean:56:0: automatically included section variable(s) unused in theorem `HeightSync.ConsecutiveParsing.next_bounds`:
  [Fintype α]
  [Nonempty α]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype α] [Nonempty α] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/ConsecutiveParsing.lean:60:0: automatically included section variable(s) unused in theorem `HeightSync.ConsecutiveParsing.next_monotone`:
  [Fintype α]
  [Nonempty α]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype α] [Nonempty α] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/ConsecutiveParsing.lean:63:0: automatically included section variable(s) unused in theorem `HeightSync.ConsecutiveParsing.next_of_short`:
  [Fintype α]
  [Nonempty α]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype α] [Nonempty α] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/ConsecutiveParsing.lean:68:0: automatically included section variable(s) unused in theorem `HeightSync.ConsecutiveParsing.next_of_long`:
  [Fintype α]
  [Nonempty α]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype α] [Nonempty α] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/ConsecutiveParsing.lean:90:12: This simp argument is unused:
  List.take_append_of_le_length

Hint: Omit it from the simp argument list.
  simp ̵[̵L̵i̵s̵t̵.̵t̵a̵k̵e̵_̵a̵p̵p̵e̵n̵d̵_̵o̵f̵_̵l̵e̵_̵l̵e̵n̵g̵t̵h̵]̵

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: HeightSync/ConsecutiveParsing.lean:138:26: unused variable `hxr`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: HeightSync/ConsecutiveParsing.lean:187:26: unused variable `hxr`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [8079/8123] Replayed HeightSync.ConsecutiveTheorem
warning: HeightSync/ConsecutiveTheorem.lean:92:0: automatically included section variable(s) unused in theorem `HeightSync.ConsecutiveCode.not_closed_last_of_not_product`:
  [Nonempty α]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Nonempty α] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/ConsecutiveTheorem.lean:117:0: automatically included section variable(s) unused in theorem `HeightSync.ConsecutiveCode.one_depth_product`:
  [Nonempty α]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Nonempty α] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [8085/8123] Replayed HeightSync.BreadthFirst
warning: HeightSync/BreadthFirst.lean:74:0: automatically included section variable(s) unused in theorem `HeightSync.BreadthFirst.spanRows_mono`:
  [Fintype Letter]
  [DecidableEq Letter]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype Letter] [DecidableEq Letter] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/BreadthFirst.lean:79:0: automatically included section variable(s) unused in theorem `HeightSync.BreadthFirst.represented_mem`:
  [Fintype Letter]
  [DecidableEq Letter]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype Letter] [DecidableEq Letter] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/BreadthFirst.lean:89:8: automatically included section variable(s) unused in theorem `HeightSync.BreadthFirst.advance_represented`:
  [Fintype Letter]
  [DecidableEq Letter]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype Letter] [DecidableEq Letter] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [8086/8123] Replayed HeightSync.Echelon
warning: HeightSync/Echelon.lean:22:8: automatically included section variable(s) unused in theorem `HeightSync.Echelon.space_nil`:
  [Fintype Q]
  [LinearOrder Q]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype Q] [LinearOrder Q] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/Echelon.lean:25:0: automatically included section variable(s) unused in theorem `HeightSync.Echelon.space_cons`:
  [Fintype Q]
  [LinearOrder Q]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype Q] [LinearOrder Q] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/Echelon.lean:32:0: automatically included section variable(s) unused in theorem `HeightSync.Echelon.space_append`:
  [Fintype Q]
  [LinearOrder Q]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype Q] [LinearOrder Q] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/Echelon.lean:41:0: automatically included section variable(s) unused in theorem `HeightSync.Echelon.row_mem_space`:
  [Fintype Q]
  [LinearOrder Q]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype Q] [LinearOrder Q] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/Echelon.lean:47:8: automatically included section variable(s) unused in theorem `HeightSync.Echelon.eliminate_apply`:
  [Fintype Q]
  [LinearOrder Q]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype Q] [LinearOrder Q] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/Echelon.lean:56:8: automatically included section variable(s) unused in theorem `HeightSync.Echelon.reduce_nil`:
  [Fintype Q]
  [LinearOrder Q]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype Q] [LinearOrder Q] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/Echelon.lean:57:8: automatically included section variable(s) unused in theorem `HeightSync.Echelon.reduce_cons`:
  [Fintype Q]
  [LinearOrder Q]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype Q] [LinearOrder Q] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/Echelon.lean:65:0: automatically included section variable(s) unused in theorem `HeightSync.Echelon.good_pivot`:
  [Fintype Q]
  [LinearOrder Q]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype Q] [LinearOrder Q] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/Echelon.lean:86:25: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: HeightSync/Echelon.lean:146:0: automatically included section variable(s) unused in theorem `HeightSync.Echelon.normalized_pivot`:
  [Fintype Q]
  [LinearOrder Q]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype Q] [LinearOrder Q] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/Echelon.lean:150:0: automatically included section variable(s) unused in theorem `HeightSync.Echelon.good_append`:
  [Fintype Q]
  [LinearOrder Q]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype Q] [LinearOrder Q] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/Echelon.lean:180:0: automatically included section variable(s) unused in theorem `HeightSync.Echelon.normalized_recover`:
  [Fintype Q]
  [LinearOrder Q]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype Q] [LinearOrder Q] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/Echelon.lean:207:50: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: HeightSync/Echelon.lean:216:48: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [8089/8123] Replayed HeightSync.ExecutableBFS
warning: HeightSync/ExecutableBFS.lean:75:0: automatically included section variable(s) unused in theorem `HeightSync.ExecutableBFS.spanRows_mono`:
  [Fintype Letter]
  [LinearOrder Letter]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype Letter] [LinearOrder Letter] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/ExecutableBFS.lean:80:0: automatically included section variable(s) unused in theorem `HeightSync.ExecutableBFS.represented_mem`:
  [Fintype Letter]
  [LinearOrder Letter]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype Letter] [LinearOrder Letter] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/ExecutableBFS.lean:90:8: automatically included section variable(s) unused in theorem `HeightSync.ExecutableBFS.advance_represented`:
  [Fintype Letter]
  [LinearOrder Letter]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype Letter] [LinearOrder Letter] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [8091/8123] Replayed HeightSync.EliminationBounds
warning: HeightSync/EliminationBounds.lean:36:0: automatically included section variable(s) unused in theorem `HeightSync.EliminationBounds.combination_mem`:
  [Fintype Q]
  [LinearOrder Q]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype Q] [LinearOrder Q] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/EliminationBounds.lean:144:0: automatically included section variable(s) unused in theorem `HeightSync.EliminationBounds.residualNumerator_abs_le`:
  [Fintype Q]
  [LinearOrder Q]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype Q] [LinearOrder Q] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [8092/8123] Replayed HeightSync.EliminationHistory
warning: HeightSync/EliminationHistory.lean:10:0: automatically included section variable(s) unused in theorem `HeightSync.EliminationHistory.range_get`:
  [Fintype Q]
  [LinearOrder Q]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype Q] [LinearOrder Q] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [8094/8123] Replayed HeightSync.EliminationSizes
warning: HeightSync/EliminationSizes.lean:13:0: automatically included section variable(s) unused in theorem `HeightSync.EliminationSizes.independent_ofFn_iff`:
  [Fintype Q]
  [LinearOrder Q]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype Q] [LinearOrder Q] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/EliminationSizes.lean:75:30: This simp argument is unused:
  List.map_drop

Hint: Omit it from the simp argument list.
  simp only [List.length_map,̵ ̵L̵i̵s̵t̵.̵m̵a̵p̵_̵d̵r̵o̵p̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [8095/8123] Replayed HeightSync.DecoderEliminationBounds
warning: HeightSync/DecoderEliminationBounds.lean:32:0: automatically included section variable(s) unused in theorem `HeightSync.DecoderEliminationBounds.integerRow_bound`:
  [Fintype Q]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype Q] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [8096/8123] Replayed HeightSync.EagerBFS
warning: HeightSync/EagerBFS.lean:22:0: automatically included section variable(s) unused in theorem `HeightSync.EagerBFS.rowTable_eq`:
  [Fintype Letter]
  [LinearOrder Letter]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype Letter] [LinearOrder Letter] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/EagerBFS.lean:56:55: This simp argument is unused:
  ExecutableBFS.represented

Hint: Omit it from the simp argument list.
  simp only [̵s̵t̵a̵r̵t̵,̵E̵x̵e̵c̵u̵t̵a̵b̵l̵e̵B̵F̵S̵.̵s̵t̵a̵r̵t̵,̵r̵o̵w̵_̵f̵u̵n̵c̵t̵i̵o̵n̵_̵e̵q̵,̵E̵x̵e̵c̵u̵t̵a̵b̵l̵e̵B̵F̵S̵.̵r̵e̵p̵r̵e̵s̵e̵n̵t̵e̵d̵]̵[̲s̲t̲a̲r̲t̲,̲ ̲E̲x̲e̲c̲u̲t̲a̲b̲l̲e̲B̲F̲S̲.̲s̲t̲a̲r̲t̲,̲ ̲r̲o̲w̲_̲f̲u̲n̲c̲t̲i̲o̲n̲_̲e̲q̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: HeightSync/EagerBFS.lean:60:55: This simp argument is unused:
  ExecutableBFS.represented

Hint: Omit it from the simp argument list.
  simp only [̵l̵a̵y̵e̵r̵,̵E̵x̵e̵c̵u̵t̵a̵b̵l̵e̵B̵F̵S̵.̵l̵a̵y̵e̵r̵,̵r̵o̵w̵_̵f̵u̵n̵c̵t̵i̵o̵n̵_̵e̵q̵,̵E̵x̵e̵c̵u̵t̵a̵b̵l̵e̵B̵F̵S̵.̵r̵e̵p̵r̵e̵s̵e̵n̵t̵e̵d̵]̵[̲l̲a̲y̲e̲r̲,̲ ̲E̲x̲e̲c̲u̲t̲a̲b̲l̲e̲B̲F̲S̲.̲l̲a̲y̲e̲r̲,̲ ̲r̲o̲w̲_̲f̲u̲n̲c̲t̲i̲o̲n̲_̲e̲q̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [8097/8123] Replayed HeightSync.CountBFS
warning: HeightSync/CountBFS.lean:17:8: automatically included section variable(s) unused in theorem `HeightSync.CountBFS.row_eq`:
  [Fintype Letter]
  [LinearOrder Letter]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype Letter] [LinearOrder Letter] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/CountBFS.lean:38:55: This simp argument is unused:
  ExecutableBFS.represented

Hint: Omit it from the simp argument list.
  simp only [̵s̵t̵a̵r̵t̵,̵E̵x̵e̵c̵u̵t̵a̵b̵l̵e̵B̵F̵S̵.̵s̵t̵a̵r̵t̵,̵r̵o̵w̵_̵f̵u̵n̵c̵t̵i̵o̵n̵_̵e̵q̵,̵E̵x̵e̵c̵u̵t̵a̵b̵l̵e̵B̵F̵S̵.̵r̵e̵p̵r̵e̵s̵e̵n̵t̵e̵d̵]̵[̲s̲t̲a̲r̲t̲,̲ ̲E̲x̲e̲c̲u̲t̲a̲b̲l̲e̲B̲F̲S̲.̲s̲t̲a̲r̲t̲,̲ ̲r̲o̲w̲_̲f̲u̲n̲c̲t̲i̲o̲n̲_̲e̲q̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: HeightSync/CountBFS.lean:41:55: This simp argument is unused:
  ExecutableBFS.represented

Hint: Omit it from the simp argument list.
  simp only [̵l̵a̵y̵e̵r̵,̵E̵x̵e̵c̵u̵t̵a̵b̵l̵e̵B̵F̵S̵.̵l̵a̵y̵e̵r̵,̵r̵o̵w̵_̵f̵u̵n̵c̵t̵i̵o̵n̵_̵e̵q̵,̵E̵x̵e̵c̵u̵t̵a̵b̵l̵e̵B̵F̵S̵.̵r̵e̵p̵r̵e̵s̵e̵n̵t̵e̵d̵]̵[̲l̲a̲y̲e̲r̲,̲ ̲E̲x̲e̲c̲u̲t̲a̲b̲l̲e̲B̲F̲S̲.̲l̲a̲y̲e̲r̲,̲ ̲r̲o̲w̲_̲f̲u̲n̲c̲t̲i̲o̲n̲_̲e̲q̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [8099/8123] Replayed HeightSync.DecoderSearch
warning: HeightSync/DecoderSearch.lean:23:0: automatically included section variable(s) unused in theorem `HeightSync.DecoderSearch.run_val`:
  [Fintype α]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype α] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/DecoderSearch.lean:54:8: automatically included section variable(s) unused in theorem `HeightSync.DecoderSearch.initialStates_indicator`:
  [Fintype α]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype α] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/DecoderSearch.lean:214:0: automatically included section variable(s) unused in theorem `HeightSync.DecoderSearch.pureLength_some`:
  [Fintype α]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype α] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/DecoderSearch.lean:225:0: automatically included section variable(s) unused in theorem `HeightSync.DecoderSearch.pureLength_exists`:
  [Fintype α]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype α] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/DecoderSearch.lean:295:0: automatically included section variable(s) unused in theorem `HeightSync.DecoderSearch.height_bound`:
  [Fintype α]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype α] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [8100/8123] Replayed HeightSync.ConsecutiveSearch
warning: HeightSync/ConsecutiveSearch.lean:15:0: automatically included section variable(s) unused in theorem `HeightSync.ConsecutiveSearch.mem_phases`:
  [Fintype α]
  [Nonempty α]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype α] [Nonempty α] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/ConsecutiveSearch.lean:42:8: automatically included section variable(s) unused in theorem `HeightSync.ConsecutiveSearch.mem_pairs`:
  [Fintype α]
  [Nonempty α]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype α] [Nonempty α] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/ConsecutiveSearch.lean:46:0: automatically included section variable(s) unused in theorem `HeightSync.ConsecutiveSearch.pairs_length`:
  [Fintype α]
  [Nonempty α]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype α] [Nonempty α] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [8103/8123] Replayed HeightSync.BinaryArithmeticCost
warning: HeightSync/BinaryArithmeticCost.lean:60:5: unused variable `h`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [8105/8123] Replayed HeightSync.EliminationWork
warning: HeightSync/EliminationWork.lean:44:0: automatically included section variable(s) unused in theorem `HeightSync.EliminationWork.update_le`:
  [LinearOrder Q]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [LinearOrder Q] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/EliminationWork.lean:64:0: automatically included section variable(s) unused in theorem `HeightSync.EliminationWork.normalize_le`:
  [LinearOrder Q]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [LinearOrder Q] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [8106/8123] Replayed HeightSync.BreadthFirstWork
warning: HeightSync/BreadthFirstWork.lean:40:0: automatically included section variable(s) unused in theorem `HeightSync.BreadthFirstWork.independent_card`:
  [Fintype Letter]
  [LinearOrder Letter]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype Letter] [LinearOrder Letter] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/BreadthFirstWork.lean:120:0: automatically included section variable(s) unused in theorem `HeightSync.BreadthFirstWork.stepBudget_mono`:
  [LinearOrder Q]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [LinearOrder Q] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [8108/8123] Replayed HeightSync.ConsecutiveWork
warning: HeightSync/ConsecutiveWork.lean:20:0: automatically included section variable(s) unused in theorem `HeightSync.ConsecutiveWork.step_length`:
  [Fintype α]
  [Nonempty α]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype α] [Nonempty α] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [8109/8123] Replayed HeightSync.ResetWork
warning: HeightSync/ResetWork.lean:13:31: unused variable `S`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: HeightSync/ResetWork.lean:16:0: automatically included section variable(s) unused in theorem `HeightSync.ResetWork.inverse_le`:
  [LinearOrder Q]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [LinearOrder Q] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [8110/8123] Replayed HeightSync.InputSize
warning: HeightSync/InputSize.lean:12:0: automatically included section variable(s) unused in theorem `HeightSync.InputSize.leaves_le`:
  [Fintype α]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype α] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/InputSize.lean:22:0: automatically included section variable(s) unused in theorem `HeightSync.InputSize.states_le`:
  [Fintype α]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype α] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [8111/8123] Replayed HeightSync.AlgorithmCosts
warning: HeightSync/AlgorithmCosts.lean:161:21: This simp argument is unused:
  dif_neg

Hint: Omit it from the simp argument list.
  simp only [ht0,̵d̵i̵f̵_̵n̵e̵g̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [8115/8123] Replayed HeightSync.Completion
warning: HeightSync/Completion.lean:111:6: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [8116/8123] Replayed HeightSync.MinimumThresholds
warning: HeightSync/MinimumThresholds.lean:60:29: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: HeightSync/MinimumThresholds.lean:60:29: 'omega' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: HeightSync/MinimumThresholds.lean:94:0: automatically included section variable(s) unused in theorem `HeightSync.Slip.collapse_cost`:
  [NeZero n]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NeZero n] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: HeightSync/MinimumThresholds.lean:99:18: This simp argument is unused:
  cost

Hint: Omit it from the simp argument list.
  simp ̵[̵c̵o̵s̵t̵]̵

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [8118/8123] Replayed HeightSync.ArcMinimum
warning: HeightSync/ArcMinimum.lean:7:0: automatically included section variable(s) unused in theorem `HeightSync.Arc.parameterization_injective`:
  [NeZero n]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [NeZero n] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [8120/8123] Replayed HeightSync.EdgeCases
warning: HeightSync/EdgeCases.lean:31:0: automatically included section variable(s) unused in theorem `HeightSync.PrefixCode.unary_word_power`:
  [DecidableEq α]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq α] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
Build completed successfully (8123 jobs).


==> anc/lean/checks/manuscript_coverage.json <==
{
  "author": "Samrath Chadha",
  "manuscript_date": "2026-11-03",
  "entries": [
    {
      "labels": [
        "thm:universal"
      ],
      "title": "Universal quadratic bound",
      "file": "HeightSync/Manuscript.lean",
      "declarations": [
        "HeightSync.Manuscript.universal"
      ],
      "note": "The actual literal decoder and its shortest reset length; the algorithm is indexed below."
    },
    {
      "labels": [
        "thm:two"
      ],
      "title": "Sharp consecutive-depth bound and every equality case",
      "file": "HeightSync/Manuscript.lean",
      "declarations": [
        "HeightSync.Manuscript.consecutive"
      ],
      "note": "Includes maximality, exact height, synchronization, threshold bound, and the subalphabet-product equivalence."
    },
    {
      "labels": [
        "thm:lower"
      ],
      "title": "Exact binary family",
      "file": "HeightSync/Manuscript.lean",
      "declarations": [
        "HeightSync.Manuscript.binary"
      ],
      "note": ""
    },
    {
      "labels": [
        "cor:growth"
      ],
      "title": "Both worst-case bounds and quadratic growth",
      "file": "HeightSync/Manuscript.lean",
      "declarations": [
        "HeightSync.Manuscript.growth"
      ],
      "note": ""
    },
    {
      "labels": [
        "growth:attainment"
      ],
      "title": "The worst-case supremum is a maximum",
      "file": "HeightSync/Extremal.lean",
      "declarations": [
        "HeightSync.Extremal.worstThreshold_mem"
      ],
      "note": ""
    },
    {
      "labels": [
        "lem:tree"
      ],
      "title": "Fullness iff maximality; state depth",
      "file": "HeightSync/Decoder.lean",
      "declarations": [
        "HeightSync.PrefixCode.full_iff_maximal",
        "HeightSync.PrefixCode.proper_not_leaf",
        "HeightSync.PrefixCode.proper_length_le"
      ],
      "note": "Fullness supplies the disjunction; proper_not_leaf proves its exclusivity."
    },
    {
      "labels": [
        "lem:tree(ii)",
        "lem:suffix"
      ],
      "title": "Bounded remaining length; actual last completion",
      "file": "HeightSync/Completion.lean",
      "declarations": [
        "HeightSync.PrefixCode.completed_iff_leaf_transition",
        "HeightSync.PrefixCode.completion_of_remaining_length",
        "HeightSync.PrefixCode.suffix_after_completion",
        "HeightSync.PrefixCode.last_completion"
      ],
      "note": ""
    },
    {
      "labels": [
        "lem:tree(iii)"
      ],
      "title": "Unique parsing into leaves and an unfinished prefix",
      "file": "HeightSync/Parsing.lean",
      "declarations": [
        "HeightSync.PrefixCode.parse_exists",
        "HeightSync.PrefixCode.parse_run",
        "HeightSync.PrefixCode.unique_parse"
      ],
      "note": ""
    },
    {
      "labels": [
        "lem:normal"
      ],
      "title": "Both normalization image bounds",
      "file": "HeightSync/Decoder.lean",
      "declarations": [
        "HeightSync.PrefixCode.normalization",
        "HeightSync.PrefixCode.normalization_card",
        "HeightSync.PrefixCode.normalization_card_short"
      ],
      "note": ""
    },
    {
      "labels": [
        "lem:shortleaf"
      ],
      "title": "A synchronizing decoder has a shorter leaf",
      "file": "HeightSync/ShortLeaf.lean",
      "declarations": [
        "HeightSync.PrefixCode.shorter_leaf_of_synchronizing"
      ],
      "note": ""
    },
    {
      "labels": [
        "pure-letter:existence"
      ],
      "title": "Existence, uniqueness, and action of the pure-letter cycle",
      "file": "HeightSync/Decoder.lean",
      "declarations": [
        "HeightSync.PrefixCode.pure_leaf_exists",
        "HeightSync.PrefixCode.pure_leaf_unique",
        "HeightSync.PrefixCode.replicate_proper_iff",
        "HeightSync.PrefixCode.pure_run",
        "HeightSync.PrefixCode.pure_compression"
      ],
      "note": ""
    },
    {
      "labels": [
        "lem:compressed"
      ],
      "title": "Compression, composition order, and rotation",
      "file": "HeightSync/Decoder.lean",
      "declarations": [
        "HeightSync.PrefixCode.compressed_comp",
        "HeightSync.PrefixCode.compressed_rotate"
      ],
      "note": "pure_run also gives T_empty as the rotation by k-1; Cycle gives the ZMod realization."
    },
    {
      "labels": [
        "compressed:ZMod"
      ],
      "title": "Actual cycle maps in residue coordinates",
      "file": "HeightSync/Cycle.lean",
      "declarations": [
        "HeightSync.PrefixCode.cycle_normalizes",
        "HeightSync.PrefixCode.cycle_realizes",
        "HeightSync.PrefixCode.cycleMap_comp",
        "HeightSync.PrefixCode.cycleMap_rotate"
      ],
      "note": ""
    },
    {
      "labels": [
        "thm:short"
      ],
      "title": "Arbitrary-field short detection and vanishing form",
      "file": "HeightSync/MainTheorems.lean",
      "declarations": [
        "HeightSync.PrefixCode.short_detection",
        "HeightSync.PrefixCode.short_detection_vanishing"
      ],
      "note": "There is no unproved embedding, renewal, or detection hypothesis in these public theorems."
    },
    {
      "labels": [
        "lem:embed"
      ],
      "title": "An injective free-algebra embedding into a central division ring",
      "file": "HeightSync/SkewField.lean",
      "declarations": [
        "HeightSync.SkewField.freeEmbedding_injective",
        "HeightSync.SkewField.wordAlgebraEmbedding_injective"
      ],
      "note": "The existential lemma is proved using skew-polynomial Ore fractions. The particular skew Laurent-series construction in the prose is not implemented."
    },
    {
      "labels": [
        "lem:embed:series"
      ],
      "title": "Injective homogeneous encoding and exact first nonzero order",
      "file": "HeightSync/SeriesEncoding.lean",
      "declarations": [
        "HeightSync.GenericWordSeries.encode_injective",
        "HeightSync.GenericWordSeries.order_encode_eq_iff"
      ],
      "note": ""
    },
    {
      "labels": [
        "lem:embed:multiplicativity"
      ],
      "title": "Ordered convolution is preserved",
      "file": "HeightSync/GenericWordSeries.lean",
      "declarations": [
        "HeightSync.GenericWordSeries.encode_wordConv",
        "HeightSync.GenericWordSeries.coeff_encode_eq_zero_iff"
      ],
      "note": ""
    },
    {
      "labels": [
        "lem:denom"
      ],
      "title": "Bounded common right denominator over every division ring",
      "file": "HeightSync/RightDenominator.lean",
      "declarations": [
        "HeightSync.Algebra.bounded_common_right_denominator",
        "HeightSync.Algebra.bounded_common_right_denominator_degree"
      ],
      "note": ""
    },
    {
      "labels": [
        "eq:renewal"
      ],
      "title": "Actual decoder first-return and weighted renewal identities",
      "file": "HeightSync/Renewal.lean",
      "declarations": [
        "HeightSync.PrefixCode.observation_renewal",
        "HeightSync.PrefixCode.observation_root_renewal",
        "HeightSync.PrefixCode.weighted_observation_renewal"
      ],
      "note": ""
    },
    {
      "labels": [
        "eq:degreebounds"
      ],
      "title": "Four degree ceilings from the tree height",
      "file": "HeightSync/Renewal.lean",
      "declarations": [
        "HeightSync.PrefixCode.returnCoeff_eq_zero_of_length",
        "HeightSync.PrefixCode.terminalCoeff_eq_zero_of_length",
        "HeightSync.PrefixCode.initialTerminal_eq_zero_of_length",
        "HeightSync.PrefixCode.initialReturn_eq_zero_of_length"
      ],
      "note": ""
    },
    {
      "labels": [
        "eq:tops"
      ],
      "title": "Four extreme homogeneous coefficient identities",
      "file": "HeightSync/GenericShortDetection.lean",
      "declarations": [
        "HeightSync.GenericDetection.PrefixCode.homogeneous_return_top",
        "HeightSync.GenericDetection.PrefixCode.homogeneous_terminal_top",
        "HeightSync.GenericDetection.PrefixCode.homogeneous_initialTerminal_top",
        "HeightSync.GenericDetection.PrefixCode.homogeneous_initialReturn_top"
      ],
      "note": ""
    },
    {
      "labels": [
        "eq:numeq"
      ],
      "title": "Noncommutative top cancellation and numerator witness bound",
      "file": "HeightSync/Algebra.lean",
      "declarations": [
        "HeightSync.Algebra.top_cancellation",
        "HeightSync.Algebra.numerator_top_coeff_zero",
        "HeightSync.Algebra.numerator_natDegree_le",
        "HeightSync.Algebra.exists_coeff_ne_zero_of_right_numerator",
        "HeightSync.Algebra.short_detection_from_renewal"
      ],
      "note": ""
    },
    {
      "labels": [
        "lem:unbalance"
      ],
      "title": "Uniform short unbalancing on all proper cycle subsets",
      "file": "HeightSync/Observation.lean",
      "declarations": [
        "HeightSync.PrefixCode.cycleObservable_eq",
        "HeightSync.PrefixCode.cycleObservable_ne_zero_iff",
        "HeightSync.PrefixCode.terminalWeight_deepest_constant",
        "HeightSync.PrefixCode.short_unbalancing_of_shortDetection"
      ],
      "note": "MainTheorems.shortDetection discharges the detection premise; the uniform existential bound expresses L <= 2k-3 without needing a maximum-of-minima definition."
    },
    {
      "labels": [
        "lem:av",
        "lem:firstcollision"
      ],
      "title": "Rotation averaging, expansion, and the unrotated first collision",
      "file": "HeightSync/Averaging.lean",
      "declarations": [
        "HeightSync.Averaging.rotation_averaging",
        "HeightSync.Averaging.strict_preimage_expansion",
        "HeightSync.Averaging.unbalanced_singleton_collision"
      ],
      "note": ""
    },
    {
      "labels": [
        "prop:cyclebound",
        "eq:resetword"
      ],
      "title": "Backward preimage construction with its exact length budget",
      "file": "HeightSync/Compression.lean",
      "declarations": [
        "HeightSync.Compression.inverse_stitch",
        "HeightSync.Compression.extend_tail",
        "HeightSync.Compression.constant_of_initial_collision",
        "HeightSync.Compression.constant_of_short_unbalancing",
        "HeightSync.Compression.decoder_reset_bound_of_short_unbalancing"
      ],
      "note": ""
    },
    {
      "labels": [
        "cycle:actual-bound"
      ],
      "title": "The cycle construction applied to the actual decoder",
      "file": "HeightSync/Cycle.lean",
      "declarations": [
        "HeightSync.PrefixCode.reset_bound_of_cycle_short_unbalancing",
        "HeightSync.PrefixCode.universal_bound_of_cycle_short_unbalancing"
      ],
      "note": ""
    },
    {
      "labels": [
        "cor:shortcycle"
      ],
      "title": "The short-pure-cycle sufficient range",
      "file": "HeightSync/Threshold.lean",
      "declarations": [
        "HeightSync.PrefixCode.resetThreshold_short_cycle"
      ],
      "note": "Requires the synchronization hypothesis; see ERRATA.md and the checked counterexample."
    },
    {
      "labels": [
        "lem:basis"
      ],
      "title": "Cutoff BFS basis, span, lengths, and 1+d*n candidate bound",
      "file": "HeightSync/BreadthFirst.lean",
      "declarations": [
        "HeightSync.BreadthFirst.invariant_run",
        "HeightSync.BreadthFirst.retained_card_le",
        "HeightSync.BreadthFirst.examined_le",
        "HeightSync.BreadthFirst.retained_span",
        "HeightSync.BreadthFirst.retained_length"
      ],
      "note": ""
    },
    {
      "labels": [
        "basis:executable"
      ],
      "title": "Executable basis bounds and exact detection",
      "file": "HeightSync/DecoderSearch.lean",
      "declarations": [
        "HeightSync.DecoderSearch.words_length",
        "HeightSync.DecoderSearch.words_detect",
        "HeightSync.DecoderSearch.words_count",
        "HeightSync.DecoderSearch.basis_candidate_count"
      ],
      "note": ""
    },
    {
      "labels": [
        "thm:algorithm",
        "algorithms:sharp"
      ],
      "title": "Executable algorithms, correctness, and fixed polynomial work bounds",
      "file": "HeightSync/VerifiedAlgorithms.lean",
      "declarations": [
        "HeightSync.VerifiedAlgorithms.universal",
        "HeightSync.VerifiedAlgorithms.sharp"
      ],
      "note": "Cost is the explicitly defined binary charged-cost model in COST_MODEL.md, not a theorem about Lean compiler runtime."
    },
    {
      "labels": [
        "eq:Fmon",
        "eq:offsettwo"
      ],
      "title": "Next-boundary monotonicity, trapping, and coalescence",
      "file": "HeightSync/Boundaries.lean",
      "declarations": [
        "HeightSync.Boundaries.nextBoundary_adjacent_exact",
        "HeightSync.Boundaries.nextBoundary_monotone",
        "HeightSync.Boundaries.nextBoundary_iterate_monotone",
        "HeightSync.Boundaries.nextBoundary_reference_interval",
        "HeightSync.Boundaries.nextBoundary_coalescence"
      ],
      "note": ""
    },
    {
      "labels": [
        "lem:product",
        "eq:closure"
      ],
      "title": "Splice closure implies the gcd block product",
      "file": "HeightSync/SpliceProduct.lean",
      "declarations": [
        "HeightSync.SpliceProduct.classification",
        "HeightSync.SpliceProduct.classification_proper",
        "HeightSync.SpliceProduct.last_offset_subalphabet"
      ],
      "note": ""
    },
    {
      "labels": [
        "lem:product:converse"
      ],
      "title": "Block products are closed at divisible offsets",
      "file": "HeightSync/SpliceConverse.lean",
      "declarations": [
        "HeightSync.SpliceConverse.block_product_closed_of_dvd"
      ],
      "note": ""
    },
    {
      "labels": [
        "lem:round"
      ],
      "title": "Actual short-short and long-short forcing rounds",
      "file": "HeightSync/ConsecutiveTheorem.lean",
      "declarations": [
        "HeightSync.ConsecutiveCode.rounds_exist",
        "HeightSync.ConsecutiveCode.cheap_last_round_of_not_closed"
      ],
      "note": ""
    },
    {
      "labels": [
        "round:windows"
      ],
      "title": "The two forbidden windows in the fallback long word",
      "file": "HeightSync/ConsecutiveForcing.lean",
      "declarations": [
        "HeightSync.ConsecutiveForcing.longWord_length",
        "HeightSync.ConsecutiveForcing.longWord_first_window_forbidden",
        "HeightSync.ConsecutiveForcing.longWord_second_window_forbidden",
        "HeightSync.ConsecutiveForcing.forcing_data"
      ],
      "note": ""
    },
    {
      "labels": [
        "round:parsing"
      ],
      "title": "The boundary argument implies actual finite decoder phase advance",
      "file": "HeightSync/ConsecutiveFiniteParsing.lean",
      "declarations": [
        "HeightSync.ConsecutiveParsing.finite_short_short_phase",
        "HeightSync.ConsecutiveParsing.finite_long_short_phase"
      ],
      "note": ""
    },
    {
      "labels": [
        "lem:lift"
      ],
      "title": "Surjective alphabet lifts preserve actual reset words and thresholds",
      "file": "HeightSync/AlphabetLift.lean",
      "declarations": [
        "HeightSync.AlphabetLift.proper_map_iff",
        "HeightSync.AlphabetLift.run_map",
        "HeightSync.AlphabetLift.resets_iff",
        "HeightSync.AlphabetLift.reset_length_iff",
        "HeightSync.AlphabetLift.resetThreshold_eq"
      ],
      "note": "The threshold theorem is in Threshold.lean; LiftCode builds the actual inverse-image code."
    },
    {
      "labels": [
        "lift:construction"
      ],
      "title": "Finite full inverse-image code construction",
      "file": "HeightSync/LiftCode.lean",
      "declarations": [
        "HeightSync.AlphabetLift.liftCode_proper_iff",
        "HeightSync.AlphabetLift.liftCode_full",
        "HeightSync.AlphabetLift.liftCode_maximal",
        "HeightSync.AlphabetLift.liftCode_leaf_length_iff",
        "HeightSync.AlphabetLift.liftCode_resets_iff"
      ],
      "note": ""
    },
    {
      "labels": [
        "thm:lower:all-alphabets"
      ],
      "title": "Exact lifted threshold on every alphabet with two letters",
      "file": "HeightSync/Threshold.lean",
      "declarations": [
        "HeightSync.BinaryFamily.lifted_resetThreshold_exact",
        "HeightSync.BinaryFamily.every_height_extremizer"
      ],
      "note": ""
    },
    {
      "labels": [
        "eq:Qck",
        "eq:cktrans"
      ],
      "title": "The literal states and transitions of the binary code",
      "file": "HeightSync/BinaryCode.lean",
      "declarations": [
        "HeightSync.BinaryFamily.proper_iff_valid",
        "HeightSync.BinaryFamily.prefixCode_step_eq",
        "HeightSync.BinaryFamily.prefixCode_run_eq"
      ],
      "note": ""
    },
    {
      "labels": [
        "lem:ckupper"
      ],
      "title": "The explicit word a^n (b^(n+1) a^n)^(n-1)",
      "file": "HeightSync/BinaryFamily.lean",
      "declarations": [
        "HeightSync.BinaryFamily.normalize",
        "HeightSync.BinaryFamily.block_action",
        "HeightSync.BinaryFamily.blocks_action",
        "HeightSync.BinaryFamily.resetWord_resets",
        "HeightSync.BinaryFamily.resetWord_length"
      ],
      "note": "BinaryCode.prefixCode_resetWord bridges this raw action to the actual PrefixCode decoder."
    },
    {
      "labels": [
        "lem:agemodel"
      ],
      "title": "Exact age evolution, suffix interpretation, and initializations",
      "file": "HeightSync/Age.lean",
      "declarations": [
        "HeightSync.BinaryFamily.Age.exact_step",
        "HeightSync.BinaryFamily.Age.exact_run",
        "HeightSync.BinaryFamily.Age.run_eq_iff_age_eq",
        "HeightSync.BinaryFamily.Age.big_initialization",
        "HeightSync.BinaryFamily.Age.small_initialization"
      ],
      "note": ""
    },
    {
      "labels": [
        "mandatory:factorization"
      ],
      "title": "Mandatory initial run and the actual input factorization",
      "file": "HeightSync/Age.lean",
      "declarations": [
        "HeightSync.BinaryFamily.Age.mandatory_initial_run",
        "HeightSync.BinaryFamily.Age.reset_length_split",
        "HeightSync.BinaryFamily.Age.bounded_reset_iff"
      ],
      "note": "Avoids the prose's mixed indexing convention."
    },
    {
      "labels": [
        "lem:mandatory"
      ],
      "title": "Actual minimum identity s(C_k)=n+d(Z)",
      "file": "HeightSync/MinimumThresholds.lean",
      "declarations": [
        "HeightSync.BinaryFamily.Age.resetThreshold_eq_add_smallThreshold",
        "HeightSync.BinaryFamily.Age.smallThreshold_exact"
      ],
      "note": ""
    },
    {
      "labels": [
        "eq:Xm",
        "excursion:table"
      ],
      "title": "Slip fibers, omitted point, and all three excursion cases",
      "file": "HeightSync/Slip.lean",
      "declarations": [
        "HeightSync.Slip.value_eq_mod",
        "HeightSync.Slip.zmap_fiber",
        "HeightSync.Slip.zmap_ne_missing",
        "HeightSync.Slip.excursion_zero",
        "HeightSync.Slip.excursion_last",
        "HeightSync.Slip.excursion_middle",
        "HeightSync.Slip.excursion_length_lower_bound",
        "HeightSync.Slip.excursion_slip_cost_le"
      ],
      "note": ""
    },
    {
      "labels": [
        "excursion:operations"
      ],
      "title": "Explicit operation list with identical action and no larger cost",
      "file": "HeightSync/Excursions.lean",
      "declarations": [
        "HeightSync.Slip.excursionOperations_run",
        "HeightSync.Slip.excursionOperations_cost_le"
      ],
      "note": ""
    },
    {
      "labels": [
        "eq:slipcompare"
      ],
      "title": "Comparison of the actual minima d(Z) and D_slip",
      "file": "HeightSync/MinimumThresholds.lean",
      "declarations": [
        "HeightSync.BinaryFamily.Age.slip_comparison",
        "HeightSync.BinaryFamily.Age.smallThreshold_eq_slip"
      ],
      "note": "The minima are defined by Nat.find; their independently established exact values give even equality. The arbitrary-input lower bound is in AgeSlip."
    },
    {
      "labels": [
        "slip:minimum"
      ],
      "title": "Actual minimum slip cost with a matching explicit path",
      "file": "HeightSync/MinimumThresholds.lean",
      "declarations": [
        "HeightSync.Slip.collapse_synchronizes",
        "HeightSync.Slip.collapse_cost",
        "HeightSync.Slip.minimumCost_spec",
        "HeightSync.Slip.minimumCost_univ"
      ],
      "note": ""
    },
    {
      "labels": [
        "lem:arcfacts"
      ],
      "title": "Unique selected minimum arc and the hull of an existing arc",
      "file": "HeightSync/ArcMinimum.lean",
      "declarations": [
        "HeightSync.Arc.unique_minimum",
        "HeightSync.Arc.carrier_ncard",
        "HeightSync.Arc.minimum_of_arc"
      ],
      "note": ""
    },
    {
      "labels": [
        "arcs:minimum-properties"
      ],
      "title": "Smaller arcs cost less; minimum endpoints and size",
      "file": "HeightSync/Arc.lean",
      "declarations": [
        "HeightSync.Arc.potential_strict_of_size_lt",
        "HeightSync.Arc.minimizing_endpoints_mem",
        "HeightSync.Arc.minimizing_size_lt",
        "HeightSync.Arc.minimizing_size_le",
        "HeightSync.Arc.minimizing_parameters_unique"
      ],
      "note": ""
    },
    {
      "labels": [
        "eq:arcphi",
        "eq:phifull",
        "eq:PR"
      ],
      "title": "Arc potential, its full-circle value, and rotation inequality",
      "file": "HeightSync/Arc.lean",
      "declarations": [
        "HeightSync.Arc.phi_of_nontrivial",
        "HeightSync.Arc.phi_of_not_nontrivial",
        "HeightSync.Arc.phi_univ",
        "HeightSync.Arc.phi_rotation"
      ],
      "note": ""
    },
    {
      "labels": [
        "eq:keyP"
      ],
      "title": "All wrapping and nonwrapping preimage-arc cases",
      "file": "HeightSync/SlipPotential.lean",
      "declarations": [
        "HeightSync.SlipPotential.preimage_arc",
        "HeightSync.SlipPotential.preimage_arc_of_endpoints",
        "HeightSync.SlipPotential.coveringPotential_slip"
      ],
      "note": ""
    },
    {
      "labels": [
        "lem:potential",
        "eq:PX"
      ],
      "title": "Slip inequality, singleton case, and telescoping lower bound",
      "file": "HeightSync/SlipLowerBound.lean",
      "declarations": [
        "HeightSync.Slip.phi_slip",
        "HeightSync.Slip.phi_operation",
        "HeightSync.Slip.phi_le_operation_cost_add_final",
        "HeightSync.Slip.slip_path_lower_bound"
      ],
      "note": "The rotation inequality is Arc.phi_rotation; SlipSingleton supplies the collapsed-fiber case."
    },
    {
      "labels": [
        "lower:arbitrary-input"
      ],
      "title": "Potential bound for arbitrary real decoder inputs",
      "file": "HeightSync/AgeSlip.lean",
      "declarations": [
        "HeightSync.BinaryFamily.Age.synchronizing_input_pays_potential",
        "HeightSync.BinaryFamily.Age.small_reset_lower_bound",
        "HeightSync.BinaryFamily.Age.binary_reset_lower_bound"
      ],
      "note": ""
    },
    {
      "labels": [
        "completeness"
      ],
      "title": "Every word is a factor of a concatenation of codewords",
      "file": "HeightSync/Parsing.lean",
      "declarations": [
        "HeightSync.PrefixCode.right_completable",
        "HeightSync.PrefixCode.factor_complete"
      ],
      "note": ""
    },
    {
      "labels": [
        "edge:height-one",
        "edge:letter-leaf"
      ],
      "title": "Height one and one-point pure cycles",
      "file": "HeightSync/Threshold.lean",
      "declarations": [
        "HeightSync.PrefixCode.resetThreshold_height_one",
        "HeightSync.PrefixCode.resets_nil_of_height_one",
        "HeightSync.PrefixCode.resets_of_letter_leaf"
      ],
      "note": "The last declaration is in Cycle.lean."
    },
    {
      "labels": [
        "edge:uniform-depth"
      ],
      "title": "Uniform-depth and depth-phase obstruction",
      "file": "HeightSync/UniformDepth.lean",
      "declarations": [
        "HeightSync.PrefixCode.uniform_run_length_mod",
        "HeightSync.PrefixCode.not_synchronizing_of_uniform"
      ],
      "note": ""
    },
    {
      "labels": [
        "examples"
      ],
      "title": "All three concrete small-height examples",
      "file": "HeightSync/Examples.lean",
      "declarations": [
        "HeightSync.Examples.height_two",
        "HeightSync.Examples.height_three",
        "HeightSync.Examples.two_short_leaves_bound"
      ],
      "note": ""
    },
    {
      "labels": [
        "edge:uniform-leaves",
        "edge:height-one-leaves"
      ],
      "title": "Exact leaf languages for uniform depth and height one",
      "file": "HeightSync/EdgeCases.lean",
      "declarations": [
        "HeightSync.PrefixCode.leaf_iff_length_of_uniform",
        "HeightSync.PrefixCode.leaf_iff_singleton_of_height_one"
      ],
      "note": ""
    },
    {
      "labels": [
        "edge:unary"
      ],
      "title": "Complete unary-code classification and nonsynchronization",
      "file": "HeightSync/EdgeCases.lean",
      "declarations": [
        "HeightSync.PrefixCode.unary_code",
        "HeightSync.PrefixCode.unary_not_synchronizing"
      ],
      "note": ""
    },
    {
      "labels": [
        "thm:two:exact-word-length"
      ],
      "title": "A reset word of exactly the advertised length by padding",
      "file": "HeightSync/Manuscript.lean",
      "declarations": [
        "HeightSync.Manuscript.consecutive_exact_length"
      ],
      "note": ""
    },
    {
      "labels": [
        "corrections"
      ],
      "title": "Correct excursion cost and the necessary synchronization hypothesis",
      "file": "HeightSync/ManuscriptCorrections.lean",
      "declarations": [
        "HeightSync.ManuscriptCorrections.corrected_slip_cost",
        "HeightSync.ManuscriptCorrections.corrected_excursion_cost",
        "HeightSync.ManuscriptCorrections.printed_slip_cost_is_false",
        "HeightSync.ManuscriptCorrections.corrected_cost_comparison",
        "HeightSync.ManuscriptCorrections.short_cycle_needs_synchronization"
      ],
      "note": ""
    }
  ],
  "excluded": [
    {
      "labels": [
        "rem:sharpopen",
        "eq:sharpconj"
      ],
      "reason": "Explicitly open conjecture; not asserted or proved."
    },
    {
      "labels": [
        "bibliography",
        "priority",
        "publication-checklist"
      ],
      "reason": "Editorial and historical assertions are outside the mathematical formalization."
    }
  ],
  "caveats": [
    "Corrections in ERRATA.md are necessary: the literal uncorrected text is not claimed proved.",
    "The existential division-ring embedding has a different constructive proof (Ore fractions).",
    "Algorithm work bounds use the declared binary charged-cost model, not verified compiler operational semantics.",
    "The index is a human-reviewed statement mapping. Its Lean check verifies referenced declarations exist; it does not automatically translate LaTeX semantics."
  ]
}


==> anc/lean/checks/manuscript_index.log <==
Manuscript index: 62 entries, 187 distinct declarations found.


==> anc/lean/checks/package.py <==
#!/usr/bin/env python3
"""Package verified sources without the toolchain/cache. Author: Samrath Chadha."""
import hashlib
import json
from pathlib import Path
import zipfile

ROOT = Path(__file__).resolve().parents[1]
report = json.loads((ROOT / "checks/verification.json").read_text())
for check in ("coverage_sources", "kernel_build", "manuscript_index", "executable_checks", "selected_axioms", "all_project_axioms"):
    if report.get(check, {}).get("exit_code") != 0:
        raise SystemExit(f"Cannot package: {check} has not passed")
if report.get("placeholder_scan") != "passed":
    raise SystemExit("Cannot package: source scan has not passed")
if report.get("source_integrity") != "passed" or not report.get("source_hashes"):
    raise SystemExit("Cannot package: verified source fingerprints are missing")
for path, digest in report["source_hashes"].items():
    if hashlib.sha256((ROOT / path).read_bytes()).hexdigest() != digest:
        raise SystemExit(f"Cannot package: source changed since verification: {path}")

sources = sorted(ROOT.glob("*.lean")) + sorted((ROOT / "HeightSync").glob("*.lean"))
current_source_names = {str(p.relative_to(ROOT)) for p in sources}
verified_source_names = {p for p in report["source_hashes"] if p.endswith(".lean")}
if current_source_names != verified_source_names:
    raise SystemExit("Cannot package: the Lean source file set changed since verification")
manifest = {
    str(p.relative_to(ROOT)): hashlib.sha256(p.read_bytes()).hexdigest()
    for p in sources
}
(ROOT / "checks/source_manifest.json").write_text(json.dumps(manifest, indent=2) + "\n")
files = set(sources)
for pattern in ("*.md", "*.toml", "lake-manifest.json", "lean-toolchain", ".gitignore"):
    files.update(ROOT.glob(pattern))
for p in (ROOT / "checks").iterdir():
    if p.is_file() and p.suffix in {".py", ".json", ".log", ".txt"}:
        files.add(p)
archive = ROOT / "height-sync-lean-source.zip"
with zipfile.ZipFile(archive, "w", compression=zipfile.ZIP_DEFLATED, compresslevel=9) as z:
    for path in sorted(files):
        z.write(path, str(path.relative_to(ROOT)))
with zipfile.ZipFile(archive) as z:
    bad = z.testzip()
    if bad is not None:
        raise SystemExit(f"Archive integrity failure: {bad}")
print(json.dumps({
    "archive": str(archive), "files": len(files), "bytes": archive.stat().st_size,
    "sha256": hashlib.sha256(archive.read_bytes()).hexdigest()
}, indent=2))


==> anc/lean/checks/selected_axioms.log <==
'HeightSync.PrefixCode.full_iff_maximal' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.PrefixCode.normalization_card' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.PrefixCode.normalization_card_short' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.PrefixCode.pure_compression' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.Algebra.bounded_common_right_denominator' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.Algebra.short_detection_from_renewal' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.PrefixCode.observation_renewal' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.Averaging.rotation_averaging' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.Compression.constant_of_short_unbalancing' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.Compression.decoder_reset_bound_of_short_unbalancing' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'HeightSync.BinaryFamily.prefixCode_quadratic_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.AlphabetLift.reset_length_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.expansion_count_le_universal_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.BinaryFamily.Age.binary_exact_threshold' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.BinaryFamily.resetThreshold_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.Slip.slip_path_lower_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.PrefixCode.universal_bound_conditional' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.BinaryFamily.every_height_extremizer' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.BinaryFamily.liftedCode_exact_threshold' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.SkewField.freeEmbedding_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.PrefixCode.universal_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.PrefixCode.shortDetection' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.PrefixCode.resetThreshold_universal' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.Extremal.worstThreshold_isTheta' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.PrefixCode.short_detection' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.ConsecutiveCode.resetThreshold_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.ConsecutiveCode.resetThreshold_eq_iff_subalphabet' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'HeightSync.SpliceProduct.classification_proper' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.Echelon.inSpan_correct' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.ExecutableBFS.examined_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.ExecutableBFS.detect_none_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.ResetSearch.search_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.DecoderSearch.solve_some' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.DecoderSearch.solve_none_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.DecoderSearch.basis_candidate_count' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.BitBounds.solution_binarySize_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.ConsecutiveSearch.solve_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.ConsecutiveSearch.solve_some' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.EliminationSizes.intermediate_residual_size' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.EliminationSizes.stored_row_size' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.BinaryArithmeticCost.euclidWork_polynomial' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.EliminationWork.integer_spanTest_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.CountBFS.run_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.BreadthFirstWork.polynomial_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.ResetWork.polynomial_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.ConsecutiveWork.polynomial_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.InputSize.states_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.VerifiedAlgorithms.universal' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.VerifiedAlgorithms.sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.PrefixCode.unique_parse' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.PrefixCode.factor_complete' depends on axioms: [propext, Quot.sound]
'HeightSync.PrefixCode.completion_of_remaining_length' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.PrefixCode.last_completion' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.GenericWordSeries.encode_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.GenericWordSeries.order_encode_eq_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.BinaryFamily.Age.resetThreshold_eq_add_smallThreshold' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'HeightSync.BinaryFamily.Age.smallThreshold_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.Slip.minimumCost_univ' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.BinaryFamily.Age.slip_comparison' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.Arc.unique_minimum' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.Arc.minimum_of_arc' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.ManuscriptCorrections.short_cycle_needs_synchronization' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'HeightSync.Manuscript.universal' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.Manuscript.consecutive' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.Manuscript.binary' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.Manuscript.growth' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.PrefixCode.leaf_iff_length_of_uniform' depends on axioms: [propext, Quot.sound]
'HeightSync.PrefixCode.leaf_iff_singleton_of_height_one' depends on axioms: [propext, Quot.sound]
'HeightSync.PrefixCode.unary_code' depends on axioms: [propext, Quot.sound]
'HeightSync.PrefixCode.unary_not_synchronizing' depends on axioms: [propext, Classical.choice, Quot.sound]
'HeightSync.Manuscript.consecutive_exact_length' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/lean/checks/source_manifest.json <==
{
  "Audit.lean": "2601da1fa793d8784f6304bc76bd1be60ce3324ce1211ba71d8d854f23dacb62",
  "Checks.lean": "c090906e4acdb7263b38efb35adbce4eed145db4a26a68eb6a7d97712b3953d9",
  "ExecutableChecks.lean": "311d09b9a6217e190bef6118f30140e7e0b3a229e8d465768b569cd7a5662d0f",
  "HeightSync.lean": "813848b42d1ed0b2afaeebcac0ab15a7a2d1ef3fa3f01c59b9da920f8291d0b2",
  "ManuscriptChecks.lean": "02cc8427ea4bb314df0df9897f5338ceb5488ff737c69c57b4f017e0082b1175",
  "HeightSync/Age.lean": "e60df23cd62632980b14e7dabc4b88eedfe41672831f3c0c8cb7eec4b99b52d3",
  "HeightSync/AgeSlip.lean": "3a9a945cfc6bb367ad6648d23b9c516ebd1849794fa78cce91084f86d7ef8863",
  "HeightSync/Algebra.lean": "64a6e451138e8fa19c5f4e2d6e1ae90bf4faa6da928bebea01efe85c2ebb5603",
  "HeightSync/AlgorithmCosts.lean": "0a1e8fbe30be744c135c7e4d9bf9194037aefc2d6b09fe7e39deb341c2b33e75",
  "HeightSync/AlphabetLift.lean": "4f72e4b6fece0ef00fc36daca47e6063cb24cc56e9fed9ba82c9e78dc3f3d99d",
  "HeightSync/Arc.lean": "224d23e5abe98c62ec21f1f1c6fa7badf87f231ec809a677de2fe773ca24e0ea",
  "HeightSync/ArcMinimum.lean": "75f2478375c7160f11a31f1934866f345f847be7dfb9c5badf012b35a152dd37",
  "HeightSync/Averaging.lean": "2c16212dbdfe7e30e73609dc033683ff12e52fa00275745340d4474a65f3f829",
  "HeightSync/BinaryArithmeticCost.lean": "32c31270304ef036ee68dd118bb978cadb73631b024a5cbef8548fdd9c58396d",
  "HeightSync/BinaryCode.lean": "20e3dee448f8edf96e4dde366c9c3d48d90d9a3003a43106ee68ac55c08c8cb3",
  "HeightSync/BinaryFamily.lean": "7d81ec48e9ef2739ca27930b1b7fe31b66cc029a04e6caf1aa4b459759027e69",
  "HeightSync/BitBounds.lean": "37f36127a303bbff11f9ef9ab304440d119f128bcea9b2f5f5ee9ce26d7c3ecd",
  "HeightSync/BlockCoordinates.lean": "5a84d3ad57171de54c3c4d2e823259069abeac7ee6d5a2af49f35ec3cbdbe156",
  "HeightSync/Boundaries.lean": "deaed76715c9d8aacd5bff3cfc3e460928bca588c48a15fb530c7bf3cdd32abd",
  "HeightSync/BreadthFirst.lean": "2fce9db6a7e4cb34692c3b89670bd4bfea7e4589dd4687260721870b5eeebc6c",
  "HeightSync/BreadthFirstWork.lean": "27ab2f01b50a4725d1f551c5be4cc7bd1af110f98eecd1279cb19a366ba36976",
  "HeightSync/Completion.lean": "21720e82a52c4c08aad0d3dd4dc785527aee4fac735981a807630908de379950",
  "HeightSync/Compression.lean": "2ddc289d4c70fc3b57045d1b16c95cc3a6feae944a6c19f1a44bd36e7a094295",
  "HeightSync/ConsecutiveCode.lean": "9b25d4f2e6b894de406dba4daa13863a0e0d0c3a608a4a981db1e05d19a36268",
  "HeightSync/ConsecutiveFiniteParsing.lean": "a6b40f9dcce243528fb39698968b46a71a4080c53b04c708a5d722d61d1cdd38",
  "HeightSync/ConsecutiveForcing.lean": "39ed74710ebb2ace1f81fdc5bbd9181135e43bcf50e4e201ed6d4edfeb1537bb",
  "HeightSync/ConsecutiveIteration.lean": "6f8ee0be1545a8d216139b850af0c3b25167db4f0c351e6a5ebf9c6ae2be460a",
  "HeightSync/ConsecutiveParsing.lean": "c3162eecfa18430742f2fdad670435d67fcedbfae3c3b7115bc059ca3df055d8",
  "HeightSync/ConsecutiveSearch.lean": "091039b592a756efb3b78f655061c5d3bc2357e09e7b8737bb297b032781332c",
  "HeightSync/ConsecutiveTheorem.lean": "0757d5325129197cebaeaefa0177912c18acf09d47d62a1a29c3b48abb660663",
  "HeightSync/ConsecutiveWork.lean": "cb2409325049cf64669958233bb6e9d5f9e6dbc4fc1209d9884d1803cb2c34f8",
  "HeightSync/CostPolynomials.lean": "eb8e8643e372fbb93077c2719f4624c23c9776fd0623fa2346489350831d9c34",
  "HeightSync/CountBFS.lean": "bd2fa0dedb1c753712e48d662111f736d59cd81dc6cdc6e975b97a8ecc309966",
  "HeightSync/Cycle.lean": "d30188e6b1faa21a4e4726174311a599b0211ae3e73d182c9f32313242ca1616",
  "HeightSync/Decoder.lean": "5f0246c49b6fd23758adf70e52b7ed7e8168cf5ce1f386664e202ebcfb70faea",
  "HeightSync/DecoderEliminationBounds.lean": "e814ba6674dedf5a5af3dfe4772a66f6f808bbf6b1b55519c959ae37502c4e46",
  "HeightSync/DecoderSearch.lean": "baa209c3fb4d0018af9ac04128cf1182ecef302b616f1390f062a32bc516be96",
  "HeightSync/EagerBFS.lean": "7cc719483707687ed308b95e9d02c9a2d428ed0dd553e5d2149b7e9e93ee8702",
  "HeightSync/EagerElimination.lean": "476160d913881537b47c3c934a3b42e97508ada3336fbac971266f4a7005fb84",
  "HeightSync/Echelon.lean": "ac384e588e7e93d8028a0d49b35c8cf8d89f6387092b94c36fcb61c99eb226fc",
  "HeightSync/EdgeCases.lean": "ec915465cb50a0ad7c7a82b804b878b23a78402e097fa7a0d0842ebbb4b132ff",
  "HeightSync/EliminationBounds.lean": "01fa2f37a0e52cf829d1b79e78a03b91037862ecf2e368411ec727b00dfe97fc",
  "HeightSync/EliminationHistory.lean": "c240c4bdbef55efc727b5cd048c806726a996f3698854855d1da181dff1eed07",
  "HeightSync/EliminationSizes.lean": "e4b8655bbf7e4d3d14a624a144331aaa0948a8bc32b9cf1bb6d310195f6db588",
  "HeightSync/EliminationWork.lean": "e931be4a9d877d97aa689dd5a6d5a38049f38c30d5a453fd24aeda59b6155c4f",
  "HeightSync/Embedding.lean": "c9953d18e5162506b2d8c5012e421da284a50ae0076a8a9c58e557493dc159be",
  "HeightSync/Examples.lean": "d845e6ed3e723e82157607e09547976c8bdd74582e7a37d85cfaeca221a89106",
  "HeightSync/Excursions.lean": "36effa86ef3d855fb8bbe41a65b613f0193263fe593252ab4f47126a07e53750",
  "HeightSync/ExecutableBFS.lean": "7b670b509869c7af8b8ad59653ce511e536a7dc1270dd27edda552ded77103b0",
  "HeightSync/ExecutableScan.lean": "f7c38bb1ad0d22f783f5801b224fdc21a07a1c25edb9e3acf177f0ea6cd7c84d",
  "HeightSync/Extension.lean": "31ee8669cd74415c7750f25ba7047a95709e326ef3060973b7851e19e495ae41",
  "HeightSync/Extremal.lean": "b331c60702fe0d1d288883be6e920404c101f31d5c30429495609f61b91ad893",
  "HeightSync/FiniteAlgebra.lean": "9fb81ae2d53b89bc1f9cd967b0f219d6cce317577202e6f8102eb8195a4bc1e8",
  "HeightSync/FiniteDenominator.lean": "47cdaf122cf68b0ce5bd327b1ce004cd0d057a16c3b306789b1c54dafb32071c",
  "HeightSync/ForcingRound.lean": "b5b986e70c49f31a59ca8f0ab28253b8b514130c8b42866094eaa84177076a41",
  "HeightSync/GcdRotation.lean": "b6d4610d1d4e1a7dbb860be6de666c9ef70074b3f88e46161edb9914f57b25f9",
  "HeightSync/GenericShortDetection.lean": "ceb5fc6f8e43fdebaf42154dad0a2136cf9c3dd7a72d18a7eed61c1d881c449d",
  "HeightSync/GenericWordSeries.lean": "28f67b24723d0d51ebefb22dc865c18409af2ba8e7e1e488c511355621e91786",
  "HeightSync/GreedyBasis.lean": "2bf431a064aa96b6e0a0f852093a024172eb9defdbff2147dc58fb6a8a43c743",
  "HeightSync/InputSize.lean": "b661530cef846e31aff2b35e933cda55301a340502ff410a47abb9ab81d91ef3",
  "HeightSync/LengthBounds.lean": "96b7c4cfb45ec3596a8c8ea6d2852fa37d6363ed4cce43927c66c56a788568d9",
  "HeightSync/LiftCode.lean": "da75290078b57595bfac7a3f06113ad8217060686cbdd5be4e872b730f6016a9",
  "HeightSync/ListBlocks.lean": "431a82ab685bac1912dab16ddb59d8e44911a854ccc4da24fc58480e39d2d974",
  "HeightSync/ListWork.lean": "798dbd85269ab767bb2c93e8b3cd9dbf72cd4844dfad958be769b81608fec29f",
  "HeightSync/MainTheorems.lean": "46ab4ef18268e03dd8ce994d6957fe2c2735e5aff146f3545628ff238a07a9fc",
  "HeightSync/Manuscript.lean": "402a486d3b0ca8b018385f91c91ef947c1cdc235e8e4cd582645ad7f345da0a7",
  "HeightSync/ManuscriptCorrections.lean": "da7ab7f1b6355bb8c24999ee4ffc707b3708657eb5b0809a067e1fec4cc68727",
  "HeightSync/MatrixEncoding.lean": "2ce7b3416bd861b0167f843495256daf1fcf64e03f8c5f283d53caddfb9a2b58",
  "HeightSync/MatrixSeries.lean": "8a03fd9bfad30ade52dc858763b4d4a995c6244161ba6ad5a5934d7aa1da5e82",
  "HeightSync/MinimumThresholds.lean": "4adb8532639c2c1848b7e4014fea09e4258cee1547de137428bf24994eb1f2a8",
  "HeightSync/Observation.lean": "c976351a393643856c8803782ad4141392cd89d5917407d9753c108c33a4ec4d",
  "HeightSync/Parsing.lean": "5d393502874771ba759c56b2b73ac92c917f04aa9a00179ee1c9363eb35a5430",
  "HeightSync/RationalArithmetic.lean": "29748799e4432d5c3ebceaa6db5414be743b97419c4a3341d56a3218203fbeb7",
  "HeightSync/RationalCost.lean": "5f8fb95fdc6e203e68d18d28b81fbe288f1c7d201f7b14b2fe7d5e4818da9f09",
  "HeightSync/RationalSizes.lean": "380455ec5ddaab865b59fcf400d7ca2172e9a6ba215e1573f76ae9abcf2dca0b",
  "HeightSync/Renewal.lean": "b1e081f6c34cf4ddadf2116773c4f8ff37feedd0ac7850ab08da5c5277483c5c",
  "HeightSync/ResetSearch.lean": "ce45e3eeff53d38b8381aa04a7d07e4f0a1fd634d90b7e6606bee41d1255052b",
  "HeightSync/ResetWork.lean": "78c1e5928c08063098a5035c37a41252bd0f47495a6208bbb7fea8bbcaf4c67e",
  "HeightSync/RightDenominator.lean": "41741d3f0bf373e820d2a430c8d5cca3b710d34590f45b26b205b39b784d3ca2",
  "HeightSync/RowSpace.lean": "bce2a2faa81f550c3cc2805c726ff3519a2b14d6e1595820b7aecc69632291f8",
  "HeightSync/SeriesEncoding.lean": "5bf5e2b504a533ed1bc4a29775254dcdde42af25abab9d3dedcf6064d73e6c7b",
  "HeightSync/ShortDetection.lean": "6b888d643eaa45b1b88b12d898458c607051cd75ee8e2cf0b0293d6158fd9079",
  "HeightSync/ShortLeaf.lean": "344e875e8001d012b0d7bb77b32017d1639578991c2aabaeb8bd4650168b9f92",
  "HeightSync/SkewDomain.lean": "d8888162fb95eb4a6977dfd723b9e519f7997394d38f72f235d5eb67b5b49bc2",
  "HeightSync/SkewField.lean": "9662aa55d9cf7aa0e3964952bcd20eb0c0dd60d4219fdb125c2145f3ccb6b005",
  "HeightSync/SkewOre.lean": "ef58ebcca1eabacfc6ea3ede9a301620628b915a221d695afe653957aba1b395",
  "HeightSync/Slip.lean": "4ea478609ae8dc7a54650f28ba77049230373c19e7537ba18661b6a5f0922003",
  "HeightSync/SlipLowerBound.lean": "05ad8149afaa414ae4e2cd15a560f27822e798b8bb460a7c6266535c5ed48487",
  "HeightSync/SlipPotential.lean": "b50138cc8202a519ffdaf43a2b7f8521264cd10391f1a0bf426cf18ceb90bd95",
  "HeightSync/SlipSingleton.lean": "472702ed4847d1c130c8bda2e17efa94c3aa711565889576b6bb5533a1f681a6",
  "HeightSync/Splice.lean": "7134e978bae849e302f7b36e41d0c8e3df897eba22310feaef2718d20fe185eb",
  "HeightSync/SpliceConverse.lean": "5521b69396cb58f27d55b8be62bf4dd41ecb9edd01a9b395b8cd30de8fea5d8b",
  "HeightSync/SpliceProduct.lean": "3a870a03a9301ea0324c050f1769c59a3d62a9abaf59cd2d60a9fe4a630a7aa0",
  "HeightSync/StreamRealization.lean": "73efc3e2124856f3659b38970863b347282a56d66b2e30b7a4fc0dc24e8b74e7",
  "HeightSync/Threshold.lean": "8cf808a108c8567e1d6993e2548c4b61fea7e4f48d8ab08dbb9abf7ce1a7bf34",
  "HeightSync/TransitionRows.lean": "ed85c19b1fc2dd1fab10a402998948c1426f839a4b5f186aa7027e0bd6a43aee",
  "HeightSync/UniformDepth.lean": "aeb151267bbb39d3dea878675e83b593446770cd5d140ec8090ecae926b940fd",
  "HeightSync/VerifiedAlgorithms.lean": "f0db3b825276521b5e871ce0f33f8eed945ef182da955b4e00fc23083111ae00",
  "HeightSync/WordEncoding.lean": "46e204584edcd804ff21833c2cf648f93660332f825265583eb8d25984e7bf7b",
  "HeightSync/WordMatrix.lean": "da51319f3a7ff8a6d92d273ecc760bf6a91e72216c4fde58298d7fe26173f5a7",
  "HeightSync/WordSeries.lean": "daef4079ce398c2cd2f7784d0a44baefdbef619fdbe840c9eebccbb05ed2e502"
}


==> anc/lean/checks/verification.json <==
{
  "placeholder_scan": "passed",
  "source_modules": 97,
  "source_hashes": {
    "Audit.lean": "2601da1fa793d8784f6304bc76bd1be60ce3324ce1211ba71d8d854f23dacb62",
    "Checks.lean": "c090906e4acdb7263b38efb35adbce4eed145db4a26a68eb6a7d97712b3953d9",
    "ExecutableChecks.lean": "311d09b9a6217e190bef6118f30140e7e0b3a229e8d465768b569cd7a5662d0f",
    "HeightSync/Age.lean": "e60df23cd62632980b14e7dabc4b88eedfe41672831f3c0c8cb7eec4b99b52d3",
    "HeightSync/AgeSlip.lean": "3a9a945cfc6bb367ad6648d23b9c516ebd1849794fa78cce91084f86d7ef8863",
    "HeightSync/Algebra.lean": "64a6e451138e8fa19c5f4e2d6e1ae90bf4faa6da928bebea01efe85c2ebb5603",
    "HeightSync/AlgorithmCosts.lean": "0a1e8fbe30be744c135c7e4d9bf9194037aefc2d6b09fe7e39deb341c2b33e75",
    "HeightSync/AlphabetLift.lean": "4f72e4b6fece0ef00fc36daca47e6063cb24cc56e9fed9ba82c9e78dc3f3d99d",
    "HeightSync/Arc.lean": "224d23e5abe98c62ec21f1f1c6fa7badf87f231ec809a677de2fe773ca24e0ea",
    "HeightSync/ArcMinimum.lean": "75f2478375c7160f11a31f1934866f345f847be7dfb9c5badf012b35a152dd37",
    "HeightSync/Averaging.lean": "2c16212dbdfe7e30e73609dc033683ff12e52fa00275745340d4474a65f3f829",
    "HeightSync/BinaryArithmeticCost.lean": "32c31270304ef036ee68dd118bb978cadb73631b024a5cbef8548fdd9c58396d",
    "HeightSync/BinaryCode.lean": "20e3dee448f8edf96e4dde366c9c3d48d90d9a3003a43106ee68ac55c08c8cb3",
    "HeightSync/BinaryFamily.lean": "7d81ec48e9ef2739ca27930b1b7fe31b66cc029a04e6caf1aa4b459759027e69",
    "HeightSync/BitBounds.lean": "37f36127a303bbff11f9ef9ab304440d119f128bcea9b2f5f5ee9ce26d7c3ecd",
    "HeightSync/BlockCoordinates.lean": "5a84d3ad57171de54c3c4d2e823259069abeac7ee6d5a2af49f35ec3cbdbe156",
    "HeightSync/Boundaries.lean": "deaed76715c9d8aacd5bff3cfc3e460928bca588c48a15fb530c7bf3cdd32abd",
    "HeightSync/BreadthFirst.lean": "2fce9db6a7e4cb34692c3b89670bd4bfea7e4589dd4687260721870b5eeebc6c",
    "HeightSync/BreadthFirstWork.lean": "27ab2f01b50a4725d1f551c5be4cc7bd1af110f98eecd1279cb19a366ba36976",
    "HeightSync/Completion.lean": "21720e82a52c4c08aad0d3dd4dc785527aee4fac735981a807630908de379950",
    "HeightSync/Compression.lean": "2ddc289d4c70fc3b57045d1b16c95cc3a6feae944a6c19f1a44bd36e7a094295",
    "HeightSync/ConsecutiveCode.lean": "9b25d4f2e6b894de406dba4daa13863a0e0d0c3a608a4a981db1e05d19a36268",
    "HeightSync/ConsecutiveFiniteParsing.lean": "a6b40f9dcce243528fb39698968b46a71a4080c53b04c708a5d722d61d1cdd38",
    "HeightSync/ConsecutiveForcing.lean": "39ed74710ebb2ace1f81fdc5bbd9181135e43bcf50e4e201ed6d4edfeb1537bb",
    "HeightSync/ConsecutiveIteration.lean": "6f8ee0be1545a8d216139b850af0c3b25167db4f0c351e6a5ebf9c6ae2be460a",
    "HeightSync/ConsecutiveParsing.lean": "c3162eecfa18430742f2fdad670435d67fcedbfae3c3b7115bc059ca3df055d8",
    "HeightSync/ConsecutiveSearch.lean": "091039b592a756efb3b78f655061c5d3bc2357e09e7b8737bb297b032781332c",
    "HeightSync/ConsecutiveTheorem.lean": "0757d5325129197cebaeaefa0177912c18acf09d47d62a1a29c3b48abb660663",
    "HeightSync/ConsecutiveWork.lean": "cb2409325049cf64669958233bb6e9d5f9e6dbc4fc1209d9884d1803cb2c34f8",
    "HeightSync/CostPolynomials.lean": "eb8e8643e372fbb93077c2719f4624c23c9776fd0623fa2346489350831d9c34",
    "HeightSync/CountBFS.lean": "bd2fa0dedb1c753712e48d662111f736d59cd81dc6cdc6e975b97a8ecc309966",
    "HeightSync/Cycle.lean": "d30188e6b1faa21a4e4726174311a599b0211ae3e73d182c9f32313242ca1616",
    "HeightSync/Decoder.lean": "5f0246c49b6fd23758adf70e52b7ed7e8168cf5ce1f386664e202ebcfb70faea",
    "HeightSync/DecoderEliminationBounds.lean": "e814ba6674dedf5a5af3dfe4772a66f6f808bbf6b1b55519c959ae37502c4e46",
    "HeightSync/DecoderSearch.lean": "baa209c3fb4d0018af9ac04128cf1182ecef302b616f1390f062a32bc516be96",
    "HeightSync/EagerBFS.lean": "7cc719483707687ed308b95e9d02c9a2d428ed0dd553e5d2149b7e9e93ee8702",
    "HeightSync/EagerElimination.lean": "476160d913881537b47c3c934a3b42e97508ada3336fbac971266f4a7005fb84",
    "HeightSync/Echelon.lean": "ac384e588e7e93d8028a0d49b35c8cf8d89f6387092b94c36fcb61c99eb226fc",
    "HeightSync/EdgeCases.lean": "ec915465cb50a0ad7c7a82b804b878b23a78402e097fa7a0d0842ebbb4b132ff",
    "HeightSync/EliminationBounds.lean": "01fa2f37a0e52cf829d1b79e78a03b91037862ecf2e368411ec727b00dfe97fc",
    "HeightSync/EliminationHistory.lean": "c240c4bdbef55efc727b5cd048c806726a996f3698854855d1da181dff1eed07",
    "HeightSync/EliminationSizes.lean": "e4b8655bbf7e4d3d14a624a144331aaa0948a8bc32b9cf1bb6d310195f6db588",
    "HeightSync/EliminationWork.lean": "e931be4a9d877d97aa689dd5a6d5a38049f38c30d5a453fd24aeda59b6155c4f",
    "HeightSync/Embedding.lean": "c9953d18e5162506b2d8c5012e421da284a50ae0076a8a9c58e557493dc159be",
    "HeightSync/Examples.lean": "d845e6ed3e723e82157607e09547976c8bdd74582e7a37d85cfaeca221a89106",
    "HeightSync/Excursions.lean": "36effa86ef3d855fb8bbe41a65b613f0193263fe593252ab4f47126a07e53750",
    "HeightSync/ExecutableBFS.lean": "7b670b509869c7af8b8ad59653ce511e536a7dc1270dd27edda552ded77103b0",
    "HeightSync/ExecutableScan.lean": "f7c38bb1ad0d22f783f5801b224fdc21a07a1c25edb9e3acf177f0ea6cd7c84d",
    "HeightSync/Extension.lean": "31ee8669cd74415c7750f25ba7047a95709e326ef3060973b7851e19e495ae41",
    "HeightSync/Extremal.lean": "b331c60702fe0d1d288883be6e920404c101f31d5c30429495609f61b91ad893",
    "HeightSync/FiniteAlgebra.lean": "9fb81ae2d53b89bc1f9cd967b0f219d6cce317577202e6f8102eb8195a4bc1e8",
    "HeightSync/FiniteDenominator.lean": "47cdaf122cf68b0ce5bd327b1ce004cd0d057a16c3b306789b1c54dafb32071c",
    "HeightSync/ForcingRound.lean": "b5b986e70c49f31a59ca8f0ab28253b8b514130c8b42866094eaa84177076a41",
    "HeightSync/GcdRotation.lean": "b6d4610d1d4e1a7dbb860be6de666c9ef70074b3f88e46161edb9914f57b25f9",
    "HeightSync/GenericShortDetection.lean": "ceb5fc6f8e43fdebaf42154dad0a2136cf9c3dd7a72d18a7eed61c1d881c449d",
    "HeightSync/GenericWordSeries.lean": "28f67b24723d0d51ebefb22dc865c18409af2ba8e7e1e488c511355621e91786",
    "HeightSync/GreedyBasis.lean": "2bf431a064aa96b6e0a0f852093a024172eb9defdbff2147dc58fb6a8a43c743",
    "HeightSync/InputSize.lean": "b661530cef846e31aff2b35e933cda55301a340502ff410a47abb9ab81d91ef3",
    "HeightSync/LengthBounds.lean": "96b7c4cfb45ec3596a8c8ea6d2852fa37d6363ed4cce43927c66c56a788568d9",
    "HeightSync/LiftCode.lean": "da75290078b57595bfac7a3f06113ad8217060686cbdd5be4e872b730f6016a9",
    "HeightSync/ListBlocks.lean": "431a82ab685bac1912dab16ddb59d8e44911a854ccc4da24fc58480e39d2d974",
    "HeightSync/ListWork.lean": "798dbd85269ab767bb2c93e8b3cd9dbf72cd4844dfad958be769b81608fec29f",
    "HeightSync/MainTheorems.lean": "46ab4ef18268e03dd8ce994d6957fe2c2735e5aff146f3545628ff238a07a9fc",
    "HeightSync/Manuscript.lean": "402a486d3b0ca8b018385f91c91ef947c1cdc235e8e4cd582645ad7f345da0a7",
    "HeightSync/ManuscriptCorrections.lean": "da7ab7f1b6355bb8c24999ee4ffc707b3708657eb5b0809a067e1fec4cc68727",
    "HeightSync/MatrixEncoding.lean": "2ce7b3416bd861b0167f843495256daf1fcf64e03f8c5f283d53caddfb9a2b58",
    "HeightSync/MatrixSeries.lean": "8a03fd9bfad30ade52dc858763b4d4a995c6244161ba6ad5a5934d7aa1da5e82",
    "HeightSync/MinimumThresholds.lean": "4adb8532639c2c1848b7e4014fea09e4258cee1547de137428bf24994eb1f2a8",
    "HeightSync/Observation.lean": "c976351a393643856c8803782ad4141392cd89d5917407d9753c108c33a4ec4d",
    "HeightSync/Parsing.lean": "5d393502874771ba759c56b2b73ac92c917f04aa9a00179ee1c9363eb35a5430",
    "HeightSync/RationalArithmetic.lean": "29748799e4432d5c3ebceaa6db5414be743b97419c4a3341d56a3218203fbeb7",
    "HeightSync/RationalCost.lean": "5f8fb95fdc6e203e68d18d28b81fbe288f1c7d201f7b14b2fe7d5e4818da9f09",
    "HeightSync/RationalSizes.lean": "380455ec5ddaab865b59fcf400d7ca2172e9a6ba215e1573f76ae9abcf2dca0b",
    "HeightSync/Renewal.lean": "b1e081f6c34cf4ddadf2116773c4f8ff37feedd0ac7850ab08da5c5277483c5c",
    "HeightSync/ResetSearch.lean": "ce45e3eeff53d38b8381aa04a7d07e4f0a1fd634d90b7e6606bee41d1255052b",
    "HeightSync/ResetWork.lean": "78c1e5928c08063098a5035c37a41252bd0f47495a6208bbb7fea8bbcaf4c67e",
    "HeightSync/RightDenominator.lean": "41741d3f0bf373e820d2a430c8d5cca3b710d34590f45b26b205b39b784d3ca2",
    "HeightSync/RowSpace.lean": "bce2a2faa81f550c3cc2805c726ff3519a2b14d6e1595820b7aecc69632291f8",
    "HeightSync/SeriesEncoding.lean": "5bf5e2b504a533ed1bc4a29775254dcdde42af25abab9d3dedcf6064d73e6c7b",
    "HeightSync/ShortDetection.lean": "6b888d643eaa45b1b88b12d898458c607051cd75ee8e2cf0b0293d6158fd9079",
    "HeightSync/ShortLeaf.lean": "344e875e8001d012b0d7bb77b32017d1639578991c2aabaeb8bd4650168b9f92",
    "HeightSync/SkewDomain.lean": "d8888162fb95eb4a6977dfd723b9e519f7997394d38f72f235d5eb67b5b49bc2",
    "HeightSync/SkewField.lean": "9662aa55d9cf7aa0e3964952bcd20eb0c0dd60d4219fdb125c2145f3ccb6b005",
    "HeightSync/SkewOre.lean": "ef58ebcca1eabacfc6ea3ede9a301620628b915a221d695afe653957aba1b395",
    "HeightSync/Slip.lean": "4ea478609ae8dc7a54650f28ba77049230373c19e7537ba18661b6a5f0922003",
    "HeightSync/SlipLowerBound.lean": "05ad8149afaa414ae4e2cd15a560f27822e798b8bb460a7c6266535c5ed48487",
    "HeightSync/SlipPotential.lean": "b50138cc8202a519ffdaf43a2b7f8521264cd10391f1a0bf426cf18ceb90bd95",
    "HeightSync/SlipSingleton.lean": "472702ed4847d1c130c8bda2e17efa94c3aa711565889576b6bb5533a1f681a6",
    "HeightSync/Splice.lean": "7134e978bae849e302f7b36e41d0c8e3df897eba22310feaef2718d20fe185eb",
    "HeightSync/SpliceConverse.lean": "5521b69396cb58f27d55b8be62bf4dd41ecb9edd01a9b395b8cd30de8fea5d8b",
    "HeightSync/SpliceProduct.lean": "3a870a03a9301ea0324c050f1769c59a3d62a9abaf59cd2d60a9fe4a630a7aa0",
    "HeightSync/StreamRealization.lean": "73efc3e2124856f3659b38970863b347282a56d66b2e30b7a4fc0dc24e8b74e7",
    "HeightSync/Threshold.lean": "8cf808a108c8567e1d6993e2548c4b61fea7e4f48d8ab08dbb9abf7ce1a7bf34",
    "HeightSync/TransitionRows.lean": "ed85c19b1fc2dd1fab10a402998948c1426f839a4b5f186aa7027e0bd6a43aee",
    "HeightSync/UniformDepth.lean": "aeb151267bbb39d3dea878675e83b593446770cd5d140ec8090ecae926b940fd",
    "HeightSync/VerifiedAlgorithms.lean": "f0db3b825276521b5e871ce0f33f8eed945ef182da955b4e00fc23083111ae00",
    "HeightSync/WordEncoding.lean": "46e204584edcd804ff21833c2cf648f93660332f825265583eb8d25984e7bf7b",
    "HeightSync/WordMatrix.lean": "da51319f3a7ff8a6d92d273ecc760bf6a91e72216c4fde58298d7fe26173f5a7",
    "HeightSync/WordSeries.lean": "daef4079ce398c2cd2f7784d0a44baefdbef619fdbe840c9eebccbb05ed2e502",
    "HeightSync.lean": "813848b42d1ed0b2afaeebcac0ab15a7a2d1ef3fa3f01c59b9da920f8291d0b2",
    "ManuscriptChecks.lean": "02cc8427ea4bb314df0df9897f5338ceb5488ff737c69c57b4f017e0082b1175",
    "checks/build_coverage.py": "5b4da85c757f6e704279a34605af4fc6dddf49f694032c21569d757f1e73341f",
    "checks/manuscript_coverage.json": "a02561b133e0c17e663996b4bc3d7daa07caf3b17914b399eaa51e18754d3787",
    "checks/verify.py": "9c8252ef33b6b613850d3610996b6658f122bfdc419431569e18e6d21e2d654e",
    "lake-manifest.json": "8030538bd950681b515b06b96fecec93bf1b7658b4daca91b351cb968ea2253f",
    "lakefile.toml": "8de455db57bedf62936c258c000f06412dc9c856cbb9be7dd4cb42e9a59e55ee",
    "lean-toolchain": "db7bb24b756d745bbde83fe92718b51bd3625dae3701ba0f598d0eedcd3f3028"
  },
  "coverage_sources": {
    "exit_code": 0,
    "log": "checks/coverage_sources.log"
  },
  "kernel_build": {
    "exit_code": 0,
    "log": "checks/kernel_build.log"
  },
  "manuscript_index": {
    "exit_code": 0,
    "log": "checks/manuscript_index.log"
  },
  "executable_checks": {
    "exit_code": 0,
    "log": "checks/executable_checks.log"
  },
  "selected_axioms": {
    "exit_code": 0,
    "log": "checks/selected_axioms.log"
  },
  "all_project_axioms": {
    "exit_code": 0,
    "log": "checks/all_project_axioms.log"
  },
  "source_integrity": "passed"
}


==> anc/lean/checks/verify.py <==
#!/usr/bin/env python3
"""Build and audit the Lean formalization. Author: Samrath Chadha."""
from __future__ import annotations

import json
import hashlib
import re
import subprocess
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]


def without_comments(source: str) -> str:
    """Remove Lean line comments and nested block comments for token scanning."""
    result: list[str] = []
    depth = 0
    i = 0
    while i < len(source):
        if source.startswith("/-", i):
            depth += 1
            i += 2
        elif depth and source.startswith("-/", i):
            depth -= 1
            i += 2
        elif not depth and source.startswith("--", i):
            end = source.find("\n", i)
            i = len(source) if end == -1 else end
        else:
            if not depth:
                result.append(source[i])
            i += 1
    if depth:
        raise RuntimeError("Unclosed Lean block comment")
    return "".join(result)


def main() -> None:
    sources = sorted((ROOT / "HeightSync").glob("*.lean")) + [ROOT / "HeightSync.lean"]
    forbidden = re.compile(r"\b(?:sorry|admit|axiom|unsafe|native_decide)\b")
    for path in sources:
        match = forbidden.search(without_comments(path.read_text()))
        if match:
            raise RuntimeError(f"Forbidden declaration or proof token {match[0]!r}: {path}")

    checked_inputs = set(sources) | set(ROOT.glob("*.lean")) | {
        ROOT / name for name in ("lean-toolchain", "lakefile.toml", "lake-manifest.json",
            "checks/verify.py", "checks/build_coverage.py", "checks/manuscript_coverage.json")
    }
    fingerprints = {str(p.relative_to(ROOT)): hashlib.sha256(p.read_bytes()).hexdigest()
        for p in sorted(checked_inputs)}
    results: dict[str, object] = {"placeholder_scan": "passed", "source_modules": len(sources),
        "source_hashes": fingerprints}
    (ROOT / "checks" / "verification.json").write_text(json.dumps(results, indent=2) + "\n")
    commands = {
        "coverage_sources": ["python3", "checks/build_coverage.py", "--check"],
        "kernel_build": ["lake", "build", "HeightSync"] + [
            f"HeightSync.{p.stem}" for p in sources if p.parent.name == "HeightSync"
        ],
        "manuscript_index": ["lake", "env", "lean", "ManuscriptChecks.lean"],
        "executable_checks": ["lake", "env", "lean", "--run", "ExecutableChecks.lean"],
        "selected_axioms": ["lake", "env", "lean", "Checks.lean"],
        "all_project_axioms": ["lake", "env", "lean", "Audit.lean"],
    }
    for name, command in commands.items():
        log = ROOT / "checks" / f"{name}.log"
        with log.open("w") as output:
            process = subprocess.run(command, cwd=ROOT, stdout=output, stderr=subprocess.STDOUT)
        results[name] = {"exit_code": process.returncode, "log": str(log.relative_to(ROOT))}
        (ROOT / "checks" / "verification.json").write_text(json.dumps(results, indent=2) + "\n")
        if process.returncode:
            print(log.read_text()[-8000:])
            raise SystemExit(process.returncode)
        print(f"{name}: passed", flush=True)
    for path, digest in fingerprints.items():
        if hashlib.sha256((ROOT / path).read_bytes()).hexdigest() != digest:
            results["source_integrity"] = "failed: changed during verification"
            (ROOT / "checks" / "verification.json").write_text(json.dumps(results, indent=2) + "\n")
            raise SystemExit(f"Source changed during verification: {path}")
    results["source_integrity"] = "passed"
    (ROOT / "checks" / "verification.json").write_text(json.dumps(results, indent=2) + "\n")
    print(json.dumps({k: v for k, v in results.items() if k != "source_hashes"}, indent=2))


if __name__ == "__main__":
    main()


==> anc/lean/lake-manifest.json <==
{"version": "1.1.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "8f9d9cff6bd728b17a24e163c9402775d9e6a365",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.28.0",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "55c8532eb21ec9f6d565d51d96b8ca50bd1fbef3",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c5d5b8fe6e5158def25cd28eb94e4141ad97c843",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "85b59af46828c029a9168f2f9c35119bd0721e6e",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "be3b2e63b1bbf496c478cef98b86972a37c1417d",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v0.0.87",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "f642a64c76df8ba9cb53dba3b919425a0c2aeaf1",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "b8f98e9087e02c8553945a2c5abf07cec8e798c3",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "495c008c3e3f4fb4256ff5582ddb3abf3198026f",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "4f10f47646cb7d5748d6f423f4a07f98f7bbcc9e",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.28.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "height_parameterized_sync",
 "lakeDir": ".lake"}


==> anc/lean/lakefile.toml <==
# Author: Samrath Chadha
name = "height_parameterized_sync"
version = "0.1.0"
defaultTargets = ["HeightSync"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "v4.28.0"

[[lean_lib]]
name = "HeightSync"


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.28.0

